Approximate NNLO Predictions for the Stop-Pair Production Cross Section at the LHC

If the minimal supersymmetric standard model at scales of around 1 TeV is realized in nature, the total top-squark pair production cross section should be measurable at the CERN Large Hadron Collider. In this work we present precise predictions for this observable, which are based upon approximate NNLO formulas obtained using soft-collinear effective theory methods.

==> programs/Fortran/Integrate_Cuba2.f90 <==
! This file is compatible with Cuba 2.x

module Integrate
  implicit none

  integer, parameter :: Cuba_VEGAS = 1, Cuba_SUAVE = 2, Cuba_DIVONNE = 3, Cuba_CUHRE = 4

  real(8) :: Cuba_epsabs = 1d-20

  integer :: Cuba_mineval = 0, Cuba_maxeval = 100000000

  ! 0: no output, 1: progress, 2: +input parameters, 3: +subregions
  integer :: Cuba_verbose = 0

  ! 0: use all sets of samples, 4: only use the last set of samples
  integer :: Cuba_last = 4

  ! Vegas and Suave only
  ! 0: smoothing the importance function, 16: no smoothing (for integrand with sharp edges)
  integer :: Cuba_smooth = 0

! Vegas
  integer :: Cuba_nstart = 1000, Cuba_nincrease = 500

! Suave
  integer :: Cuba_nnew = 1000
  real(8) :: Cuba_flatness = 25d0

! Divonne
  integer :: Cuba_key1 = 47, Cuba_key2 = 1, Cuba_key3 = 1, Cuba_maxpass = 5
  real(8) :: Cuba_border = 0d0, Cuba_maxchisq = 10d0, Cuba_mindeviation = .25d0

! Cuhre
  integer :: Cuba_key = 0

contains

  subroutine Cuba(method, ndim, ncomp, integrand, results, epsrel)
    implicit none

    integer :: method, ndim, ncomp
    external :: integrand
    real(8) :: results(*), epsrel

    real(8), allocatable :: error(:), prob(:)

    character*10, parameter :: name(4) = &
         (/ "Vegas  ", "Suave  ", "Divonne", "Cuhre  " /)

    real(8), parameter :: userdata = 0
    integer, parameter :: seed = 0

    integer, parameter :: nbatch = 1000, gridno = 0
    character*(*), parameter :: statefile = ""

    integer, parameter :: ngiven = 0, nextra = 0
    integer :: ldxgiven

    integer c
    integer neval, nregions, fail

    allocate ( error(ncomp), prob(ncomp) )

    if ( method == Cuba_VEGAS ) then

       call vegas(ndim, ncomp, integrand, userdata, &
            epsrel, Cuba_epsabs, Cuba_verbose + Cuba_smooth, seed, &
            Cuba_mineval, Cuba_maxeval, Cuba_nstart, Cuba_nincrease, nbatch, &
            gridno, statefile, &
            neval, fail, results, error, prob)
       nregions = 1

    else if ( method .eq. Cuba_SUAVE ) then

       call suave(ndim, ncomp, integrand, userdata, &
            epsrel, Cuba_epsabs, Cuba_verbose + Cuba_last + Cuba_smooth, seed, &
            Cuba_mineval, Cuba_maxeval, Cuba_nnew, Cuba_flatness, &
            nregions, neval, fail, results, error, prob)

    else if ( method .eq. Cuba_DIVONNE ) then

       ldxgiven = ndim
       call divonne(ndim, ncomp, integrand, userdata, &
            epsrel, Cuba_epsabs, Cuba_verbose, seed, &
            Cuba_mineval, Cuba_maxeval, Cuba_key1, Cuba_key2, Cuba_key3, Cuba_maxpass, &
            Cuba_border, Cuba_maxchisq, Cuba_mindeviation, &
            ngiven, ldxgiven, 0, nextra, 0, &
            nregions, neval, fail, results, error, prob)

    else if ( method .eq. Cuba_CUHRE ) then

       call cuhre(ndim, ncomp, integrand, userdata, &
            epsrel, Cuba_epsabs, Cuba_verbose + Cuba_last, &
            Cuba_mineval, Cuba_maxeval, Cuba_key, &
            nregions, neval, fail, results, error, prob)

    else

       print *, "invalid method ", method
       return

    endif

    if ( fail /= 0 ) then
       print *, "method   =  ", name(method)
       print *, "nregions =", nregions
       print *, "neval    =", neval
       print *, "fail     =", fail
       print '(G20.12," +- ",G20.12,"   p = ",F8.3)', &
            (results(c), error(c), prob(c), c = 1, ncomp)
    endif
    
    deallocate ( error, prob )
  end subroutine Cuba


end module Integrate


==> programs/Fortran/PDF.f90 <==
module PDF
  use TopVar
  implicit none

  integer :: hadron1 = 1, hadron2 = 1

contains

  subroutine ff_gen(x_1, x_2, ffqq, ffgg)
    implicit none
    real(8), intent(in) :: x_1, x_2
    real(8), intent(out) :: ffqq, ffgg
    real(8) :: pdf1(-6:6), pdf2(-6:6)
    integer :: i

    call evolvePDF(x_1, mu_f, pdf1)
    call evolvePDF(x_2, mu_f, pdf2)

    ffgg = pdf1(0)*pdf2(0)/x_1/x_2

    ffqq = 0d0
    do i = 1, 5
       ffqq = ffqq + pdf1(hadron1*(i)) * pdf2(hadron2*(-i)) &
            + pdf1(hadron1*(-i)) * pdf2(hadron2*(i))
    end do
    ffqq = ffqq/x_1/x_2
  end subroutine ff_gen

end module PDF


==> programs/Fortran/RunStop.f90 <==
program RunStop
  use TopFixed
  use TopLeading
  use TopLeading_1PI
  implicit none

  integer :: fd_out = 6, iostat, op, nmem, n_asmz
  character*100 :: fn_out, pdfset, pdfset_asmz(0:4)
  logical :: with_asmz_error
  integer :: i

  if (iargc() > 0) then
     fd_out = 11
     call getarg(1, fn_out)
     open(fd_out, file=fn_out, iostat=iostat, status="replace")
     if (iostat /= 0) fd_out = 6
  endif

  read(*, '(A50)'), pdfset
  read(*, *), Ecms
  read(*, *), hadron2
  read(*, *), Mst1
  read(*, *), Mst2
  read(*, *), alpha_stop
  read(*, *), MsQ
  read(*, *), Mgl
  read(*, *), mt
  read(*, *), muf0
  read(*, *), p_order
  read(*, *), op
  read(*, *), with_asmz_error
  if (with_asmz_error) then
     read(*, *), n_asmz
     do i = 1, n_asmz
        read(*, *), pdfset_asmz(i)
     end do
  end if

  Ecms2 = Ecms**2

  Mtth = 0.8d0*Ecms

  if (p_order >= 0 .and. p_order <= 2) then

     print *, "Loading PDF set ", pdfset
     call SetLHAPARM('SILENT')
     call InitPDFSetByName(pdfset)
     call numberPDF(nmem)
     call InitPDF(0)
     print *, "PDF set loaded"
     print *, ""

     if (p_order > 0) then
        call qlinit
     end if

     call Top_UpdateCoeff

     select case (op)
     case(0)
        matched = .true.
        call Test_Single
     case(1)
        matched = .true.
        call Test_Single_full
     case(2)
        matched = .true.
        call Run_Leading
     case(3)
        matched = .true.
        call Run_Leading_pdf
     end select

  end if

contains

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

  subroutine Test_Single
    implicit none
    real(8) :: r_pim(3), r_1pi(3)
    real(8) :: rcentral, rplus, rminus, rplus_pdf_alphas, rminus_pdf_alphas

    call Top_Total_CS_with_scale_variation(r_pim, r_1pi)
    call Top_Total_CS_with_scale_error(r_pim, r_1pi, rcentral, rplus, rminus)

    print "(1X, A25, 3(2X, ES10.3))", "PIM with scale variation:", r_pim
    print "(1X, A25, 3(2X, ES10.3))", "1PI with scale variation:", r_1pi
    print "(1X, A23, 2X, 3(2X, ES10.3))", "Total with scale error:", rcentral, rplus, rminus

  end subroutine Test_Single


  subroutine Test_Single_full
    implicit none
    real(8) :: r_pim(3), r_1pi(3)
    real(8) :: rcentral, rplus, rminus, rplus_pdf_alphas, rminus_pdf_alphas

    call Top_Total_CS_with_scale_variation(r_pim, r_1pi)
    call Top_Total_CS_with_scale_error(r_pim, r_1pi, rcentral, rplus, rminus)

    print "(1X, A25, 3(2X, ES10.3))", "PIM with scale variation:", r_pim
    print "(1X, A25, 3(2X, ES10.3))", "1PI with scale variation:", r_1pi
    print "(1X, A23, 2X, 3(2X, ES10.3))", "Total with scale error: ", rcentral, rplus, rminus
    print *, ""

!    call Top_Total_CS_scale_variation_table

    call Top_Total_CS_with_pdf_alphas_error(rcentral, rplus, rminus, rplus_pdf_alphas, rminus_pdf_alphas)
    if (with_asmz_error) then
       print "(1X, A, 5(2X, ES10.3))","Total with pdf error and pdf+alphas error:",rcentral,rplus,rminus,rplus_pdf_alphas,&
       & rminus_pdf_alphas
    else
       print "(1X, A, 3(2X, ES10.3))", "Total with pdf error:", rcentral, rplus, rminus
    end if
  end subroutine Test_Single_full

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

  subroutine Run_Leading
    implicit none
    real(8) :: r_pim(3), r_1pi(3)
    real(8) :: rcentral, rplus, rminus
    integer :: i

    do i = 0, 32
       Mst1 = 400 + 50*i

       call Top_Total_CS_with_scale_variation(r_pim, r_1pi)
       call Top_Total_CS_with_scale_error(r_pim, r_1pi, rcentral, rplus, rminus)
!       print "(1X, 4(2X, ES10.3))", Mst1, rcentral, rplus, rminus
       write(fd_out, "(1X, 4(2X, ES10.3))") Mst1, rcentral, rplus, rminus
    end do
  end subroutine Run_Leading

  subroutine Run_Leading_pdf
    implicit none
    real(8) :: r_pim(3), r_1pi(3)
    real(8) :: rcentral, rplus, rminus, rplus_pdf, rminus_pdf, rplus_pdf_alphas, rminus_pdf_alphas
    integer :: i

    do i = 0, 32
       Mst1 = 400 + 50*i

       call Top_Total_CS_with_scale_variation(r_pim, r_1pi)
       call Top_Total_CS_with_scale_error(r_pim, r_1pi, rcentral, rplus, rminus)
       call Top_Total_CS_with_pdf_alphas_error(rcentral, rplus_pdf, rminus_pdf, rplus_pdf_alphas, rminus_pdf_alphas)
!       print "(1X, 8(2X, ES10.3))", Mst1, rcentral, rplus, rminus, rplus_pdf, rminus_pdf, rplus_pdf_alphas, rminus_pdf_alphas
       call flush(6)
       write(fd_out, "(1X, 8(2X, ES10.3))") Mst1, rcentral, rplus, rminus, rplus_pdf, rminus_pdf, rplus_pdf_alphas,&
	  & rminus_pdf_alphas
       call flush(fd_out)
    end do
  end subroutine Run_Leading_pdf

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

  subroutine Top_Total_CS_with_scale_error(r_pim, r_1pi, rcentral, rplus, rminus)
    implicit none
    real(8), intent(in) :: r_pim(3), r_1pi(3)
    real(8), intent(out) :: rcentral, rplus, rminus
    rcentral = (r_pim(1) + r_1pi(1)) / 2d0
    rplus = max(maxval(r_pim), maxval(r_1pi)) - rcentral
    rminus = min(minval(r_pim), minval(r_1pi)) - rcentral
  end subroutine Top_Total_CS_with_scale_error

  subroutine Top_Total_CS_with_scale_variation(r_pim, r_1pi)
    implicit none
    real(8), intent(out) :: r_pim(3), r_1pi(3)
    real(8) :: muf00, r

    muf00 = muf0
    call Top_Total_CS(r, r_pim(1), r_1pi(1))
    muf0 = muf00*2d0
    call Top_Total_CS(r, r_pim(2), r_1pi(2))
    muf0 = muf00/2d0
    call Top_Total_CS(r, r_pim(3), r_1pi(3))
    muf0 = muf00
  end subroutine Top_Total_CS_with_scale_variation


!!! Not meant to be used in the Arxiv version

  subroutine Top_Total_CS_scale_variation_table
    implicit none
    integer :: i,m
    real(8) :: sc_tot(-10:10), sc_pim(-10:10), sc_1pi(-10:10)
    real(8) :: muf00(-10:10)
    
    m = 4
    
    do 11 i=-m,m
    muf00(i) = muf0
    11 continue

    sc_tot(0) = 0d0
    sc_pim(0) = 0d0
    sc_1pI(0) = 0d0

    call Top_Total_CS(sc_tot(0),sc_pim(0),sc_1pi(0))

    do 12 i=2,m+1
    muf0 = muf00(0)/i
    muf00(-i+1) = muf00(0)/i
    call Top_Total_CS(sc_tot(-i+1),sc_pim(-i+1),sc_1pi(-i+1))
    muf0 = muf00(0)*i
    muf00(i-1) = muf00(0)*i
    call Top_Total_CS(sc_tot(i-1),sc_pim(i-1),sc_1pi(i-1))
    12 continue
    muf0 = muf00(0)


    write(6,*) 'scale_tot={'
    do 14 i=-m,m
    If (i<m) then
    write(6,*) '{',-muf00(i)*Mst1,',',sc_tot(i),'}',','
    elseIf (i==m) then
    write(6,*) '{',-muf00(i)*Mst1,',',sc_tot(i),'}'
    endIf
    14 continue
    write(6,*) '};'

    write(6,*) 'scale_pim={'
    do 15 i=-m,m
    If (i<m) then
    write(6,*) '{',-muf00(i)*Mst1,',',sc_pim(i),'}',','
    elseIf (i==m) then
    write(6,*) '{',-muf00(i)*Mst1,',',sc_pim(i),'}'
    endIf
    15 continue
    write(6,*) '};'

    write(6,*) 'scale_1pi={'
    do 16 i=-m,m
    If (i<m) then
    write(6,*) '{',-muf00(i)*Mst1,',',sc_1pi(i),'}',','
    elseIf (i==m) then
    write(6,*) '{',-muf00(i)*Mst1,',',sc_1pi(i),'}'
    endIf
    16 continue
    write(6,*) '};'

  end subroutine Top_Total_CS_scale_variation_table

!!!

  subroutine Top_Total_CS(r, r_pim, r_1pi)
    implicit none
    real(8), intent(out) :: r, r_pim, r_1pi

    if (matched) then
       call Top_Fixed_CS(r)
       r_pim = r
       r_1pi = r
    end if
    if (.not. matched .or. p_order > 1) then
       call Top_Leading_CS(r_pim)
       call Top_Leading_CS_1PI(r_1pi)
       r = (r_pim+r_1pi)/2d0
    end if
  end subroutine Top_Total_CS

  subroutine Top_Total_CS_with_pdf_alphas_error(rcentral, rplus, rminus, rplus_pdf_alphas, rminus_pdf_alphas)
    implicit none
    real(8), intent(out) :: rcentral, rplus, rminus, rplus_pdf_alphas, rminus_pdf_alphas
    if (pdfset(1:4) == "MSTW") then
       call Top_pdf_alphas_error_MSTW(rcentral, rplus, rminus, rplus_pdf_alphas, rminus_pdf_alphas)
    else if (pdfset(1:5) == "NNPDF") then
       call Top_pdf_alphas_error_NNPDF(rcentral, rplus, rminus, rplus_pdf_alphas, rminus_pdf_alphas)
    else if (pdfset(1:5) == "CT10n") then
       call Top_pdf_alphas_error_CT12(rcentral, rplus, rminus, rplus_pdf_alphas, rminus_pdf_alphas)
    else
       call Top_pdf_alphas_error_CTEQ(rcentral, rplus, rminus, rplus_pdf_alphas, rminus_pdf_alphas)
    end if
  end subroutine Top_Total_CS_with_pdf_alphas_error

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! Compute the PDF+alpha_s uncertainties according to arXiv:0905.3531
  subroutine Top_pdf_alphas_error_MSTW(rcentral, rplus, rminus, rplus_pdf_alphas, rminus_pdf_alphas)
    implicit none
    real(8), intent(out) :: rcentral, rplus, rminus, rplus_pdf_alphas, rminus_pdf_alphas
    real(8), allocatable :: r(:,:), e(:,:)
    real(8) :: r_pim, r_1pi
    integer :: i, j, n
    
    if (with_asmz_error) then
       n = n_asmz
    else
       n = 0
    end if

    allocate ( r(0:n,0:nmem) )
    allocate ( e(2,0:n) )

    do j = 0, nmem
       call InitPDF(j)
       call Top_Total_CS(r(0,j), r_pim, r_1pi)
    end do

    if (with_asmz_error) then
       do i = 1, n
          call InitPDFSetByName(pdfset_asmz(i))
          do j = 0, nmem
             call InitPDF(j)
             call Top_Total_CS(r(i,j), r_pim, r_1pi)
          end do
       end do
    end if

    rcentral = r(0,0)

    e = 0d0
    do i = 0, n
       do j = 1, nmem/2
          e(1,i) = e(1,i) + (max(r(i,0), r(i,2*j-1), r(i,2*j)) - r(i,0))**2
          e(2,i) = e(2,i) + (min(r(i,0), r(i,2*j-1), r(i,2*j)) - r(i,0))**2
       end do
       e(1,i) = r(i,0) + sqrt(e(1,i))
       e(2,i) = r(i,0) - sqrt(e(2,i))
    end do

    rplus = e(1,0) - rcentral
    rminus = e(2,0) - rcentral
    rplus_pdf_alphas = maxval(e(1,:)) - rcentral
    rminus_pdf_alphas = minval(e(2,:)) - rcentral
    
    deallocate ( r )
    deallocate ( e )

    call InitPDFSetByName(pdfset)
    call InitPDF(0)
  end subroutine Top_pdf_alphas_error_MSTW

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! Compute the PDF+alpha_s uncertainties using the "add in quadrature" method,
! which is a good approximation according to arXiv:1004.0962
  subroutine Top_pdf_alphas_error_NNPDF(rcentral, rplus, rminus, rplus_pdf_alphas, rminus_pdf_alphas)
    implicit none
    real(8), intent(out) :: rcentral, rplus, rminus, rplus_pdf_alphas, rminus_pdf_alphas
    real(8), allocatable :: r(:)
    real(8) :: r_asmz(2), r_pim, r_1pi
    integer :: i

    allocate ( r(nmem) )

    do i = 1, nmem
       call InitPDF(i)
       call Top_Total_CS(r(i), r_pim, r_1pi)
    end do

    rcentral = 0d0
    do i = 1, nmem
       rcentral = rcentral + r(i)/nmem
    end do

    rplus_pdf_alphas = 0d0
    do i = 1, nmem
       rplus_pdf_alphas = rplus_pdf_alphas + (r(i)-rcentral)**2/(nmem-1)
    end do
    rplus = sqrt(rplus_pdf_alphas) * 1.64485d0
    rminus = -rplus
    
    if (with_asmz_error) then
       do i = 1, 2
          call InitPDFSetByName(pdfset_asmz(i))
          call InitPDF(0)
          call Top_Total_CS(r_asmz(i), r_pim, r_1pi)
       end do
       rplus_pdf_alphas = rplus_pdf_alphas + ((r_asmz(1)-r_asmz(2))/2d0)**2
    end if

    rplus_pdf_alphas = sqrt(rplus_pdf_alphas) * 1.64485d0
    rminus_pdf_alphas = -rplus_pdf_alphas

    deallocate ( r )

    call InitPDFSetByName(pdfset)
    call InitPDF(0)
  end subroutine Top_pdf_alphas_error_NNPDF

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! Compute the PDF+alpha_s uncertainties according to arXiv:1004.4624
  subroutine Top_pdf_alphas_error_CTEQ(rcentral, rplus, rminus, rplus_pdf_alphas, rminus_pdf_alphas)
    implicit none
    real(8), intent(out) :: rcentral, rplus, rminus, rplus_pdf_alphas, rminus_pdf_alphas
    real(8) :: r(2), r_pim, r_1pi
    integer :: i, j

    call Top_Total_CS(rcentral, r_pim, r_1pi)

    rplus_pdf_alphas = 0d0
    rminus_pdf_alphas = 0d0
    do i = 0, nmem/2-1
       do j = 1, 2
          call InitPDF(i*2+j)
          call Top_Total_CS(r(j), r_pim, r_1pi)
       end do
       rplus_pdf_alphas = rplus_pdf_alphas + (max(rcentral, r(1), r(2)) - rcentral)**2
       rminus_pdf_alphas = rminus_pdf_alphas + (min(rcentral, r(1), r(2)) - rcentral)**2
    end do

    rplus = sqrt(rplus_pdf_alphas)
    rminus = -sqrt(rminus_pdf_alphas)

    if (with_asmz_error) then
       call InitPDFSetByName(pdfset_asmz(1))
       call numberPDF(nmem)
       do i = 1, 2
          call InitPDF(nmem/2+(-1)**i*2)
          call Top_Total_CS(r(i), r_pim, r_1pi)
       end do
       rplus_pdf_alphas = rplus_pdf_alphas + (max(r(1), r(2), rcentral) - rcentral)**2
       rminus_pdf_alphas = rminus_pdf_alphas + (min(rcentral, r(1), r(2)) - rcentral)**2
    end if

    rplus_pdf_alphas = sqrt(rplus_pdf_alphas)
    rminus_pdf_alphas = -sqrt(rminus_pdf_alphas)

    call InitPDFSetByName(pdfset)
    call numberPDF(nmem)
    call InitPDF(0)
  end subroutine Top_pdf_alphas_error_CTEQ

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! Compute the PDF+alpha_s uncertainties with the new CTEQ format
  subroutine Top_pdf_alphas_error_CT12(rcentral, rplus, rminus, rplus_pdf_alphas, rminus_pdf_alphas)
    implicit none
    real(8), intent(out) :: rcentral, rplus, rminus, rplus_pdf_alphas, rminus_pdf_alphas
    real(8) :: r(2), r_pim, r_1pi
    integer :: i, j

    call Top_Total_CS(rcentral, r_pim, r_1pi)

    rplus_pdf_alphas = 0d0
    rminus_pdf_alphas = 0d0
    do i = 0, nmem/2-1
       do j = 1, 2
          call InitPDF(i*2+j)
          call Top_Total_CS(r(j), r_pim, r_1pi)
       end do
       rplus_pdf_alphas = rplus_pdf_alphas + (max(rcentral, r(1), r(2)) - rcentral)**2
       rminus_pdf_alphas = rminus_pdf_alphas + (min(rcentral, r(1), r(2)) - rcentral)**2
    end do

    rplus = sqrt(rplus_pdf_alphas)
    rminus = -sqrt(rminus_pdf_alphas)

    if (with_asmz_error) then
       do i = 1, 2
          call InitPDFSetByName(pdfset_asmz(i))
          call InitPDF(0)
          call Top_Total_CS(r(i), r_pim, r_1pi)
       end do
       rplus_pdf_alphas = rplus_pdf_alphas + (max(r(1), r(2), rcentral) - rcentral)**2
       rminus_pdf_alphas = rminus_pdf_alphas + (min(rcentral, r(1), r(2)) - rcentral)**2
    end if

    rplus_pdf_alphas = sqrt(rplus_pdf_alphas)
    rminus_pdf_alphas = -sqrt(rminus_pdf_alphas)

    call InitPDFSetByName(pdfset)
    call numberPDF(nmem)
    call InitPDF(0)
  end subroutine Top_pdf_alphas_error_CT12

end program


==> programs/Fortran/RunStop.py <==
#! /usr/bin/env python

import sys
import subprocess
import math

config = {"operation" : 0}

config["order"] = 1

config["energy"] = 14000

config["with_asmz_error"] = ".true."

config["muf"] = -1

################################################################################
# Stop1-pair production, SUSY-point 40.2.5

config["Mst1"] = 1087.17047
config["Mst2"] = 1319.86871
config["alpha_stop"] = 1.1942405955914732
config["MsQ"] = 1460.30305
config["Mgl"] = 1489.97989
config["mt"] = 173.3

################################################################################
# Stop1-pair production, parameters employed in 1006.4771 

#config["Mst1"] = 400
#config["Mst2"] = 590
#config["alpha_stop"] = 0.5999460746373122
#config["MsQ"] = 560
#config["Mgl"] = 610
#config["mt"] = 172.5


################################################################################

pdfsets = {"MSTW" : "MSTW2008nnlo90cl.LHgrid",
           "MSTWNLO" : "MSTW2008nlo90cl.LHgrid",
           "MSTWLO" : "MSTW2008lo90cl.LHgrid",
           "CTEQ" : "cteq66.LHgrid",
           "CT10" : "CT10.LHgrid",
           "CT10NLO" : "CT10nlo.LHgrid",
           "CT10NNLO" : "CT10nnlo.LHgrid",
           "NNPDF" : "NNPDF21_100.LHgrid"}

pdfsets_asmz = {"MSTW" : ( "MSTW2008nnlo90cl_asmz-90cl.LHgrid",
                           "MSTW2008nnlo90cl_asmz+90cl.LHgrid" ),
                "MSTWNLO" : ( "MSTW2008nlo90cl_asmz-90cl.LHgrid",
                              "MSTW2008nlo90cl_asmz+90cl.LHgrid" ),
                "MSTWLO" : ( "MSTW2008lo90cl.LHgrid",),
                "CTEQ" : ( "cteq66alphas.LHgrid", ),
                "CT10" : ( "CT10as.LHgrid", ),
                "CT10NLO" : ( "CT10nlo_as_0116.LHgrid",
                              "CT10nlo_as_0120.LHgrid" ),
                "CT10NNLO" : ( "CT10nnlo_as_0116.LHgrid",
                               "CT10nnlo_as_0120.LHgrid" ),
                "NNPDF" : ( "NNPDF21_as_0117_100.LHgrid",
                            "NNPDF21_as_0121_100.LHgrid" )}

config["exefile"] = "./RunStop"

def PrepareConfigFile(pdfset_asmz):
    if config["energy"] == 1960:
        config["collider"] = "Tevatron"
        config["hadron2"] = -1
    else:
        config["collider"] = "LHC"
        config["hadron2"] = 1

    string = "%(pdfset)s\n" \
        + "%(energy).16fd0\n" + "%(hadron2)d\n" \
        + "%(Mst1).16fd0\n" + "%(Mst2).16fd0\n" + "%(alpha_stop).16fd0\n" \
        + "%(MsQ).16fd0\n" + "%(Mgl).16fd0\n" + "%(mt).16fd0\n" \
        + "%(muf).16fd0\n" \
        + "%(order)d\n" + "%(operation)d\n" \
        + "%(with_asmz_error)s\n"

    if config["with_asmz_error"] == ".true.":
        string += "%d\n" % (len(pdfset_asmz),)
        for a in pdfset_asmz:
            string += "%s\n" % a
        
    return string % config


def usage(cmd):
    print "Usage: %s op order [pdfset]" % cmd
    print "op:"     
    print "        0 --- Total Cross sections with scale variation"
    print "        1 --- Total Cross sections with scale variation, pdf and pdf+alphas variation"
    print "        2 --- Scan of the stop mass range [400 GeV, 2 TeV] with scale variation"
    print "        3 --- Scan of the stop mass range [400 GeV, 2 TeV] with scale variation, pdf and pdf+alphas variation"
    print "order:" 
    print "        0 --- LO"
    print "        1 --- NLO"
    print "        2 --- NNLOapprox"
    print "[pdfset]:"
    print "     MSTW --- MSTW2008nnlo90cl (default)"
    print "  MSTWNLO --- MSTW2008nlo90cl"
    print "   MSTWLO --- MSTW2008lo90cl"
    print "     CTEQ --- cteq66"
    print "     CT10 --- CT10"
    print "  CT10NLO --- CT10nlo"
    print " CT10NNLO --- CT10nnlo"
    print "    NNPDF --- NNPDF21_100"

if __name__ == '__main__':
    try:
        config["operation"] = int(sys.argv[1])
        config["order"] = int(sys.argv[2])
        if len(sys.argv) > 3:
            pdfset = sys.argv[3]
        else:
            pdfset = "MSTW"
        config["pdfname"] = pdfset
        config["pdfset"] = pdfsets[pdfset]
    except (IndexError, ValueError, KeyError):
        usage(sys.argv[0])
    else:
        try:
            if config["operation"] == 11:
                config["outfile"] = "sigma_%(energy)d_%(order)d_%(pdfname)s.dat" % config
            elif config["operation"] == 12:
                config["outfile"] = "sigma_unmatched_%(energy)d_%(order)d_%(pdfname)s.dat" % config
            elif config["operation"] == 13:
                config["outfile"] = "sigma_%(energy)d_%(order)d_pdf_%(pdfname)s.dat" % config
            elif config["operation"] == 14:
                config["outfile"] = "sigma_unmatched_%(energy)d_%(order)d_pdf_%(pdfname)s.dat" % config
            else:
                config["outfile"] = ""
            s = PrepareConfigFile(pdfsets_asmz[pdfset])
            p = subprocess.Popen(["%(exefile)s" % config,
                                  "%(outfile)s" % config],
                                 stdin=subprocess.PIPE)
            p.communicate(s)
        except KeyboardInterrupt:
            pass


==> programs/Fortran/TopFixed.f90 <==
module TopFixed
  use PDF
  use TopVar
  implicit none

contains

  subroutine Top_Fixed_CS(r)
    implicit none
    real(8), intent(out) :: r
    real(8) :: rr(1)
    external Prospino_Integrand, Prospino_Integrand_LO

    r = 0d0

    call InitFixed
    call InitProspino(Ecms, hadron2, mu_f, alphas_muf, &
         Mst1, Mst2, Mgl, MsQ, mt, s2a)
    if (p_order == 0) then
       call Cuba(Cuba_SUAVE, 3, 1, Prospino_Integrand_LO, rr, 2d-3)
    else
       call Cuba(Cuba_SUAVE, 4, 1, Prospino_Integrand, rr, 2d-3)
    end if
    if (p_order > 1) then
       NLO_BASE = rr(1)
    end if

    r = rr(1)

    if (r .ne. r) then
       print *, "NaN detected in Top_Fixed_CS!"
       print *, ""
    end if
  end subroutine Top_Fixed_CS

  subroutine InitFixed
    implicit none

    s2a = sin(2d0*alpha_stop)
    c2a = cos(2d0*alpha_stop)

    call Refresh_mass(p_order)

    if (muf0 > 0d0) then
       mu_f = muf0
    else
       mu_f = -muf0*Mst1
    end if
    alphas_muf = AlphasPDF(mu_f)
  end subroutine InitFixed

end module TopFixed


==> programs/Fortran/TopHSgg.f90 <==
module TopHSgg
  use TopVar
  implicit none

  real(8) :: Hgg1_coeff(0:2,3,3)

contains

!!!!!!!!!! hard !!!!!!!!!!

  subroutine Top_Hard_gg(n)
    implicit none
    integer, intent(in) :: n
    real(8), parameter :: idmat(3,3) = reshape( (/ 1d0, 0d0, 0d0, 0d0, 1d0, 0d0, 0d0, 0d0, 1d0 /), (/ 3, 3 /) )
    integer :: i

    Hgg0(1,1) =&
         & 1d0/18d0 + 1d0/9d0*xt1xt**(-2)*xm**2 - 1d0/9d0*xt1xt**(-1)*xm

    Hgg0(1,2) =&
         & 1d0/6d0 + 1d0/3d0*xt1xt**(-2)*xm**2 - 1d0/3d0*xt1xt**(-1)*xm - 2d0/3d0*&
         & xt*xt1xt**(-2)*xm**2 + 2d0/3d0*xt*xt1xt**(-1)*xm - 1d0/3d0*xt

    Hgg0(1,3) =&
         & 1d0/6d0 + 1d0/3d0*xt1xt**(-2)*xm**2 - 1d0/3d0*xt1xt**(-1)*xm

    Hgg0(2,1) = Hgg0(1,2)

    Hgg0(2,2) =&
         & 1d0/2d0 + xt1xt**(-2)*xm**2 - xt1xt**(-1)*xm - 4d0*xt1xt**(-1)*&
         & xm**2 + 4d0*xm - 2d0*xt + 2d0*xt**2

    Hgg0(2,3) =&
         & 1d0/2d0 + xt1xt**(-2)*xm**2 - xt1xt**(-1)*xm - 2d0*xt*xt1xt**(-2)*&
         & xm**2 + 2d0*xt*xt1xt**(-1)*xm - xt

    Hgg0(3,1) = Hgg0(1,3)

    Hgg0(3,2) = Hgg0(2,3)

    Hgg0(3,3) =&
         & 1d0/2d0 + xt1xt**(-2)*xm**2 - xt1xt**(-1)*xm

    Hgg1 = 0d0
    Hgg1_coeff = 0d0

    if (n > 0) then

       Hgg1_coeff(2,1,1) =&
            &  + xm*xt1xt**(-1) * ( 1d0/3d0 )
       Hgg1_coeff(2,1,1) = Hgg1_coeff(2,1,1) + xm**2*xt1xt**(-2) * (  - 1d0/3d0 )
       Hgg1_coeff(2,1,1) = Hgg1_coeff(2,1,1) - 1d0/6d0

       Hgg1_coeff(2,1,2) =&
            &  + xm*xt1xt**(-1) * ( 1d0 - 2d0*xt )
       Hgg1_coeff(2,1,2) = Hgg1_coeff(2,1,2) + xm**2*xt1xt**(-2) * (  - 1d0 + 2d0*xt )
       Hgg1_coeff(2,1,2) = Hgg1_coeff(2,1,2) - 1d0/2d0 + xt

       Hgg1_coeff(2,1,3) =&
            &  + xm*xt1xt**(-1) * ( 1d0 )
       Hgg1_coeff(2,1,3) = Hgg1_coeff(2,1,3) + xm**2*xt1xt**(-2) * (  - 1d0 )
       Hgg1_coeff(2,1,3) = Hgg1_coeff(2,1,3) - 1d0/2d0

       Hgg1_coeff(2,2,1) =&
            &  + xm*xt1xt**(-1) * ( 1d0 - 2d0*xt )
       Hgg1_coeff(2,2,1) = Hgg1_coeff(2,2,1) + xm**2*xt1xt**(-2) * (  - 1d0 + 2d0*xt )
       Hgg1_coeff(2,2,1) = Hgg1_coeff(2,2,1) - 1d0/2d0 + xt

       Hgg1_coeff(2,2,2) =&
            &  + xm*xt1xt**(-1) * ( 3d0 )
       Hgg1_coeff(2,2,2) = Hgg1_coeff(2,2,2) + xm * (  - 12d0 )
       Hgg1_coeff(2,2,2) = Hgg1_coeff(2,2,2) + xm**2*xt1xt**(-2) * (  - 3d0 )
       Hgg1_coeff(2,2,2) = Hgg1_coeff(2,2,2) + xm**2*xt1xt**(-1) * ( 12d0 )
       Hgg1_coeff(2,2,2) = Hgg1_coeff(2,2,2) - 3d0/2d0 + 6d0*xt - 6d0*xt**2

       Hgg1_coeff(2,2,3) =&
            &  + xm*xt1xt**(-1) * ( 3d0 - 6d0*xt )
       Hgg1_coeff(2,2,3) = Hgg1_coeff(2,2,3) + xm**2*xt1xt**(-2) * (  - 3d0 + 6d0*xt )
       Hgg1_coeff(2,2,3) = Hgg1_coeff(2,2,3) - 3d0/2d0 + 3d0*xt

       Hgg1_coeff(2,3,1) =&
            &  + xm*xt1xt**(-1) * ( 1d0 )
       Hgg1_coeff(2,3,1) = Hgg1_coeff(2,3,1) + xm**2*xt1xt**(-2) * (  - 1d0 )
       Hgg1_coeff(2,3,1) = Hgg1_coeff(2,3,1) - 1d0/2d0

       Hgg1_coeff(2,3,2) =&
            &  + xm*xt1xt**(-1) * ( 3d0 - 6d0*xt )
       Hgg1_coeff(2,3,2) = Hgg1_coeff(2,3,2) + xm**2*xt1xt**(-2) * (  - 3d0 + 6d0*xt )
       Hgg1_coeff(2,3,2) = Hgg1_coeff(2,3,2) - 3d0/2d0 + 3d0*xt

       Hgg1_coeff(2,3,3) =&
            &  + xm*xt1xt**(-1) * ( 3d0 )
       Hgg1_coeff(2,3,3) = Hgg1_coeff(2,3,3) + xm**2*xt1xt**(-2) * (  - 3d0 )
       Hgg1_coeff(2,3,3) = Hgg1_coeff(2,3,3) - 3d0/2d0


       Hgg1_coeff(1,1,1) =&
            &  + b**(-1)*xm * (  - 8d0/27d0*Lx )
       Hgg1_coeff(1,1,1) = Hgg1_coeff(1,1,1) + b**(-1)*xm**2*xt1xt**(-1) * ( 8d0/27d0*Lx&
            &     )
       Hgg1_coeff(1,1,1) = Hgg1_coeff(1,1,1) + b**(-1)*xm**3*xt1xt**(-2) * (  - 16d0/27d0&
            &    *Lx )
       Hgg1_coeff(1,1,1) = Hgg1_coeff(1,1,1) + b**(-1)*xm**3*xt1xt**(-1) * ( 32d0/27d0*&
            &    Lx )
       Hgg1_coeff(1,1,1) = Hgg1_coeff(1,1,1) + xm*xt1xt**(-1) * ( 8d0/27d0 + 2d0/3d0*Lu - &
            &    2d0/3d0*Lt - 4d0/3d0*L1px + 2d0/3d0*Lx - 4d0/3d0*xt*Lu + 4d0/3d0*xt*Lt&
            &     )
       Hgg1_coeff(1,1,1) = Hgg1_coeff(1,1,1) + xm**2*xt1xt**(-2) * (  - 8d0/27d0 - 2d0/3d0&
            &    *Lu + 2d0/3d0*Lt + 4d0/3d0*L1px - 2d0/3d0*Lx + 4d0/3d0*xt*Lu - 4d0/3d0*&
            &    xt*Lt )
       Hgg1_coeff(1,1,1) = Hgg1_coeff(1,1,1) + b * (  - 4d0/27d0*Lx )
       Hgg1_coeff(1,1,1) = Hgg1_coeff(1,1,1) + b*xm*xt1xt**(-1) * ( 8d0/27d0*Lx )
       Hgg1_coeff(1,1,1) = Hgg1_coeff(1,1,1) + b*xm**2*xt1xt**(-2) * (  - 8d0/27d0*Lx )
       Hgg1_coeff(1,1,1) = Hgg1_coeff(1,1,1) + b*xm**2*xt1xt**(-1) * ( 8d0/27d0*Lx )
       Hgg1_coeff(1,1,1) = Hgg1_coeff(1,1,1) - 4d0/27d0 - 1d0/3d0*Lu + 1d0/3d0*Lt + 2d0/3d0*&
            &    L1px - 1d0/3d0*Lx + 2d0/3d0*xt*Lu - 2d0/3d0*xt*Lt

       Hgg1_coeff(1,1,2) =&
            &  + b**(-1) * ( 1d0/18d0*Lx - 1d0/18d0*xt*Lx )
       Hgg1_coeff(1,1,2) = Hgg1_coeff(1,1,2) + b**(-1)*xm * (  - 1d0/9d0*Lx )
       Hgg1_coeff(1,1,2) = Hgg1_coeff(1,1,2) + b**(-1)*xm**2*xt1xt**(-1) * (  - 2d0/9d0*&
            &    Lx + 4d0/9d0*xt*Lx )
       Hgg1_coeff(1,1,2) = Hgg1_coeff(1,1,2) + b**(-1)*xm**3*xt1xt**(-2) * ( 2d0/9d0*Lx&
            &     - 4d0/9d0*xt*Lx )
       Hgg1_coeff(1,1,2) = Hgg1_coeff(1,1,2) + xm*xt1xt**(-1) * ( 8d0/9d0 - 2d0*Lt + 2d0*&
            &    Lm - 2d0*L1px + Lx - 16d0/9d0*xt + 2d0*xt*Lu + 2d0*xt*Lt - 4d0*xt*&
            &    Lm + 4d0*xt*L1px - 2d0*xt*Lx )
       Hgg1_coeff(1,1,2) = Hgg1_coeff(1,1,2) + xm**2*xt1xt**(-2) * (  - 8d0/9d0 + 2d0*Lt&
            &     - 2d0*Lm + 2d0*L1px - Lx + 16d0/9d0*xt - 2d0*xt*Lu - 2d0*xt*Lt + 4d0&
            &    *xt*Lm - 4d0*xt*L1px + 2d0*xt*Lx )
       Hgg1_coeff(1,1,2) = Hgg1_coeff(1,1,2) + b * (  - 1d0/18d0*xt*Lx )
       Hgg1_coeff(1,1,2) = Hgg1_coeff(1,1,2) + b*xm*xt1xt**(-1) * (  - 1d0/9d0*Lx + 2d0/9d0&
            &    *xt*Lx )
       Hgg1_coeff(1,1,2) = Hgg1_coeff(1,1,2) + b*xm**2*xt1xt**(-2) * ( 1d0/9d0*Lx - 2d0/9d0&
            &    *xt*Lx )
       Hgg1_coeff(1,1,2) = Hgg1_coeff(1,1,2) - 4d0/9d0 + Lt - Lm + L1px - 1d0/2d0*Lx + 8d0/&
            &    9d0*xt - xt*Lu - xt*Lt + 2d0*xt*Lm - 2d0*xt*L1px + xt*Lx

       Hgg1_coeff(1,1,3) =&
            &  + b**(-1)*xm * ( 1d0/9d0*Lx )
       Hgg1_coeff(1,1,3) = Hgg1_coeff(1,1,3) + b**(-1)*xm**2*xt1xt**(-1) * (  - 1d0/9d0*&
            &    Lx )
       Hgg1_coeff(1,1,3) = Hgg1_coeff(1,1,3) + b**(-1)*xm**3*xt1xt**(-2) * ( 2d0/9d0*Lx&
            &     )
       Hgg1_coeff(1,1,3) = Hgg1_coeff(1,1,3) + b**(-1)*xm**3*xt1xt**(-1) * (  - 4d0/9d0*&
            &    Lx )
       Hgg1_coeff(1,1,3) = Hgg1_coeff(1,1,3) + xm*xt1xt**(-1) * ( 8d0/9d0 - 2d0*Lt + 2d0*&
            &    Lm - 2d0*L1px + Lx - 2d0*xt*Lu + 2d0*xt*Lt )
       Hgg1_coeff(1,1,3) = Hgg1_coeff(1,1,3) + xm**2*xt1xt**(-2) * (  - 8d0/9d0 + 2d0*Lt&
            &     - 2d0*Lm + 2d0*L1px - Lx + 2d0*xt*Lu - 2d0*xt*Lt )
       Hgg1_coeff(1,1,3) = Hgg1_coeff(1,1,3) + b * ( 1d0/18d0*Lx )
       Hgg1_coeff(1,1,3) = Hgg1_coeff(1,1,3) + b*xm*xt1xt**(-1) * (  - 1d0/9d0*Lx )
       Hgg1_coeff(1,1,3) = Hgg1_coeff(1,1,3) + b*xm**2*xt1xt**(-2) * ( 1d0/9d0*Lx )
       Hgg1_coeff(1,1,3) = Hgg1_coeff(1,1,3) + b*xm**2*xt1xt**(-1) * (  - 1d0/9d0*Lx )
       Hgg1_coeff(1,1,3) = Hgg1_coeff(1,1,3) - 4d0/9d0 + Lt - Lm + L1px - 1d0/2d0*Lx + xt*&
            &    Lu - xt*Lt

       Hgg1_coeff(1,2,1) =&
            &  + b**(-1) * (  - 4d0/9d0*Lx + 4d0/9d0*xt*Lx )
       Hgg1_coeff(1,2,1) = Hgg1_coeff(1,2,1) + b**(-1)*xm * ( 8d0/9d0*Lx )
       Hgg1_coeff(1,2,1) = Hgg1_coeff(1,2,1) + b**(-1)*xm**2*xt1xt**(-1) * ( 16d0/9d0*Lx&
            &     - 32d0/9d0*xt*Lx )
       Hgg1_coeff(1,2,1) = Hgg1_coeff(1,2,1) + b**(-1)*xm**3*xt1xt**(-2) * (  - 16d0/9d0&
            &    *Lx + 32d0/9d0*xt*Lx )
       Hgg1_coeff(1,2,1) = Hgg1_coeff(1,2,1) + xm*xt1xt**(-1) * ( 8d0/9d0 + 2d0*Lu - 2d0*&
            &    Lt - 4d0*L1px + 2d0*Lx - 16d0/9d0*xt + 8d0*xt*L1px - 4d0*xt*Lx )
       Hgg1_coeff(1,2,1) = Hgg1_coeff(1,2,1) + xm * (  - 8d0*Lu + 8d0*Lt )
       Hgg1_coeff(1,2,1) = Hgg1_coeff(1,2,1) + xm**2*xt1xt**(-2) * (  - 8d0/9d0 - 2d0*Lu&
            &     + 2d0*Lt + 4d0*L1px - 2d0*Lx + 16d0/9d0*xt - 8d0*xt*L1px + 4d0*xt*&
            &    Lx )
       Hgg1_coeff(1,2,1) = Hgg1_coeff(1,2,1) + xm**2*xt1xt**(-1) * ( 8d0*Lu - 8d0*Lt )
       Hgg1_coeff(1,2,1) = Hgg1_coeff(1,2,1) + b * ( 4d0/9d0*xt*Lx )
       Hgg1_coeff(1,2,1) = Hgg1_coeff(1,2,1) + b*xm*xt1xt**(-1) * ( 8d0/9d0*Lx - 16d0/9d0*&
            &    xt*Lx )
       Hgg1_coeff(1,2,1) = Hgg1_coeff(1,2,1) + b*xm**2*xt1xt**(-2) * (  - 8d0/9d0*Lx + &
            &    16d0/9d0*xt*Lx )
       Hgg1_coeff(1,2,1) = Hgg1_coeff(1,2,1) - 4d0/9d0 - Lu + Lt + 2d0*L1px - Lx + 8d0/9d0*&
            &    xt + 4d0*xt*Lu - 4d0*xt*Lt - 4d0*xt*L1px + 2d0*xt*Lx - 4d0*xt**2*&
            &    Lu + 4d0*xt**2*Lt

       Hgg1_coeff(1,2,2) =&
            &  + b**(-1)*xm**(-1) * ( 1d0/12d0*Lx - 1d0/6d0*xt*Lx + 1d0/12d0*xt**2*&
            &    Lx )
       Hgg1_coeff(1,2,2) = Hgg1_coeff(1,2,2) + b**(-1) * (  - 1d0/3d0*Lx + 1d0/3d0*xt*Lx )
       Hgg1_coeff(1,2,2) = Hgg1_coeff(1,2,2) + b**(-1)*xm * ( Lx )
       Hgg1_coeff(1,2,2) = Hgg1_coeff(1,2,2) + b**(-1)*xm**2*xt1xt**(-1) * (  - Lx )
       Hgg1_coeff(1,2,2) = Hgg1_coeff(1,2,2) + b**(-1)*xm**3*xt1xt**(-2) * ( 2d0/3d0*Lx&
            &     )
       Hgg1_coeff(1,2,2) = Hgg1_coeff(1,2,2) + b**(-1)*xm**3*xt1xt**(-1) * (  - 4d0/3d0*&
            &    Lx )
       Hgg1_coeff(1,2,2) = Hgg1_coeff(1,2,2) + xm*xt1xt**(-1) * ( 8d0/3d0 - 6d0*Lt + 6d0*&
            &    Lm - 6d0*L1px + 3d0*Lx - 6d0*xt*Lu + 6d0*xt*Lt )
       Hgg1_coeff(1,2,2) = Hgg1_coeff(1,2,2) + xm * (  - 32d0/3d0 + 12d0*Lu + 12d0*Lt - 24d0&
            &    *Lm + 24d0*L1px - 12d0*Lx )
       Hgg1_coeff(1,2,2) = Hgg1_coeff(1,2,2) + xm**2*xt1xt**(-2) * (  - 8d0/3d0 + 6d0*Lt&
            &     - 6d0*Lm + 6d0*L1px - 3d0*Lx + 6d0*xt*Lu - 6d0*xt*Lt )
       Hgg1_coeff(1,2,2) = Hgg1_coeff(1,2,2) + xm**2*xt1xt**(-1) * ( 32d0/3d0 - 12d0*Lu&
            &     - 12d0*Lt + 24d0*Lm - 24d0*L1px + 12d0*Lx )
       Hgg1_coeff(1,2,2) = Hgg1_coeff(1,2,2) + b*xm**(-1) * (  - 1d0/12d0*Lx + 1d0/6d0*xt*&
            &    Lx - 1d0/12d0*xt**2*Lx )
       Hgg1_coeff(1,2,2) = Hgg1_coeff(1,2,2) + b * ( 1d0/6d0*Lx - 1d0/3d0*xt*Lx + 1d0/3d0*&
            &    xt**2*Lx )
       Hgg1_coeff(1,2,2) = Hgg1_coeff(1,2,2) + b*xm*xt1xt**(-1) * (  - 1d0/3d0*Lx )
       Hgg1_coeff(1,2,2) = Hgg1_coeff(1,2,2) + b*xm * ( 2d0/3d0*Lx )
       Hgg1_coeff(1,2,2) = Hgg1_coeff(1,2,2) + b*xm**2*xt1xt**(-2) * ( 1d0/3d0*Lx )
       Hgg1_coeff(1,2,2) = Hgg1_coeff(1,2,2) + b*xm**2*xt1xt**(-1) * (  - Lx )
       Hgg1_coeff(1,2,2) = Hgg1_coeff(1,2,2) - 4d0/3d0 + 3d0*Lt - 3d0*Lm + 3d0*L1px - 3d0/2d0&
            &    *Lx + 16d0/3d0*xt - 3d0*xt*Lu - 9d0*xt*Lt + 12d0*xt*Lm - 12d0*xt*&
            &    L1px + 6d0*xt*Lx - 16d0/3d0*xt**2 + 6d0*xt**2*Lu + 6d0*xt**2*Lt - &
            &    12d0*xt**2*Lm + 12d0*xt**2*L1px - 6d0*xt**2*Lx

       Hgg1_coeff(1,2,3) =&
            &  + b**(-1) * ( 1d0/6d0*Lx - 1d0/6d0*xt*Lx )
       Hgg1_coeff(1,2,3) = Hgg1_coeff(1,2,3) + b**(-1)*xm * (  - 1d0/3d0*Lx )
       Hgg1_coeff(1,2,3) = Hgg1_coeff(1,2,3) + b**(-1)*xm**2*xt1xt**(-1) * (  - 2d0/3d0*&
            &    Lx + 4d0/3d0*xt*Lx )
       Hgg1_coeff(1,2,3) = Hgg1_coeff(1,2,3) + b**(-1)*xm**3*xt1xt**(-2) * ( 2d0/3d0*Lx&
            &     - 4d0/3d0*xt*Lx )
       Hgg1_coeff(1,2,3) = Hgg1_coeff(1,2,3) + xm*xt1xt**(-1) * ( 8d0/3d0 - 6d0*Lt + 6d0*&
            &    Lm - 6d0*L1px + 3d0*Lx - 16d0/3d0*xt + 6d0*xt*Lu + 6d0*xt*Lt - 12d0*&
            &    xt*Lm + 12d0*xt*L1px - 6d0*xt*Lx )
       Hgg1_coeff(1,2,3) = Hgg1_coeff(1,2,3) + xm * (  - 12d0*Lu + 12d0*Lt )
       Hgg1_coeff(1,2,3) = Hgg1_coeff(1,2,3) + xm**2*xt1xt**(-2) * (  - 8d0/3d0 + 6d0*Lt&
            &     - 6d0*Lm + 6d0*L1px - 3d0*Lx + 16d0/3d0*xt - 6d0*xt*Lu - 6d0*xt*Lt&
            &     + 12d0*xt*Lm - 12d0*xt*L1px + 6d0*xt*Lx )
       Hgg1_coeff(1,2,3) = Hgg1_coeff(1,2,3) + xm**2*xt1xt**(-1) * ( 12d0*Lu - 12d0*Lt )
       Hgg1_coeff(1,2,3) = Hgg1_coeff(1,2,3) + b * (  - 1d0/6d0*xt*Lx )
       Hgg1_coeff(1,2,3) = Hgg1_coeff(1,2,3) + b*xm*xt1xt**(-1) * (  - 1d0/3d0*Lx + 2d0/3d0&
            &    *xt*Lx )
       Hgg1_coeff(1,2,3) = Hgg1_coeff(1,2,3) + b*xm**2*xt1xt**(-2) * ( 1d0/3d0*Lx - 2d0/3d0&
            &    *xt*Lx )
       Hgg1_coeff(1,2,3) = Hgg1_coeff(1,2,3) - 4d0/3d0 + 3d0*Lt - 3d0*Lm + 3d0*L1px - 3d0/2d0&
            &    *Lx + 8d0/3d0*xt + 3d0*xt*Lu - 9d0*xt*Lt + 6d0*xt*Lm - 6d0*xt*L1px&
            &     + 3d0*xt*Lx - 6d0*xt**2*Lu + 6d0*xt**2*Lt

       Hgg1_coeff(1,3,1) =&
            &  + b**(-1)*xm * (  - 8d0/9d0*Lx )
       Hgg1_coeff(1,3,1) = Hgg1_coeff(1,3,1) + b**(-1)*xm**2*xt1xt**(-1) * ( 8d0/9d0*Lx&
            &     )
       Hgg1_coeff(1,3,1) = Hgg1_coeff(1,3,1) + b**(-1)*xm**3*xt1xt**(-2) * (  - 16d0/9d0&
            &    *Lx )
       Hgg1_coeff(1,3,1) = Hgg1_coeff(1,3,1) + b**(-1)*xm**3*xt1xt**(-1) * ( 32d0/9d0*Lx&
            &     )
       Hgg1_coeff(1,3,1) = Hgg1_coeff(1,3,1) + xm*xt1xt**(-1) * ( 8d0/9d0 + 2d0*Lu - 2d0*&
            &    Lt - 4d0*L1px + 2d0*Lx - 4d0*xt*Lu + 4d0*xt*Lt )
       Hgg1_coeff(1,3,1) = Hgg1_coeff(1,3,1) + xm**2*xt1xt**(-2) * (  - 8d0/9d0 - 2d0*Lu&
            &     + 2d0*Lt + 4d0*L1px - 2d0*Lx + 4d0*xt*Lu - 4d0*xt*Lt )
       Hgg1_coeff(1,3,1) = Hgg1_coeff(1,3,1) + b * (  - 4d0/9d0*Lx )
       Hgg1_coeff(1,3,1) = Hgg1_coeff(1,3,1) + b*xm*xt1xt**(-1) * ( 8d0/9d0*Lx )
       Hgg1_coeff(1,3,1) = Hgg1_coeff(1,3,1) + b*xm**2*xt1xt**(-2) * (  - 8d0/9d0*Lx )
       Hgg1_coeff(1,3,1) = Hgg1_coeff(1,3,1) + b*xm**2*xt1xt**(-1) * ( 8d0/9d0*Lx )
       Hgg1_coeff(1,3,1) = Hgg1_coeff(1,3,1) - 4d0/9d0 - Lu + Lt + 2d0*L1px - Lx + 2d0*xt*&
            &    Lu - 2d0*xt*Lt

       Hgg1_coeff(1,3,2) =&
            &  + b**(-1) * ( 1d0/6d0*Lx - 1d0/6d0*xt*Lx )
       Hgg1_coeff(1,3,2) = Hgg1_coeff(1,3,2) + b**(-1)*xm * (  - 1d0/3d0*Lx )
       Hgg1_coeff(1,3,2) = Hgg1_coeff(1,3,2) + b**(-1)*xm**2*xt1xt**(-1) * (  - 2d0/3d0*&
            &    Lx + 4d0/3d0*xt*Lx )
       Hgg1_coeff(1,3,2) = Hgg1_coeff(1,3,2) + b**(-1)*xm**3*xt1xt**(-2) * ( 2d0/3d0*Lx&
            &     - 4d0/3d0*xt*Lx )
       Hgg1_coeff(1,3,2) = Hgg1_coeff(1,3,2) + xm*xt1xt**(-1) * ( 8d0/3d0 - 6d0*Lt + 6d0*&
            &    Lm - 6d0*L1px + 3d0*Lx - 16d0/3d0*xt + 6d0*xt*Lu + 6d0*xt*Lt - 12d0*&
            &    xt*Lm + 12d0*xt*L1px - 6d0*xt*Lx )
       Hgg1_coeff(1,3,2) = Hgg1_coeff(1,3,2) + xm**2*xt1xt**(-2) * (  - 8d0/3d0 + 6d0*Lt&
            &     - 6d0*Lm + 6d0*L1px - 3d0*Lx + 16d0/3d0*xt - 6d0*xt*Lu - 6d0*xt*Lt&
            &     + 12d0*xt*Lm - 12d0*xt*L1px + 6d0*xt*Lx )
       Hgg1_coeff(1,3,2) = Hgg1_coeff(1,3,2) + b * (  - 1d0/6d0*xt*Lx )
       Hgg1_coeff(1,3,2) = Hgg1_coeff(1,3,2) + b*xm*xt1xt**(-1) * (  - 1d0/3d0*Lx + 2d0/3d0&
            &    *xt*Lx )
       Hgg1_coeff(1,3,2) = Hgg1_coeff(1,3,2) + b*xm**2*xt1xt**(-2) * ( 1d0/3d0*Lx - 2d0/3d0&
            &    *xt*Lx )
       Hgg1_coeff(1,3,2) = Hgg1_coeff(1,3,2) - 4d0/3d0 + 3d0*Lt - 3d0*Lm + 3d0*L1px - 3d0/2d0&
            &    *Lx + 8d0/3d0*xt - 3d0*xt*Lu - 3d0*xt*Lt + 6d0*xt*Lm - 6d0*xt*L1px&
            &     + 3d0*xt*Lx

       Hgg1_coeff(1,3,3) =&
            &  + b**(-1)*xm * ( 1d0/3d0*Lx )
       Hgg1_coeff(1,3,3) = Hgg1_coeff(1,3,3) + b**(-1)*xm**2*xt1xt**(-1) * (  - 1d0/3d0*&
            &    Lx )
       Hgg1_coeff(1,3,3) = Hgg1_coeff(1,3,3) + b**(-1)*xm**3*xt1xt**(-2) * ( 2d0/3d0*Lx&
            &     )
       Hgg1_coeff(1,3,3) = Hgg1_coeff(1,3,3) + b**(-1)*xm**3*xt1xt**(-1) * (  - 4d0/3d0*&
            &    Lx )
       Hgg1_coeff(1,3,3) = Hgg1_coeff(1,3,3) + xm*xt1xt**(-1) * ( 8d0/3d0 - 6d0*Lt + 6d0*&
            &    Lm - 6d0*L1px + 3d0*Lx - 6d0*xt*Lu + 6d0*xt*Lt )
       Hgg1_coeff(1,3,3) = Hgg1_coeff(1,3,3) + xm**2*xt1xt**(-2) * (  - 8d0/3d0 + 6d0*Lt&
            &     - 6d0*Lm + 6d0*L1px - 3d0*Lx + 6d0*xt*Lu - 6d0*xt*Lt )
       Hgg1_coeff(1,3,3) = Hgg1_coeff(1,3,3) + b * ( 1d0/6d0*Lx )
       Hgg1_coeff(1,3,3) = Hgg1_coeff(1,3,3) + b*xm*xt1xt**(-1) * (  - 1d0/3d0*Lx )
       Hgg1_coeff(1,3,3) = Hgg1_coeff(1,3,3) + b*xm**2*xt1xt**(-2) * ( 1d0/3d0*Lx )
       Hgg1_coeff(1,3,3) = Hgg1_coeff(1,3,3) + b*xm**2*xt1xt**(-1) * (  - 1d0/3d0*Lx )
       Hgg1_coeff(1,3,3) = Hgg1_coeff(1,3,3) - 4d0/3d0 + 3d0*Lt - 3d0*Lm + 3d0*L1px - 3d0/2d0&
            &    *Lx + 3d0*xt*Lu - 3d0*xt*Lt


       Hgg1_coeff(0,1,1) =&
            &  + Mst1**(-2)*xm*xt1xt**(-1)*FINm * (  - 4d0/27d0 )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + Mst1**(-2)*xm*FINm * ( 8d0/27d0 )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + Mst1**(-2)*xm**2*xt1xt**(-2)*FINm * ( 4d0&
            &   /9d0 )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + Mst1**(-2)*xm**2*xt1xt**(-1)*FINm * ( &
            &     - 8d0/9d0 )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + Mst1**(-2)*xm**3*xt1xt**(-3)*FINm * ( &
            &     - 8d0/27d0 )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + Mst1**(-2)*xm**3*xt1xt**(-2)*FINm * ( &
            &    16d0/27d0 )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + b**(-1)*xm * ( 16d0/27d0*Li2x + 16d0/27d0*&
            &    Lx*L1mx - 4d0/27d0*Lx**2 + 16d0/81d0*pi**2 )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + b**(-1)*xm**2*xt1xt**(-1) * (  - 16d0/27d0&
            &    *Li2x + 8d0/27d0*Lx*Lu - 8d0/27d0*Lx*Lt - 16d0/27d0*Lx*L1mx + 4d0/27d0&
            &    *Lx**2 - 16d0/27d0*xt*Lx*Lu + 16d0/27d0*xt*Lx*Lt - 16d0/81d0*pi**2&
            &     )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + b**(-1)*xm**3*xt1xt**(-2) * (  - 32d0/27d0&
            &    *Li2mx + 32d0/27d0*Li2x + 32d0/27d0*Lx*Lt - 32d0/27d0*Lx*Lm + 32d0/&
            &    27d0*Lx*L1mx - 32d0/27d0*Lx*L1px + 32d0/27d0*xt*Lx*Lu - 32d0/27d0*xt&
            &    *Lx*Lt + 8d0/27d0*pi**2 )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + b**(-1)*xm**3*xt1xt**(-1) * ( 64d0/27d0*&
            &    Li2mx - 64d0/27d0*Li2x - 32d0/27d0*Lx*Lu - 32d0/27d0*Lx*Lt + 64d0/27d0&
            &    *Lx*Lm - 64d0/27d0*Lx*L1mx + 64d0/27d0*Lx*L1px - 16d0/27d0*pi**2 )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + xt1xt**(-1) * ( 5d0/27d0*Li2u + 1d0/3d0*&
            &    Lu**2 - 2d0/3d0*Lm*Lu + 1d0/3d0*Lm**2 - 2d0/3d0*L1px*Lu + 2d0/3d0*&
            &    L1px*Lm + 1d0/3d0*L1px**2 + 1d0/3d0*Lx*Lu - 1d0/3d0*Lx*Lm - 1d0/3d0*&
            &    Lx*L1px + 1d0/12d0*Lx**2 - 5d0/27d0*xt*Li2u + 5d0/27d0*xt*Li2t - 1d0/&
            &    3d0*xt*Lu**2 + 1d0/3d0*xt*Lt**2 + 2d0/3d0*xt*Lm*Lu - 2d0/3d0*xt*Lm*&
            &    Lt + 2d0/3d0*xt*L1px*Lu - 2d0/3d0*xt*L1px*Lt - 1d0/3d0*xt*Lx*Lu + 1d0&
            &   /3d0*xt*Lx*Lt + 17d0/324d0*pi**2 )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + FINp * ( 4d0/27d0 )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + xm*xt1xt**(-1) * ( 16d0/27d0 - 2d0/9d0*I2i&
            &     - 2d0/27d0*I2g + 4d0/27d0*I2b - 2d0/27d0*Li2u + 8d0/27d0*Li2t - 4d0/&
            &    27d0*Lu - 1d0/3d0*Lu**2 - 8d0/27d0*Lt - 2d0/3d0*Lt*Lu + 1d0/3d0*Lt**2&
            &     + 4d0/9d0*Lm + 4d0/3d0*Lm*Lu - 2d0/3d0*Lm**2 + 4d0/3d0*L1px*Lt - 4d0/&
            &    3d0*L1px*Lm + 2d0/3d0*L1px**2 - 2d0/3d0*Lx*Lt + 2d0/3d0*Lx*Lm - 2d0/3d0&
            &    *Lx*L1px + 1d0/6d0*Lx**2 + 4d0/27d0*xt*I2i - 4d0/27d0*xt*I2g + 10d0/&
            &    27d0*xt*Li2u - 10d0/27d0*xt*Li2t - 4d0/27d0*xt*Lu + 2d0/3d0*xt*Lu**2&
            &     + 4d0/27d0*xt*Lt - 2d0/3d0*xt*Lt**2 - 4d0/3d0*xt*Lm*Lu + 4d0/3d0*xt*&
            &    Lm*Lt + 4d0/3d0*xt*L1px*Lu - 4d0/3d0*xt*L1px*Lt - 2d0/3d0*xt*Lx*Lu&
            &     + 2d0/3d0*xt*Lx*Lt - 4d0/27d0*rgl**2 + 4d0/27d0*rgl**2*I2i - 8d0/27d0&
            &    *rgl**2*I2b + 8d0/27d0*rgl**2*Lrgl - 4d0/27d0*rgl**2*xt*I2i + 4d0/&
            &    27d0*rgl**2*xt*I2g - 8d0/27d0*rtop*rgl*s2a*I2i + 16d0/27d0*rtop*&
            &    rgl*s2a*I2b + 8d0/27d0*rtop*rgl*xt*s2a*I2i - 8d0/27d0*rtop*rgl*xt&
            &    *s2a*I2g - 4d0/27d0*rtop**2 + 4d0/27d0*rtop**2*I2i - 8d0/27d0*&
            &    rtop**2*I2b + 8d0/27d0*rtop**2*Lrtop - 4d0/27d0*rtop**2*xt*I2i + &
            &    4d0/27d0*rtop**2*xt*I2g )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + xm*xt1xt**(-1) * (  - 7d0/27d0*pi**2 )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + xm*xt1xt**(-1)*FINp * (  - 8d0/27d0 )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + xm * (  - 8d0/27d0*I2b + 8d0/27d0*rgl**2 + &
            &    8d0/27d0*rgl**2*I2b - 16d0/27d0*rgl**2*Lrgl - 16d0/27d0*rtop*rgl*&
            &    s2a*I2b + 8d0/27d0*rtop**2 + 8d0/27d0*rtop**2*I2b - 16d0/27d0*&
            &    rtop**2*Lrtop )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + xm**2*(xt-xm)**(-1)*xt1xt**(-1) * (  - &
            &    4d0/27d0*xt*Lt + 4d0/27d0*xt*Lm )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + xm**2*(1d0-xt-xm)**(-1)*xt1xt**(-1) * ( &
            &     - 4d0/27d0*Lu + 4d0/27d0*Lm + 4d0/27d0*xt*Lu - 4d0/27d0*xt*Lm )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + xm**2*xt1xt**(-2) * (  - 16d0/27d0 + 4d0/9d0&
            &    *I2i - 16d0/27d0*I2b + 16d0/27d0*Lt + 4d0/3d0*Lt*Lu - 16d0/27d0*Lm - &
            &    4d0/3d0*Lm*Lu - 4d0/3d0*Lm*Lt + 4d0/3d0*Lm**2 - 8d0/3d0*L1px*Lt + 8d0/&
            &    3d0*L1px*Lm + 4d0/3d0*Lx*Lt - 4d0/3d0*Lx*Lm - 4d0/9d0*xt*I2i + 4d0/9d0&
            &    *xt*I2g + 16d0/27d0*xt*Lu - 16d0/27d0*xt*Lt - 8d0/3d0*xt*L1px*Lu + &
            &    8d0/3d0*xt*L1px*Lt + 4d0/3d0*xt*Lx*Lu - 4d0/3d0*xt*Lx*Lt + 4d0/9d0*&
            &    rgl**2 - 4d0/9d0*rgl**2*I2i + 8d0/9d0*rgl**2*I2b - 8d0/9d0*rgl**2*&
            &    Lrgl + 4d0/9d0*rgl**2*xt*I2i - 4d0/9d0*rgl**2*xt*I2g + 8d0/9d0*rtop&
            &    *rgl*s2a*I2i - 16d0/9d0*rtop*rgl*s2a*I2b - 8d0/9d0*rtop*rgl*xt*&
            &    s2a*I2i + 8d0/9d0*rtop*rgl*xt*s2a*I2g + 4d0/9d0*rtop**2 - 4d0/9d0*&
            &    rtop**2*I2i + 8d0/9d0*rtop**2*I2b - 8d0/9d0*rtop**2*Lrtop + 4d0/9d0&
            &    *rtop**2*xt*I2i - 4d0/9d0*rtop**2*xt*I2g + 1d0/18d0*pi**2 )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + xm**2*xt1xt**(-2)*FINp * ( 8d0/27d0 )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + xm**2*xt1xt**(-1) * (  - 4d0/27d0*I2i - 4d0&
            &   /27d0*I2g + 32d0/27d0*I2b + 2d0/27d0*Li2u + 2d0/27d0*Li2t + 2d0/3d0*&
            &    Lu**2 - 4d0/3d0*Lt*Lu + 2d0/3d0*Lt**2 - 8d0/9d0*rgl**2 + 4d0/27d0*&
            &    rgl**2*I2i + 4d0/27d0*rgl**2*I2g - 32d0/27d0*rgl**2*I2b + 16d0/9d0*&
            &    rgl**2*Lrgl - 8d0/27d0*rtop*rgl*s2a*I2i - 8d0/27d0*rtop*rgl*s2a*&
            &    I2g + 64d0/27d0*rtop*rgl*s2a*I2b - 8d0/9d0*rtop**2 + 4d0/27d0*&
            &    rtop**2*I2i + 4d0/27d0*rtop**2*I2g - 32d0/27d0*rtop**2*I2b + 16d0/&
            &    9d0*rtop**2*Lrtop + 52d0/81d0*pi**2 )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + xm**3*xt1xt**(-3) * (  - 8d0/27d0*I2i + &
            &    16d0/27d0*I2b + 8d0/27d0*xt*I2i - 8d0/27d0*xt*I2g - 8d0/27d0*rgl**2&
            &     + 8d0/27d0*rgl**2*I2i - 16d0/27d0*rgl**2*I2b + 16d0/27d0*rgl**2*&
            &    Lrgl - 8d0/27d0*rgl**2*xt*I2i + 8d0/27d0*rgl**2*xt*I2g - 16d0/27d0*&
            &    rtop*rgl*s2a*I2i + 32d0/27d0*rtop*rgl*s2a*I2b + 16d0/27d0*rtop*&
            &    rgl*xt*s2a*I2i - 16d0/27d0*rtop*rgl*xt*s2a*I2g - 8d0/27d0*rtop**2&
            &     + 8d0/27d0*rtop**2*I2i - 16d0/27d0*rtop**2*I2b + 16d0/27d0*rtop**2&
            &    *Lrtop - 8d0/27d0*rtop**2*xt*I2i + 8d0/27d0*rtop**2*xt*I2g )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + xm**3*xt1xt**(-2) * ( 8d0/27d0*I2i + 8d0/&
            &    27d0*I2g - 32d0/27d0*I2b + 16d0/27d0*rgl**2 - 8d0/27d0*rgl**2*I2i - &
            &    8d0/27d0*rgl**2*I2g + 32d0/27d0*rgl**2*I2b - 32d0/27d0*rgl**2*Lrgl&
            &     + 16d0/27d0*rtop*rgl*s2a*I2i + 16d0/27d0*rtop*rgl*s2a*I2g - 64d0/&
            &    27d0*rtop*rgl*s2a*I2b + 16d0/27d0*rtop**2 - 8d0/27d0*rtop**2*I2i&
            &     - 8d0/27d0*rtop**2*I2g + 32d0/27d0*rtop**2*I2b - 32d0/27d0*rtop**2&
            &    *Lrtop )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + b*xt1xt**(-1) * (  - 4d0/27d0*Li2mx + 4d0/&
            &    27d0*Lx*Lu - 4d0/27d0*Lx*Lm - 4d0/27d0*Lx*L1px + 1d0/27d0*Lx**2 - 4d0/&
            &    27d0*xt*Lx*Lu + 4d0/27d0*xt*Lx*Lt - 1d0/81d0*pi**2 )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + b * ( 8d0/27d0*Li2x + 8d0/27d0*Lx*L1mx - 2d0/&
            &    27d0*Lx**2 + 8d0/81d0*pi**2 )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + b*xm*xt1xt**(-1) * ( 16d0/27d0*Li2mx - 16d0&
            &   /27d0*Li2x - 8d0/27d0*Lx*Lu - 8d0/27d0*Lx*Lt + 16d0/27d0*Lx*Lm - 16d0/&
            &    27d0*Lx*L1mx + 16d0/27d0*Lx*L1px - 4d0/27d0*pi**2 )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + b*xm**2*xt1xt**(-2) * (  - 16d0/27d0*&
            &    Li2mx + 16d0/27d0*Li2x + 16d0/27d0*Lx*Lt - 16d0/27d0*Lx*Lm + 16d0/27d0&
            &    *Lx*L1mx - 16d0/27d0*Lx*L1px + 16d0/27d0*xt*Lx*Lu - 16d0/27d0*xt*Lx&
            &    *Lt + 4d0/27d0*pi**2 )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + b*xm**2*xt1xt**(-1) * ( 16d0/27d0*Li2mx&
            &     - 16d0/27d0*Li2x - 8d0/27d0*Lx*Lu - 8d0/27d0*Lx*Lt + 16d0/27d0*Lx*Lm&
            &     - 16d0/27d0*Lx*L1mx + 16d0/27d0*Lx*L1px - 4d0/27d0*pi**2 )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + Mst1**2*xm**(-1)*xt1xt**(-1) * (  - 1d0/&
            &    27d0*I3o + 2d0/27d0*I3n - 1d0/12d0*I3l + 2d0/27d0*I3i + 1d0/6d0*I3h + &
            &    1d0/6d0*I3c - 1d0/27d0*I3b - 1d0/12d0*I3a + 2d0/27d0*xt*I3k + 1d0/6d0*&
            &    xt*I3j - 2d0/27d0*xt*I3i - 1d0/6d0*xt*I3h )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + Mst1**2*xm**(-1) * ( 2d0/27d0*I3o + 1d0/6d0&
            &    *I3l - 2d0/27d0*I3k - 1d0/6d0*I3j - 4d0/27d0*I3i - 1d0/3d0*I3h - 1d0/3d0&
            &    *I3c + 2d0/27d0*I3b + 1d0/6d0*I3a - 2d0/27d0*xt*I3k - 1d0/6d0*xt*I3j&
            &     + 2d0/27d0*xt*I3i + 1d0/6d0*xt*I3h )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + Mst1**2*xt1xt**(-1) * ( 2d0/27d0*I3o - 4d0/&
            &    9d0*I3n + 1d0/6d0*I3l - 4d0/27d0*I3i - 1d0/3d0*I3h - 2d0/3d0*I3c + 4d0/&
            &    27d0*I3b + 1d0/3d0*I3a - 4d0/27d0*xt*I3k - 1d0/3d0*xt*I3j + 4d0/27d0*&
            &    xt*I3i + 1d0/3d0*xt*I3h - 4d0/27d0*rgl**2*I3o + 5d0/36d0*rgl**2*I3i&
            &     + 1d0/4d0*rgl**2*I3h - 2d0/27d0*rgl**2*I3b - 1d0/6d0*rgl**2*I3a + &
            &    5d0/36d0*rgl**2*xt*I3k + 1d0/4d0*rgl**2*xt*I3j - 5d0/36d0*rgl**2*xt&
            &    *I3i - 1d0/4d0*rgl**2*xt*I3h + 4d0/27d0*rtop*rgl*s2a*I3o + 1d0/3d0*&
            &    rtop*rgl*s2a*I3l - 8d0/27d0*rtop*rgl*s2a*I3i - 2d0/3d0*rtop*rgl*&
            &    s2a*I3h + 4d0/27d0*rtop*rgl*s2a*I3b + 1d0/3d0*rtop*rgl*s2a*I3a - &
            &    8d0/27d0*rtop*rgl*xt*s2a*I3k - 2d0/3d0*rtop*rgl*xt*s2a*I3j + 8d0/&
            &    27d0*rtop*rgl*xt*s2a*I3i + 2d0/3d0*rtop*rgl*xt*s2a*I3h - 1d0/3d0*&
            &    rtop**2*I3l + 17d0/108d0*rtop**2*I3i + 5d0/12d0*rtop**2*I3h - 2d0/&
            &    27d0*rtop**2*I3b - 1d0/6d0*rtop**2*I3a + 17d0/108d0*rtop**2*xt*I3k&
            &     + 5d0/12d0*rtop**2*xt*I3j - 17d0/108d0*rtop**2*xt*I3i - 5d0/12d0*&
            &    rtop**2*xt*I3h )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + Mst1**2 * ( 4d0/27d0*I3k + 1d0/3d0*I3j + 4d0/&
            &    27d0*I3i + 1d0/3d0*I3h + 2d0/3d0*I3c - 4d0/27d0*I3b - 1d0/3d0*I3a - 4d0/&
            &    27d0*rgl**2*I3k - 1d0/3d0*rgl**2*I3j - 4d0/27d0*rgl**2*I3i - 1d0/3d0&
            &    *rgl**2*I3h + 4d0/27d0*rgl**2*I3b + 1d0/3d0*rgl**2*I3a + 8d0/27d0*&
            &    rtop*rgl*s2a*I3k + 2d0/3d0*rtop*rgl*s2a*I3j + 8d0/27d0*rtop*rgl*&
            &    s2a*I3i + 2d0/3d0*rtop*rgl*s2a*I3h - 8d0/27d0*rtop*rgl*s2a*I3b - &
            &    2d0/3d0*rtop*rgl*s2a*I3a - 4d0/27d0*rtop**2*I3k - 1d0/3d0*rtop**2*&
            &    I3j - 4d0/27d0*rtop**2*I3i - 1d0/3d0*rtop**2*I3h + 4d0/27d0*rtop**2&
            &    *I3b + 1d0/3d0*rtop**2*I3a )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + Mst1**2*xm*xt1xt**(-1) * (  - 4d0/27d0*&
            &    I3o + 20d0/27d0*I3n - 1d0/3d0*I3l + 17d0/54d0*I3i + 1d0/2d0*I3h + 2d0/&
            &    3d0*I3c - 4d0/27d0*I3b - 1d0/3d0*I3a + 4d0/27d0*c2a**2*I3n + 17d0/54d0&
            &    *xt*I3k + 1d0/2d0*xt*I3j - 17d0/54d0*xt*I3i - 1d0/2d0*xt*I3h + 8d0/&
            &    27d0*rgl**2*I3o - 2d0/3d0*rgl**2*I3l - 8d0/27d0*rgl**2*I3i - 1d0/3d0&
            &    *rgl**2*I3h + 4d0/27d0*rgl**2*I3b + 1d0/3d0*rgl**2*I3a - 8d0/27d0*&
            &    rgl**2*xt*I3k - 1d0/3d0*rgl**2*xt*I3j + 8d0/27d0*rgl**2*xt*I3i + &
            &    1d0/3d0*rgl**2*xt*I3h - 4d0/27d0*rgl**4*I3o + 1d0/3d0*rgl**4*I3l - &
            &    1d0/54d0*rgl**4*I3i - 1d0/6d0*rgl**4*I3h - 1d0/54d0*rgl**4*xt*I3k&
            &     - 1d0/6d0*rgl**4*xt*I3j + 1d0/54d0*rgl**4*xt*I3i + 1d0/6d0*rgl**4*&
            &    xt*I3h + 4d0/27d0*rst2**2*I3m - 4d0/27d0*rst2**2*c2a**2*I3m - 8d0/&
            &    27d0*rtop*rgl*s2a*I3o - 2d0/3d0*rtop*rgl*s2a*I3l + 17d0/27d0*rtop*&
            &    rgl*s2a*I3i + rtop*rgl*s2a*I3h - 8d0/27d0*rtop*rgl*s2a*I3b - 2d0/&
            &    3d0*rtop*rgl*s2a*I3a + 17d0/27d0*rtop*rgl*xt*s2a*I3k + rtop*rgl*&
            &    xt*s2a*I3j - 17d0/27d0*rtop*rgl*xt*s2a*I3i - rtop*rgl*xt*s2a*&
            &    I3h )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + Mst1**2*xm*xt1xt**(-1) * ( 8d0/27d0*rtop*&
            &    rgl**3*s2a*I3o - 2d0/3d0*rtop*rgl**3*s2a*I3l + 1d0/27d0*rtop*&
            &    rgl**3*s2a*I3i + 1d0/3d0*rtop*rgl**3*s2a*I3h + 1d0/27d0*rtop*&
            &    rgl**3*xt*s2a*I3k + 1d0/3d0*rtop*rgl**3*xt*s2a*I3j - 1d0/27d0*&
            &    rtop*rgl**3*xt*s2a*I3i - 1d0/3d0*rtop*rgl**3*xt*s2a*I3h - 8d0/27d0&
            &    *rtop**2*I3o + 2d0/3d0*rtop**2*I3l - 1d0/3d0*rtop**2*I3i - 2d0/3d0*&
            &    rtop**2*I3h + 4d0/27d0*rtop**2*I3b + 1d0/3d0*rtop**2*I3a - 1d0/3d0*&
            &    rtop**2*xt*I3k - 2d0/3d0*rtop**2*xt*I3j + 1d0/3d0*rtop**2*xt*I3i&
            &     + 2d0/3d0*rtop**2*xt*I3h - 8d0/27d0*rtop**3*rgl*s2a*I3o + 2d0/3d0*&
            &    rtop**3*rgl*s2a*I3l - 1d0/27d0*rtop**3*rgl*s2a*I3i - 1d0/3d0*&
            &    rtop**3*rgl*s2a*I3h - 1d0/27d0*rtop**3*rgl*xt*s2a*I3k - 1d0/3d0*&
            &    rtop**3*rgl*xt*s2a*I3j + 1d0/27d0*rtop**3*rgl*xt*s2a*I3i + 1d0/3d0&
            &    *rtop**3*rgl*xt*s2a*I3h + 4d0/27d0*rtop**4*I3o - 1d0/3d0*rtop**4*&
            &    I3l + 1d0/54d0*rtop**4*I3i + 1d0/6d0*rtop**4*I3h + 1d0/54d0*rtop**4&
            &    *xt*I3k + 1d0/6d0*rtop**4*xt*I3j - 1d0/54d0*rtop**4*xt*I3i - 1d0/6d0&
            &    *rtop**4*xt*I3h )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + Mst1**4*xm**(-2)*xt1xt**(-1) * (  - 1d0/&
            &    27d0*I4d - 1d0/12d0*I4c - 1d0/27d0*xt*I4f - 1d0/12d0*xt*I4e + 1d0/27d0&
            &    *xt*I4d + 1d0/12d0*xt*I4c )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + Mst1**4*xm**(-2) * ( 1d0/27d0*I4f + 1d0/12d0&
            &    *I4e + 2d0/27d0*I4d + 1d0/6d0*I4c + 1d0/27d0*xt*I4f + 1d0/12d0*xt*I4e&
            &     - 1d0/27d0*xt*I4d - 1d0/12d0*xt*I4c )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + Mst1**4*xm**(-1)*xt1xt**(-1) * ( 1d0/9d0*&
            &    I4d + 1d0/4d0*I4c + 1d0/9d0*xt*I4f + 1d0/4d0*xt*I4e - 1d0/9d0*xt*I4d&
            &     - 1d0/4d0*xt*I4c - 4d0/27d0*rgl**2*I4d - 4d0/27d0*rgl**2*xt*I4f + &
            &    4d0/27d0*rgl**2*xt*I4d + 4d0/27d0*rtop*rgl*s2a*I4d + 1d0/3d0*rtop*&
            &    rgl*s2a*I4c + 4d0/27d0*rtop*rgl*xt*s2a*I4f + 1d0/3d0*rtop*rgl*xt*&
            &    s2a*I4e - 4d0/27d0*rtop*rgl*xt*s2a*I4d - 1d0/3d0*rtop*rgl*xt*s2a*&
            &    I4c - 1d0/3d0*rtop**2*I4c - 1d0/3d0*rtop**2*xt*I4e + 1d0/3d0*&
            &    rtop**2*xt*I4c )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + Mst1**4*xm**(-1) * (  - 1d0/9d0*I4f - 1d0/&
            &    4d0*I4e - 1d0/9d0*I4d - 1d0/4d0*I4c - 1d0/12d0*rgl**2*I4g + 1d0/9d0*&
            &    rgl**2*I4f - 1d0/12d0*rgl**2*I4e + 1d0/9d0*rgl**2*I4d - 1d0/12d0*&
            &    rgl**2*I4c - 4d0/27d0*rtop*rgl*s2a*I4f - 1d0/3d0*rtop*rgl*s2a*I4e&
            &     - 4d0/27d0*rtop*rgl*s2a*I4d - 1d0/3d0*rtop*rgl*s2a*I4c - 1d0/12d0*&
            &    rtop**2*I4g - 1d0/27d0*rtop**2*I4f + 1d0/4d0*rtop**2*I4e - 1d0/27d0&
            &    *rtop**2*I4d + 1d0/4d0*rtop**2*I4c )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + Mst1**4*xt1xt**(-1) * (  - 4d0/27d0*I4d&
            &     - 1d0/3d0*I4c - 4d0/27d0*xt*I4f - 1d0/3d0*xt*I4e + 4d0/27d0*xt*I4d&
            &     + 1d0/3d0*xt*I4c + 1d0/12d0*rgl**2*I4g + 1d0/27d0*rgl**2*I4f + 1d0/&
            &    12d0*rgl**2*I4e + 1d0/3d0*rgl**2*I4d + 1d0/12d0*rgl**2*I4c + 8d0/27d0&
            &    *rgl**2*xt*I4f - 8d0/27d0*rgl**2*xt*I4d - 1d0/12d0*rgl**4*I4g - 1d0&
            &   /27d0*rgl**4*I4f - 1d0/12d0*rgl**4*I4e - 5d0/27d0*rgl**4*I4d + 1d0/&
            &    4d0*rgl**4*I4c - 4d0/27d0*rgl**4*xt*I4f + 1d0/3d0*rgl**4*xt*I4e + &
            &    4d0/27d0*rgl**4*xt*I4d - 1d0/3d0*rgl**4*xt*I4c - 1d0/6d0*rtop*rgl*&
            &    s2a*I4g - 2d0/27d0*rtop*rgl*s2a*I4f - 1d0/6d0*rtop*rgl*s2a*I4e - &
            &    10d0/27d0*rtop*rgl*s2a*I4d - 5d0/6d0*rtop*rgl*s2a*I4c - 8d0/27d0*&
            &    rtop*rgl*xt*s2a*I4f - 2d0/3d0*rtop*rgl*xt*s2a*I4e + 8d0/27d0*rtop&
            &    *rgl*xt*s2a*I4d + 2d0/3d0*rtop*rgl*xt*s2a*I4c + 8d0/27d0*rtop*&
            &    rgl**3*s2a*I4d - 2d0/3d0*rtop*rgl**3*s2a*I4c + 8d0/27d0*rtop*&
            &    rgl**3*xt*s2a*I4f - 2d0/3d0*rtop*rgl**3*xt*s2a*I4e - 8d0/27d0*&
            &    rtop*rgl**3*xt*s2a*I4d + 2d0/3d0*rtop*rgl**3*xt*s2a*I4c + 1d0/12d0&
            &    *rtop**2*I4g )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + Mst1**4*xt1xt**(-1) * ( 1d0/27d0*rtop**2*&
            &    I4f + 1d0/12d0*rtop**2*I4e + 1d0/27d0*rtop**2*I4d + 3d0/4d0*rtop**2&
            &    *I4c + 2d0/3d0*rtop**2*xt*I4e - 2d0/3d0*rtop**2*xt*I4c + 1d0/6d0*&
            &    rtop**2*rgl**2*I4g + 2d0/27d0*rtop**2*rgl**2*I4f + 1d0/6d0*&
            &    rtop**2*rgl**2*I4e + 2d0/27d0*rtop**2*rgl**2*I4d + 1d0/6d0*&
            &    rtop**2*rgl**2*I4c - 8d0/27d0*rtop**3*rgl*s2a*I4d + 2d0/3d0*&
            &    rtop**3*rgl*s2a*I4c - 8d0/27d0*rtop**3*rgl*xt*s2a*I4f + 2d0/3d0*&
            &    rtop**3*rgl*xt*s2a*I4e + 8d0/27d0*rtop**3*rgl*xt*s2a*I4d - 2d0/3d0&
            &    *rtop**3*rgl*xt*s2a*I4c - 1d0/12d0*rtop**4*I4g - 1d0/27d0*rtop**4&
            &    *I4f - 1d0/12d0*rtop**4*I4e + 1d0/9d0*rtop**4*I4d - 5d0/12d0*&
            &    rtop**4*I4c + 4d0/27d0*rtop**4*xt*I4f - 1d0/3d0*rtop**4*xt*I4e - &
            &    4d0/27d0*rtop**4*xt*I4d + 1d0/3d0*rtop**4*xt*I4c )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + Mst1**4 * ( 1d0/6d0*I4g + 1d0/3d0*rgl**2*&
            &    I4e + 1d0/3d0*rgl**2*I4c - 1d0/6d0*rgl**4*I4g - 1d0/3d0*rgl**4*I4e&
            &     - 1d0/3d0*rgl**4*I4c + 1d0/3d0*rtop*rgl*s2a*I4g + 1d0/3d0*rtop*&
            &    rgl**3*s2a*I4g + 2d0/3d0*rtop*rgl**3*s2a*I4e + 2d0/3d0*rtop*&
            &    rgl**3*s2a*I4c + 4d0/27d0*rtop**2*I4f + 4d0/27d0*rtop**2*I4d - 1d0/&
            &    3d0*rtop**2*rgl**2*I4g - 4d0/27d0*rtop**2*rgl**2*I4f - 1d0/3d0*&
            &    rtop**2*rgl**2*I4e - 4d0/27d0*rtop**2*rgl**2*I4d - 1d0/3d0*&
            &    rtop**2*rgl**2*I4c + 1d0/3d0*rtop**3*rgl*s2a*I4g + 8d0/27d0*&
            &    rtop**3*rgl*s2a*I4f + 8d0/27d0*rtop**3*rgl*s2a*I4d - 1d0/6d0*&
            &    rtop**4*I4g - 4d0/27d0*rtop**4*I4f - 4d0/27d0*rtop**4*I4d )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + Mst1**4*xm*xt1xt**(-1) * (  - 1d0/6d0*I4g&
            &     + 2d0/27d0*I4f + 1d0/6d0*I4e + 2d0/27d0*I4d + 1d0/6d0*I4c + 1d0/6d0*&
            &    rgl**2*I4g - 2d0/9d0*rgl**2*I4f + 1d0/6d0*rgl**2*I4e - 2d0/9d0*&
            &    rgl**2*I4d + 1d0/6d0*rgl**2*I4c + 1d0/6d0*rgl**4*I4g + 2d0/9d0*&
            &    rgl**4*I4f - 1d0/6d0*rgl**4*I4e + 2d0/9d0*rgl**4*I4d - 1d0/6d0*&
            &    rgl**4*I4c - 1d0/6d0*rgl**6*I4g - 2d0/27d0*rgl**6*I4f - 1d0/6d0*&
            &    rgl**6*I4e - 2d0/27d0*rgl**6*I4d - 1d0/6d0*rgl**6*I4c - 1d0/3d0*&
            &    rtop*rgl*s2a*I4g + 4d0/27d0*rtop*rgl*s2a*I4f + 1d0/3d0*rtop*rgl*&
            &    s2a*I4e + 4d0/27d0*rtop*rgl*s2a*I4d + 1d0/3d0*rtop*rgl*s2a*I4c - &
            &    8d0/27d0*rtop*rgl**3*s2a*I4f + 2d0/3d0*rtop*rgl**3*s2a*I4e - 8d0/&
            &    27d0*rtop*rgl**3*s2a*I4d + 2d0/3d0*rtop*rgl**3*s2a*I4c + 1d0/3d0*&
            &    rtop*rgl**5*s2a*I4g + 4d0/27d0*rtop*rgl**5*s2a*I4f + 1d0/3d0*rtop&
            &    *rgl**5*s2a*I4e + 4d0/27d0*rtop*rgl**5*s2a*I4d + 1d0/3d0*rtop*&
            &    rgl**5*s2a*I4c + 1d0/6d0*rtop**2*I4g + 2d0/27d0*rtop**2*I4f - 1d0/&
            &    2d0*rtop**2*I4e + 2d0/27d0*rtop**2*I4d - 1d0/2d0*rtop**2*I4c - 1d0/&
            &    3d0*rtop**2*rgl**2*I4g )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + Mst1**4*xm*xt1xt**(-1) * (  - 4d0/27d0*&
            &    rtop**2*rgl**2*I4f - 1d0/3d0*rtop**2*rgl**2*I4e - 4d0/27d0*&
            &    rtop**2*rgl**2*I4d - 1d0/3d0*rtop**2*rgl**2*I4c + 1d0/6d0*rtop**2&
            &    *rgl**4*I4g + 2d0/27d0*rtop**2*rgl**4*I4f + 1d0/6d0*rtop**2*&
            &    rgl**4*I4e + 2d0/27d0*rtop**2*rgl**4*I4d + 1d0/6d0*rtop**2*rgl**4&
            &    *I4c + 8d0/27d0*rtop**3*rgl*s2a*I4f - 2d0/3d0*rtop**3*rgl*s2a*I4e&
            &     + 8d0/27d0*rtop**3*rgl*s2a*I4d - 2d0/3d0*rtop**3*rgl*s2a*I4c - 2d0&
            &   /3d0*rtop**3*rgl**3*s2a*I4g - 8d0/27d0*rtop**3*rgl**3*s2a*I4f - &
            &    2d0/3d0*rtop**3*rgl**3*s2a*I4e - 8d0/27d0*rtop**3*rgl**3*s2a*I4d&
            &     - 2d0/3d0*rtop**3*rgl**3*s2a*I4c + 1d0/6d0*rtop**4*I4g - 2d0/27d0*&
            &    rtop**4*I4f + 1d0/2d0*rtop**4*I4e - 2d0/27d0*rtop**4*I4d + 1d0/2d0*&
            &    rtop**4*I4c + 1d0/6d0*rtop**4*rgl**2*I4g + 2d0/27d0*rtop**4*&
            &    rgl**2*I4f + 1d0/6d0*rtop**4*rgl**2*I4e + 2d0/27d0*rtop**4*rgl**2&
            &    *I4d + 1d0/6d0*rtop**4*rgl**2*I4c + 1d0/3d0*rtop**5*rgl*s2a*I4g&
            &     + 4d0/27d0*rtop**5*rgl*s2a*I4f + 1d0/3d0*rtop**5*rgl*s2a*I4e + 4d0&
            &   /27d0*rtop**5*rgl*s2a*I4d )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) + Mst1**4*xm*xt1xt**(-1) * ( 1d0/3d0*&
            &    rtop**5*rgl*s2a*I4c - 1d0/6d0*rtop**6*I4g - 2d0/27d0*rtop**6*I4f&
            &     - 1d0/6d0*rtop**6*I4e - 2d0/27d0*rtop**6*I4d - 1d0/6d0*rtop**6*I4c&
            &     )
       Hgg1_coeff(0,1,1) = Hgg1_coeff(0,1,1) - 8d0/27d0 + 2d0/27d0*I2i + 2d0/27d0*I2g - 1d0/3d0&
            &    *Li2u - 1d0/3d0*Li2t + 4d0/27d0*Lu - 1d0/2d0*Lu**2 + 4d0/27d0*Lt + 1d0/&
            &    3d0*Lt*Lu - 1d0/2d0*Lt**2 - 8d0/27d0*Lm + 2d0/3d0*Lm*Lu + 2d0/3d0*Lm*&
            &    Lt - 2d0/3d0*Lm**2 + 4d0/3d0*L1px*Lu - 4d0/3d0*L1px*Lm - 4d0/3d0*&
            &    L1px**2 - 2d0/3d0*Lx*Lu + 2d0/3d0*Lx*Lm + 4d0/3d0*Lx*L1px - 1d0/3d0*&
            &    Lx**2 - 4d0/3d0*xt*L1px*Lu + 4d0/3d0*xt*L1px*Lt + 2d0/3d0*xt*Lx*Lu&
            &     - 2d0/3d0*xt*Lx*Lt - 1d0/36d0*pi**2

       Hgg1_coeff(0,1,2) =&
            &  + Mst1**(-2)*xm*xt1xt**(-1)*FINm * (  - 4d0/9d0 + 8d0/9d0*xt )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + Mst1**(-2)*xm**2*xt1xt**(-2)*FINm * ( 4d0&
            &   /3d0 - 8d0/3d0*xt )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + Mst1**(-2)*xm**3*xt1xt**(-3)*FINm * ( &
            &     - 8d0/9d0 + 16d0/9d0*xt )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + b**(-2)*xt1xt**(-1) * ( 1d0/144d0*I2f - 1d0&
            &   /16d0*I2d + 1d0/18d0*I2b - 1d0/4d0*L1px + 1d0/8d0*Lx - 1d0/72d0*xt*I2f&
            &     + 1d0/8d0*xt*I2d - 1d0/9d0*xt*I2b + 1d0/2d0*xt*L1px - 1d0/4d0*xt*Lx&
            &     + 1d0/144d0*rgl**2*I2f - 1d0/16d0*rgl**2*I2d + 1d0/18d0*rgl**2*I2b&
            &     - 1d0/72d0*rgl**2*xt*I2f + 1d0/8d0*rgl**2*xt*I2d - 1d0/9d0*rgl**2*&
            &    xt*I2b - 1d0/72d0*rtop*rgl*s2a*I2f + 1d0/8d0*rtop*rgl*s2a*I2d - 1d0&
            &   /9d0*rtop*rgl*s2a*I2b + 1d0/36d0*rtop*rgl*xt*s2a*I2f - 1d0/4d0*&
            &    rtop*rgl*xt*s2a*I2d + 2d0/9d0*rtop*rgl*xt*s2a*I2b + 1d0/144d0*&
            &    rtop**2*I2f - 1d0/16d0*rtop**2*I2d + 1d0/18d0*rtop**2*I2b - 1d0/72d0&
            &    *rtop**2*xt*I2f + 1d0/8d0*rtop**2*xt*I2d - 1d0/9d0*rtop**2*xt*I2b&
            &     )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + b**(-2) * (  - 1d0/36d0*I2f + 1d0/4d0*I2d&
            &     - 2d0/9d0*I2b + L1px - 1d0/2d0*Lx + 1d0/18d0*xt*I2f - 1d0/2d0*xt*I2d&
            &     + 4d0/9d0*xt*I2b - 2d0*xt*L1px + xt*Lx - 1d0/36d0*rgl**2*I2f + 1d0/&
            &    4d0*rgl**2*I2d - 2d0/9d0*rgl**2*I2b + 1d0/18d0*rgl**2*xt*I2f - 1d0/&
            &    2d0*rgl**2*xt*I2d + 4d0/9d0*rgl**2*xt*I2b + 1d0/18d0*rtop*rgl*s2a*&
            &    I2f - 1d0/2d0*rtop*rgl*s2a*I2d + 4d0/9d0*rtop*rgl*s2a*I2b - 1d0/9d0&
            &    *rtop*rgl*xt*s2a*I2f + rtop*rgl*xt*s2a*I2d - 8d0/9d0*rtop*rgl*&
            &    xt*s2a*I2b - 1d0/36d0*rtop**2*I2f + 1d0/4d0*rtop**2*I2d - 2d0/9d0*&
            &    rtop**2*I2b + 1d0/18d0*rtop**2*xt*I2f - 1d0/2d0*rtop**2*xt*I2d + &
            &    4d0/9d0*rtop**2*xt*I2b )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + b**(-1) * (  - 1d0/9d0*Li2x + 1d0/9d0*Lx - &
            &    1d0/9d0*Lx*L1mx + 1d0/36d0*Lx**2 + 1d0/9d0*xt*Li2x - 1d0/9d0*xt*Lx + &
            &    1d0/9d0*xt*Lx*L1mx - 1d0/36d0*xt*Lx**2 - 1d0/27d0*pi**2 + 1d0/27d0*&
            &    pi**2*xt )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + b**(-1)*xm * ( 2d0/9d0*Li2x - 2d0/9d0*Lx + &
            &    2d0/9d0*Lx*L1mx - 1d0/18d0*Lx**2 + 2d0/27d0*pi**2 )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + b**(-1)*xm**2*xt1xt**(-1) * (  - 2d0/9d0*&
            &    Li2mx + 4d0/9d0*Li2x - 2d0/9d0*Lx + 1d0/9d0*Lx*Lu + 1d0/9d0*Lx*Lt - 2d0&
            &   /9d0*Lx*Lm + 4d0/9d0*Lx*L1mx - 2d0/9d0*Lx*L1px - 1d0/18d0*Lx**2 + 4d0/&
            &    9d0*xt*Li2mx - 8d0/9d0*xt*Li2x + 4d0/9d0*xt*Lx - 2d0/9d0*xt*Lx*Lu - &
            &    2d0/9d0*xt*Lx*Lt + 4d0/9d0*xt*Lx*Lm - 8d0/9d0*xt*Lx*L1mx + 4d0/9d0*xt&
            &    *Lx*L1px + 1d0/9d0*xt*Lx**2 + 7d0/54d0*pi**2 - 7d0/27d0*pi**2*xt )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + b**(-1)*xm**3*xt1xt**(-2) * ( 4d0/9d0*&
            &    Li2mx - 4d0/9d0*Li2x - 4d0/9d0*Lx*Lt + 4d0/9d0*Lx*Lm - 4d0/9d0*Lx*&
            &    L1mx + 4d0/9d0*Lx*L1px - 8d0/9d0*xt*Li2mx + 8d0/9d0*xt*Li2x + 4d0/9d0&
            &    *xt*Lx*Lu + 4d0/9d0*xt*Lx*Lt - 8d0/9d0*xt*Lx*Lm + 8d0/9d0*xt*Lx*&
            &    L1mx - 8d0/9d0*xt*Lx*L1px - 1d0/9d0*pi**2 + 2d0/9d0*pi**2*xt )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + b**(-1)*xm**3*xt1xt**(-1) * (  - 4d0/9d0*&
            &    Lx*Lu + 4d0/9d0*Lx*Lt )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + xt1xt**(-1) * (  - 1d0/144d0*I2f + 1d0/16d0&
            &    *I2d - 1d0/18d0*I2b - 5d0/9d0*Li2u - 1d0/2d0*Lu**2 + Lm*Lu - 1d0/2d0*&
            &    Lm**2 + 1d0/4d0*L1px + L1px*Lu - L1px*Lm - 1d0/2d0*L1px**2 - 1d0/8d0&
            &    *Lx - 1d0/2d0*Lx*Lu + 1d0/2d0*Lx*Lm + 1d0/2d0*Lx*L1px - 1d0/8d0*Lx**2&
            &     + 1d0/72d0*xt*I2f - 1d0/8d0*xt*I2d + 1d0/9d0*xt*I2b + 5d0/9d0*xt*&
            &    Li2u + 5d0/9d0*xt*Li2t + 1d0/2d0*xt*Lu**2 + 1d0/2d0*xt*Lt**2 - xt*&
            &    Lm*Lu - xt*Lm*Lt + xt*Lm**2 - 1d0/2d0*xt*L1px - xt*L1px*Lu - xt&
            &    *L1px*Lt + 2d0*xt*L1px*Lm + xt*L1px**2 + 1d0/4d0*xt*Lx + 1d0/2d0*&
            &    xt*Lx*Lu + 1d0/2d0*xt*Lx*Lt - xt*Lx*Lm - xt*Lx*L1px + 1d0/4d0*xt*&
            &    Lx**2 - 1d0/144d0*rgl**2*I2f + 1d0/16d0*rgl**2*I2d - 1d0/18d0*&
            &    rgl**2*I2b + 1d0/72d0*rgl**2*xt*I2f - 1d0/8d0*rgl**2*xt*I2d + 1d0/&
            &    9d0*rgl**2*xt*I2b + 1d0/72d0*rtop*rgl*s2a*I2f - 1d0/8d0*rtop*rgl*&
            &    s2a*I2d + 1d0/9d0*rtop*rgl*s2a*I2b - 1d0/36d0*rtop*rgl*xt*s2a*I2f&
            &     + 1d0/4d0*rtop*rgl*xt*s2a*I2d - 2d0/9d0*rtop*rgl*xt*s2a*I2b - 1d0/&
            &    144d0*rtop**2*I2f + 1d0/16d0*rtop**2*I2d - 1d0/18d0*rtop**2*I2b + &
            &    1d0/72d0*rtop**2*xt*I2f )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + xt1xt**(-1) * (  - 1d0/8d0*rtop**2*xt*I2d&
            &     + 1d0/9d0*rtop**2*xt*I2b - 7d0/216d0*pi**2 + 7d0/108d0*pi**2*xt )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + FINp * ( 4d0/9d0 - 8d0/9d0*xt )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + xm*xt1xt**(-1) * ( 16d0/9d0 + 1d0/36d0*I2f&
            &     - 1d0/4d0*I2d - 2d0/3d0*I2i + 2d0/9d0*I2g + 2d0/9d0*I2b + 2d0/9d0*Li2u&
            &     + 8d0/9d0*Li2t + 4d0/9d0*Lu - 8d0/9d0*Lt + Lt**2 + 4d0/9d0*Lm - 2d0*&
            &    Lm*Lt + Lm**2 - L1px + 2d0*L1px*Lt - 2d0*L1px*Lm + L1px**2 + 1d0/&
            &    2d0*Lx - Lx*Lt + Lx*Lm - Lx*L1px + 1d0/4d0*Lx**2 - 32d0/9d0*xt - 1d0&
            &   /18d0*xt*I2f + 1d0/2d0*xt*I2d + 4d0/9d0*xt*I2i + 4d0/9d0*xt*I2g - 4d0/&
            &    9d0*xt*I2b - 10d0/9d0*xt*Li2u - 10d0/9d0*xt*Li2t + 4d0/9d0*xt*Lu - &
            &    xt*Lu**2 + 4d0/9d0*xt*Lt - xt*Lt**2 - 8d0/9d0*xt*Lm + 2d0*xt*Lm*Lu&
            &     + 2d0*xt*Lm*Lt - 2d0*xt*Lm**2 + 2d0*xt*L1px - 2d0*xt*L1px*Lu - 2d0&
            &    *xt*L1px*Lt + 4d0*xt*L1px*Lm - 2d0*xt*L1px**2 - xt*Lx + xt*Lx*&
            &    Lu + xt*Lx*Lt - 2d0*xt*Lx*Lm + 2d0*xt*Lx*L1px - 1d0/2d0*xt*Lx**2&
            &     - 4d0/9d0*rgl**2 - 1d0/36d0*rgl**2*I2f + 1d0/4d0*rgl**2*I2d + 4d0/9d0&
            &    *rgl**2*I2i - 10d0/9d0*rgl**2*I2b + 8d0/9d0*rgl**2*Lrgl + 8d0/9d0*&
            &    rgl**2*xt + 1d0/18d0*rgl**2*xt*I2f - 1d0/2d0*rgl**2*xt*I2d - 4d0/9d0&
            &    *rgl**2*xt*I2i - 4d0/9d0*rgl**2*xt*I2g + 20d0/9d0*rgl**2*xt*I2b&
            &     - 16d0/9d0*rgl**2*xt*Lrgl )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + xm*xt1xt**(-1) * ( 1d0/18d0*rtop*rgl*s2a*&
            &    I2f - 1d0/2d0*rtop*rgl*s2a*I2d - 8d0/9d0*rtop*rgl*s2a*I2i + 20d0/9d0&
            &    *rtop*rgl*s2a*I2b - 1d0/9d0*rtop*rgl*xt*s2a*I2f + rtop*rgl*xt*&
            &    s2a*I2d + 8d0/9d0*rtop*rgl*xt*s2a*I2i + 8d0/9d0*rtop*rgl*xt*s2a*&
            &    I2g - 40d0/9d0*rtop*rgl*xt*s2a*I2b - 4d0/9d0*rtop**2 - 1d0/36d0*&
            &    rtop**2*I2f + 1d0/4d0*rtop**2*I2d + 4d0/9d0*rtop**2*I2i - 10d0/9d0*&
            &    rtop**2*I2b + 8d0/9d0*rtop**2*Lrtop + 8d0/9d0*rtop**2*xt + 1d0/18d0&
            &    *rtop**2*xt*I2f - 1d0/2d0*rtop**2*xt*I2d - 4d0/9d0*rtop**2*xt*I2i&
            &     - 4d0/9d0*rtop**2*xt*I2g + 20d0/9d0*rtop**2*xt*I2b - 16d0/9d0*&
            &    rtop**2*xt*Lrtop - 65d0/108d0*pi**2 + 65d0/54d0*pi**2*xt )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + xm*xt1xt**(-1)*FINp * (  - 8d0/9d0 + 16d0/&
            &    9d0*xt )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + xm**2*(xt-xm)**(-1)*xt1xt**(-1) * (  - &
            &    4d0/9d0*xt*Lt + 4d0/9d0*xt*Lm )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + xm**2*(1d0-xt-xm)**(-1)*xt1xt**(-1) * ( 4d0&
            &   /9d0*Lu - 4d0/9d0*Lm - 4d0/9d0*xt*Lu + 4d0/9d0*xt*Lm )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + xm**2*xt1xt**(-2) * (  - 16d0/9d0 + 4d0/3d0&
            &    *I2i - 16d0/9d0*I2b + 16d0/9d0*Lt - 16d0/9d0*Lm - 4d0*L1px*Lt + 4d0*&
            &    L1px*Lm + 2d0*Lx*Lt - 2d0*Lx*Lm + 32d0/9d0*xt - 4d0/3d0*xt*I2i - 4d0/&
            &    3d0*xt*I2g + 32d0/9d0*xt*I2b - 16d0/9d0*xt*Lu - 16d0/9d0*xt*Lt + 32d0/&
            &    9d0*xt*Lm + 4d0*xt*L1px*Lu + 4d0*xt*L1px*Lt - 8d0*xt*L1px*Lm - 2d0&
            &    *xt*Lx*Lu - 2d0*xt*Lx*Lt + 4d0*xt*Lx*Lm + 4d0/3d0*rgl**2 - 4d0/3d0*&
            &    rgl**2*I2i + 8d0/3d0*rgl**2*I2b - 8d0/3d0*rgl**2*Lrgl - 8d0/3d0*&
            &    rgl**2*xt + 4d0/3d0*rgl**2*xt*I2i + 4d0/3d0*rgl**2*xt*I2g - 16d0/3d0&
            &    *rgl**2*xt*I2b + 16d0/3d0*rgl**2*xt*Lrgl + 8d0/3d0*rtop*rgl*s2a*&
            &    I2i - 16d0/3d0*rtop*rgl*s2a*I2b - 8d0/3d0*rtop*rgl*xt*s2a*I2i - 8d0&
            &   /3d0*rtop*rgl*xt*s2a*I2g + 32d0/3d0*rtop*rgl*xt*s2a*I2b + 4d0/3d0*&
            &    rtop**2 - 4d0/3d0*rtop**2*I2i + 8d0/3d0*rtop**2*I2b - 8d0/3d0*&
            &    rtop**2*Lrtop - 8d0/3d0*rtop**2*xt + 4d0/3d0*rtop**2*xt*I2i + 4d0/&
            &    3d0*rtop**2*xt*I2g - 16d0/3d0*rtop**2*xt*I2b + 16d0/3d0*rtop**2*xt&
            &    *Lrtop + 2d0/3d0*pi**2 - 4d0/3d0*pi**2*xt )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + xm**2*xt1xt**(-2)*FINp * ( 8d0/9d0 - 16d0/&
            &    9d0*xt )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + xm**2*xt1xt**(-1) * ( 2d0/3d0 - 4d0/9d0*I2i&
            &     + 4d0/9d0*I2g - 2d0/9d0*Li2u + 2d0/9d0*Li2t - 4d0/3d0*xt - 2d0*rgl**2&
            &    *I2d + 4d0/9d0*rgl**2*I2i - 4d0/9d0*rgl**2*I2g - 4d0*rgl**2*Lrgl&
            &     + 4d0*rgl**2*xt*I2d + 8d0*rgl**2*xt*Lrgl + 10d0/3d0*rsQ**2*I2c&
            &     + 20d0/3d0*rsQ**2*LrsQ - 20d0/3d0*rsQ**2*xt*I2c - 40d0/3d0*rsQ**2*&
            &    xt*LrsQ + 1d0/3d0*rst2**2*I2e + 2d0/3d0*rst2**2*Lrst2 - 2d0/3d0*&
            &    rst2**2*xt*I2e - 4d0/3d0*rst2**2*xt*Lrst2 - 8d0/9d0*rtop*rgl*s2a*&
            &    I2i + 8d0/9d0*rtop*rgl*s2a*I2g - 2d0/3d0*rtop**2*I2f + 4d0/9d0*&
            &    rtop**2*I2i - 4d0/9d0*rtop**2*I2g - 4d0/3d0*rtop**2*Lrtop + 4d0/3d0&
            &    *rtop**2*xt*I2f + 8d0/3d0*rtop**2*xt*Lrtop )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + xm**3*xt1xt**(-3) * (  - 8d0/9d0*I2i + 16d0&
            &   /9d0*I2b + 8d0/9d0*xt*I2i + 8d0/9d0*xt*I2g - 32d0/9d0*xt*I2b - 8d0/9d0&
            &    *rgl**2 + 8d0/9d0*rgl**2*I2i - 16d0/9d0*rgl**2*I2b + 16d0/9d0*&
            &    rgl**2*Lrgl + 16d0/9d0*rgl**2*xt - 8d0/9d0*rgl**2*xt*I2i - 8d0/9d0*&
            &    rgl**2*xt*I2g + 32d0/9d0*rgl**2*xt*I2b - 32d0/9d0*rgl**2*xt*Lrgl&
            &     - 16d0/9d0*rtop*rgl*s2a*I2i + 32d0/9d0*rtop*rgl*s2a*I2b + 16d0/9d0&
            &    *rtop*rgl*xt*s2a*I2i + 16d0/9d0*rtop*rgl*xt*s2a*I2g - 64d0/9d0*&
            &    rtop*rgl*xt*s2a*I2b - 8d0/9d0*rtop**2 + 8d0/9d0*rtop**2*I2i - 16d0/&
            &    9d0*rtop**2*I2b + 16d0/9d0*rtop**2*Lrtop + 16d0/9d0*rtop**2*xt - 8d0&
            &   /9d0*rtop**2*xt*I2i - 8d0/9d0*rtop**2*xt*I2g + 32d0/9d0*rtop**2*xt&
            &    *I2b - 32d0/9d0*rtop**2*xt*Lrtop )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + xm**3*xt1xt**(-2) * ( 8d0/9d0*I2i - 8d0/9d0&
            &    *I2g - 8d0/9d0*rgl**2*I2i + 8d0/9d0*rgl**2*I2g + 16d0/9d0*rtop*rgl*&
            &    s2a*I2i - 16d0/9d0*rtop*rgl*s2a*I2g - 8d0/9d0*rtop**2*I2i + 8d0/9d0&
            &    *rtop**2*I2g )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + b*xt1xt**(-1) * (  - 1d0/18d0*Li2mx + 1d0/&
            &    18d0*Lx*Lu - 1d0/18d0*Lx*Lm - 1d0/18d0*Lx*L1px + 1d0/72d0*Lx**2 + 1d0/&
            &    9d0*xt*Li2mx - 1d0/18d0*xt*Lx*Lu - 1d0/18d0*xt*Lx*Lt + 1d0/9d0*xt*Lx&
            &    *Lm + 1d0/9d0*xt*Lx*L1px - 1d0/36d0*xt*Lx**2 - 1d0/216d0*pi**2 + 1d0/&
            &    108d0*pi**2*xt )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + b * ( 1d0/9d0*xt*Li2x - 1d0/9d0*xt*Lx + 1d0/&
            &    9d0*xt*Lx*L1mx - 1d0/36d0*xt*Lx**2 + 1d0/27d0*pi**2*xt )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + b*xm*xt1xt**(-1) * ( 2d0/9d0*Li2x - 1d0/9d0&
            &    *Lx - 1d0/9d0*Lx*Lu + 1d0/9d0*Lx*Lt + 2d0/9d0*Lx*L1mx - 1d0/18d0*&
            &    Lx**2 - 4d0/9d0*xt*Li2x + 2d0/9d0*xt*Lx - 4d0/9d0*xt*Lx*L1mx + 1d0/9d0&
            &    *xt*Lx**2 + 2d0/27d0*pi**2 - 4d0/27d0*pi**2*xt )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + b*xm**2*xt1xt**(-2) * ( 2d0/9d0*Li2mx - 2d0&
            &   /9d0*Li2x - 2d0/9d0*Lx*Lt + 2d0/9d0*Lx*Lm - 2d0/9d0*Lx*L1mx + 2d0/9d0*&
            &    Lx*L1px - 4d0/9d0*xt*Li2mx + 4d0/9d0*xt*Li2x + 2d0/9d0*xt*Lx*Lu + 2d0&
            &   /9d0*xt*Lx*Lt - 4d0/9d0*xt*Lx*Lm + 4d0/9d0*xt*Lx*L1mx - 4d0/9d0*xt*&
            &    Lx*L1px - 1d0/18d0*pi**2 + 1d0/9d0*pi**2*xt )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + b*xm**2*xt1xt**(-1) * ( 1d0/3d0*Lx - 1d0/9d0&
            &    *Lx*Lu + 1d0/9d0*Lx*Lt - 2d0/3d0*xt*Lx )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + Mst1**2*b**(-2)*xt1xt**(-1) * ( 1d0/4d0*&
            &    I3c + 1d0/144d0*I3b - 1d0/16d0*I3a - 1d0/2d0*xt*I3c - 1d0/72d0*xt*I3b&
            &     + 1d0/8d0*xt*I3a + 1d0/72d0*rgl**2*I3b - 1d0/36d0*rgl**2*xt*I3b + &
            &    1d0/144d0*rgl**4*I3b + 1d0/16d0*rgl**4*I3a - 1d0/72d0*rgl**4*xt*I3b&
            &     - 1d0/8d0*rgl**4*xt*I3a - 1d0/72d0*rtop*rgl*s2a*I3b + 1d0/8d0*rtop&
            &    *rgl*s2a*I3a + 1d0/36d0*rtop*rgl*xt*s2a*I3b - 1d0/4d0*rtop*rgl*xt&
            &    *s2a*I3a - 1d0/72d0*rtop*rgl**3*s2a*I3b - 1d0/8d0*rtop*rgl**3*s2a&
            &    *I3a + 1d0/36d0*rtop*rgl**3*xt*s2a*I3b + 1d0/4d0*rtop*rgl**3*xt*&
            &    s2a*I3a - 1d0/8d0*rtop**2*I3a + 1d0/4d0*rtop**2*xt*I3a + 1d0/72d0*&
            &    rtop**3*rgl*s2a*I3b + 1d0/8d0*rtop**3*rgl*s2a*I3a - 1d0/36d0*&
            &    rtop**3*rgl*xt*s2a*I3b - 1d0/4d0*rtop**3*rgl*xt*s2a*I3a - 1d0/&
            &    144d0*rtop**4*I3b - 1d0/16d0*rtop**4*I3a + 1d0/72d0*rtop**4*xt*I3b&
            &     + 1d0/8d0*rtop**4*xt*I3a )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + Mst1**2*b**(-2) * (  - I3c - 1d0/36d0*I3b&
            &     + 1d0/4d0*I3a + 2d0*xt*I3c + 1d0/18d0*xt*I3b - 1d0/2d0*xt*I3a - 1d0/&
            &    18d0*rgl**2*I3b + 1d0/9d0*rgl**2*xt*I3b - 1d0/36d0*rgl**4*I3b - 1d0/&
            &    4d0*rgl**4*I3a + 1d0/18d0*rgl**4*xt*I3b + 1d0/2d0*rgl**4*xt*I3a + &
            &    1d0/18d0*rtop*rgl*s2a*I3b - 1d0/2d0*rtop*rgl*s2a*I3a - 1d0/9d0*rtop&
            &    *rgl*xt*s2a*I3b + rtop*rgl*xt*s2a*I3a + 1d0/18d0*rtop*rgl**3*&
            &    s2a*I3b + 1d0/2d0*rtop*rgl**3*s2a*I3a - 1d0/9d0*rtop*rgl**3*xt*&
            &    s2a*I3b - rtop*rgl**3*xt*s2a*I3a + 1d0/2d0*rtop**2*I3a - &
            &    rtop**2*xt*I3a - 1d0/18d0*rtop**3*rgl*s2a*I3b - 1d0/2d0*rtop**3*&
            &    rgl*s2a*I3a + 1d0/9d0*rtop**3*rgl*xt*s2a*I3b + rtop**3*rgl*xt*&
            &    s2a*I3a + 1d0/36d0*rtop**4*I3b + 1d0/4d0*rtop**4*I3a - 1d0/18d0*&
            &    rtop**4*xt*I3b - 1d0/2d0*rtop**4*xt*I3a )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + Mst1**2*xm**(-1)*xt1xt**(-1) * (  - 1d0/&
            &    72d0*I3o + 1d0/36d0*I3n + 1d0/8d0*I3l + 1d0/36d0*I3i - 1d0/4d0*I3h - 1d0&
            &   /4d0*I3c - 1d0/72d0*I3b + 1d0/8d0*I3a + 1d0/36d0*xt*I3o - 1d0/18d0*xt*&
            &    I3n - 1d0/4d0*xt*I3l - 1d0/36d0*xt*I3k + 1d0/4d0*xt*I3j - 1d0/36d0*xt&
            &    *I3i + 1d0/4d0*xt*I3h + 1d0/2d0*xt*I3c + 1d0/36d0*xt*I3b - 1d0/4d0*xt&
            &    *I3a )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + Mst1**2*xm**(-1) * ( 1d0/36d0*I3k - 1d0/4d0&
            &    *I3j - 1d0/18d0*I3i + 1d0/2d0*I3h + 1d0/2d0*I3c + 1d0/36d0*xt*I3k - 1d0&
            &   /4d0*xt*I3j + 1d0/36d0*xt*I3i - 1d0/4d0*xt*I3h - xt*I3c )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + Mst1**2*xt1xt**(-1) * ( 1d0/36d0*I3o - 1d0/&
            &    18d0*I3n - 1d0/4d0*I3l - 1d0/18d0*I3i + 1d0/2d0*I3h - 1d0/4d0*I3c + 7d0/&
            &    144d0*I3b - 7d0/16d0*I3a - 1d0/18d0*xt*I3o + 1d0/9d0*xt*I3n + 1d0/2d0*&
            &    xt*I3l + 1d0/18d0*xt*I3k - 1d0/2d0*xt*I3j + 1d0/18d0*xt*I3i - 1d0/2d0&
            &    *xt*I3h + 1d0/2d0*xt*I3c - 7d0/72d0*xt*I3b + 7d0/8d0*xt*I3a - 1d0/36d0&
            &    *rgl**2*I3o + 1d0/4d0*rgl**2*I3l + 1d0/12d0*rgl**2*I3i - 1d0/4d0*&
            &    rgl**2*I3h - 5d0/72d0*rgl**2*I3b + 1d0/18d0*rgl**2*xt*I3o - 1d0/2d0&
            &    *rgl**2*xt*I3l - 1d0/12d0*rgl**2*xt*I3k + 1d0/4d0*rgl**2*xt*I3j&
            &     - 1d0/12d0*rgl**2*xt*I3i + 1d0/4d0*rgl**2*xt*I3h + 5d0/36d0*rgl**2&
            &    *xt*I3b - 1d0/144d0*rgl**4*I3b - 1d0/16d0*rgl**4*I3a + 1d0/72d0*&
            &    rgl**4*xt*I3b + 1d0/8d0*rgl**4*xt*I3a + 1d0/18d0*rtop*rgl*s2a*I3o&
            &     - 1d0/2d0*rtop*rgl*s2a*I3l - 1d0/9d0*rtop*rgl*s2a*I3i + rtop*rgl&
            &    *s2a*I3h + 5d0/72d0*rtop*rgl*s2a*I3b - 5d0/8d0*rtop*rgl*s2a*I3a&
            &     - 1d0/9d0*rtop*rgl*xt*s2a*I3o + rtop*rgl*xt*s2a*I3l + 1d0/9d0*&
            &    rtop*rgl*xt*s2a*I3k - rtop*rgl*xt*s2a*I3j + 1d0/9d0*rtop*rgl*xt&
            &    *s2a*I3i )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + Mst1**2*xt1xt**(-1) * (  - rtop*rgl*xt*&
            &    s2a*I3h - 5d0/36d0*rtop*rgl*xt*s2a*I3b + 5d0/4d0*rtop*rgl*xt*s2a*&
            &    I3a + 1d0/72d0*rtop*rgl**3*s2a*I3b + 1d0/8d0*rtop*rgl**3*s2a*I3a&
            &     - 1d0/36d0*rtop*rgl**3*xt*s2a*I3b - 1d0/4d0*rtop*rgl**3*xt*s2a*&
            &    I3a - 1d0/36d0*rtop**2*I3o + 1d0/4d0*rtop**2*I3l + 1d0/36d0*rtop**2&
            &    *I3i - 3d0/4d0*rtop**2*I3h + 5d0/8d0*rtop**2*I3a + 1d0/18d0*rtop**2&
            &    *xt*I3o - 1d0/2d0*rtop**2*xt*I3l - 1d0/36d0*rtop**2*xt*I3k + 3d0/4d0&
            &    *rtop**2*xt*I3j - 1d0/36d0*rtop**2*xt*I3i + 3d0/4d0*rtop**2*xt*&
            &    I3h - 5d0/4d0*rtop**2*xt*I3a - 1d0/72d0*rtop**3*rgl*s2a*I3b - 1d0/&
            &    8d0*rtop**3*rgl*s2a*I3a + 1d0/36d0*rtop**3*rgl*xt*s2a*I3b + 1d0/4d0&
            &    *rtop**3*rgl*xt*s2a*I3a + 1d0/144d0*rtop**4*I3b + 1d0/16d0*&
            &    rtop**4*I3a - 1d0/72d0*rtop**4*xt*I3b - 1d0/8d0*rtop**4*xt*I3a )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + Mst1**2 * (  - 1d0/18d0*I3k + 1d0/2d0*I3j&
            &     + 1d0/18d0*I3i - 1d0/2d0*I3h + 1d0/36d0*I3b - 1d0/4d0*I3a - 1d0/18d0*&
            &    xt*I3b + 1d0/2d0*xt*I3a + 1d0/18d0*rgl**2*I3k - 1d0/2d0*rgl**2*I3j&
            &     - 1d0/18d0*rgl**2*I3i + 1d0/2d0*rgl**2*I3h - 1d0/18d0*rgl**2*I3b&
            &     + 1d0/9d0*rgl**2*xt*I3b + 1d0/36d0*rgl**4*I3b + 1d0/4d0*rgl**4*I3a&
            &     - 1d0/18d0*rgl**4*xt*I3b - 1d0/2d0*rgl**4*xt*I3a - 1d0/9d0*rtop*&
            &    rgl*s2a*I3k + rtop*rgl*s2a*I3j + 1d0/9d0*rtop*rgl*s2a*I3i - &
            &    rtop*rgl*s2a*I3h + 1d0/18d0*rtop*rgl*s2a*I3b - 1d0/2d0*rtop*rgl*&
            &    s2a*I3a - 1d0/9d0*rtop*rgl*xt*s2a*I3b + rtop*rgl*xt*s2a*I3a - 1d0&
            &   /18d0*rtop*rgl**3*s2a*I3b - 1d0/2d0*rtop*rgl**3*s2a*I3a + 1d0/9d0*&
            &    rtop*rgl**3*xt*s2a*I3b + rtop*rgl**3*xt*s2a*I3a + 1d0/18d0*&
            &    rtop**2*I3k - 1d0/2d0*rtop**2*I3j - 1d0/18d0*rtop**2*I3i + 1d0/2d0*&
            &    rtop**2*I3h + 1d0/2d0*rtop**2*I3a - rtop**2*xt*I3a + 1d0/18d0*&
            &    rtop**3*rgl*s2a*I3b + 1d0/2d0*rtop**3*rgl*s2a*I3a - 1d0/9d0*&
            &    rtop**3*rgl*xt*s2a*I3b - rtop**3*rgl*xt*s2a*I3a - 1d0/36d0*&
            &    rtop**4*I3b )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + Mst1**2 * (  - 1d0/4d0*rtop**4*I3a + 1d0/&
            &    18d0*rtop**4*xt*I3b + 1d0/2d0*rtop**4*xt*I3a )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + Mst1**2*xm*xt1xt**(-1) * ( 1d0/6d0*I3n + &
            &    1d0/18d0*I3i - 1d0/2d0*I3h - 1d0/12d0*I3b + 3d0/4d0*I3a - 1d0/3d0*xt*&
            &    I3n - 1d0/18d0*xt*I3k + 1d0/2d0*xt*I3j - 1d0/18d0*xt*I3i + 1d0/2d0*xt&
            &    *I3h + 1d0/6d0*xt*I3b - 3d0/2d0*xt*I3a - rgl**2*I3l - 1d0/9d0*&
            &    rgl**2*I3i + 1d0/6d0*rgl**2*I3b + 2d0*rgl**2*xt*I3l + 1d0/9d0*&
            &    rgl**2*xt*I3k + 1d0/9d0*rgl**2*xt*I3i - 1d0/3d0*rgl**2*xt*I3b + 1d0&
            &   /18d0*rgl**4*I3i + 1d0/2d0*rgl**4*I3h - 1d0/12d0*rgl**4*I3b - 3d0/4d0&
            &    *rgl**4*I3a - 1d0/18d0*rgl**4*xt*I3k - 1d0/2d0*rgl**4*xt*I3j - 1d0/&
            &    18d0*rgl**4*xt*I3i - 1d0/2d0*rgl**4*xt*I3h + 1d0/6d0*rgl**4*xt*I3b&
            &     + 3d0/2d0*rgl**4*xt*I3a + 5d0/3d0*rsQ**2*I3p - 10d0/3d0*rsQ**2*xt*&
            &    I3p + 1d0/6d0*rst2**2*I3m - 1d0/3d0*rst2**2*xt*I3m + 1d0/9d0*rtop*&
            &    rgl*s2a*I3i - rtop*rgl*s2a*I3h - 1d0/6d0*rtop*rgl*s2a*I3b + 3d0/&
            &    2d0*rtop*rgl*s2a*I3a - 1d0/9d0*rtop*rgl*xt*s2a*I3k + rtop*rgl*xt&
            &    *s2a*I3j - 1d0/9d0*rtop*rgl*xt*s2a*I3i + rtop*rgl*xt*s2a*I3h + &
            &    1d0/3d0*rtop*rgl*xt*s2a*I3b - 3d0*rtop*rgl*xt*s2a*I3a - 1d0/9d0*&
            &    rtop*rgl**3*s2a*I3i )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + Mst1**2*xm*xt1xt**(-1) * (  - rtop*&
            &    rgl**3*s2a*I3h + 1d0/6d0*rtop*rgl**3*s2a*I3b + 3d0/2d0*rtop*&
            &    rgl**3*s2a*I3a + 1d0/9d0*rtop*rgl**3*xt*s2a*I3k + rtop*rgl**3*&
            &    xt*s2a*I3j + 1d0/9d0*rtop*rgl**3*xt*s2a*I3i + rtop*rgl**3*xt*&
            &    s2a*I3h - 1d0/3d0*rtop*rgl**3*xt*s2a*I3b - 3d0*rtop*rgl**3*xt*&
            &    s2a*I3a - 1d0/3d0*rtop**2*I3o + rtop**2*I3h - 3d0/2d0*rtop**2*I3a&
            &     + 2d0/3d0*rtop**2*xt*I3o - rtop**2*xt*I3j - rtop**2*xt*I3h + 3d0&
            &    *rtop**2*xt*I3a + 1d0/9d0*rtop**3*rgl*s2a*I3i + rtop**3*rgl*s2a&
            &    *I3h - 1d0/6d0*rtop**3*rgl*s2a*I3b - 3d0/2d0*rtop**3*rgl*s2a*I3a&
            &     - 1d0/9d0*rtop**3*rgl*xt*s2a*I3k - rtop**3*rgl*xt*s2a*I3j - 1d0/&
            &    9d0*rtop**3*rgl*xt*s2a*I3i - rtop**3*rgl*xt*s2a*I3h + 1d0/3d0*&
            &    rtop**3*rgl*xt*s2a*I3b + 3d0*rtop**3*rgl*xt*s2a*I3a - 1d0/18d0*&
            &    rtop**4*I3i - 1d0/2d0*rtop**4*I3h + 1d0/12d0*rtop**4*I3b + 3d0/4d0*&
            &    rtop**4*I3a + 1d0/18d0*rtop**4*xt*I3k + 1d0/2d0*rtop**4*xt*I3j + &
            &    1d0/18d0*rtop**4*xt*I3i + 1d0/2d0*rtop**4*xt*I3h - 1d0/6d0*rtop**4*&
            &    xt*I3b )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + Mst1**2*xm*xt1xt**(-1) * (  - 3d0/2d0*&
            &    rtop**4*xt*I3a )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + Mst1**4*xm**(-2)*xt1xt**(-1) * (  - 1d0/&
            &    72d0*I4d + 1d0/8d0*I4c + 1d0/72d0*xt*I4f - 1d0/8d0*xt*I4e + 1d0/72d0*&
            &    xt*I4d - 1d0/8d0*xt*I4c )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + Mst1**4*xm**(-2) * (  - 1d0/72d0*I4f + 1d0/&
            &    8d0*I4e + 1d0/36d0*I4d - 1d0/4d0*I4c - 1d0/72d0*xt*I4f + 1d0/8d0*xt*&
            &    I4e - 1d0/72d0*xt*I4d + 1d0/8d0*xt*I4c )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + Mst1**4*xm**(-1)*xt1xt**(-1) * ( 1d0/24d0&
            &    *I4d - 3d0/8d0*I4c - 1d0/24d0*xt*I4f + 3d0/8d0*xt*I4e - 1d0/24d0*xt*&
            &    I4d + 3d0/8d0*xt*I4c - 1d0/18d0*rgl**2*I4d + 1d0/18d0*rgl**2*xt*I4f&
            &     + 1d0/18d0*rgl**2*xt*I4d + 1d0/18d0*rtop*rgl*s2a*I4d - 1d0/2d0*&
            &    rtop*rgl*s2a*I4c - 1d0/18d0*rtop*rgl*xt*s2a*I4f + 1d0/2d0*rtop*&
            &    rgl*xt*s2a*I4e - 1d0/18d0*rtop*rgl*xt*s2a*I4d + 1d0/2d0*rtop*rgl*&
            &    xt*s2a*I4c + 1d0/2d0*rtop**2*I4c - 1d0/2d0*rtop**2*xt*I4e - 1d0/2d0&
            &    *rtop**2*xt*I4c )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + Mst1**4*xm**(-1) * ( 1d0/24d0*I4f - 3d0/8d0&
            &    *I4e - 1d0/24d0*I4d + 3d0/8d0*I4c - 1d0/24d0*rgl**2*I4f - 1d0/8d0*&
            &    rgl**2*I4e + 1d0/24d0*rgl**2*I4d + 1d0/8d0*rgl**2*I4c + 1d0/18d0*&
            &    rtop*rgl*s2a*I4f - 1d0/2d0*rtop*rgl*s2a*I4e - 1d0/18d0*rtop*rgl*&
            &    s2a*I4d + 1d0/2d0*rtop*rgl*s2a*I4c + 1d0/72d0*rtop**2*I4f + 3d0/8d0&
            &    *rtop**2*I4e - 1d0/72d0*rtop**2*I4d - 3d0/8d0*rtop**2*I4c )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + Mst1**4*xt1xt**(-1) * (  - 1d0/18d0*I4d&
            &     + 1d0/2d0*I4c + 1d0/18d0*xt*I4f - 1d0/2d0*xt*I4e + 1d0/18d0*xt*I4d&
            &     - 1d0/2d0*xt*I4c - 1d0/72d0*rgl**2*I4f + 1d0/8d0*rgl**2*I4e + 1d0/8d0&
            &    *rgl**2*I4d - 1d0/8d0*rgl**2*I4c - 1d0/9d0*rgl**2*xt*I4f - 1d0/9d0*&
            &    rgl**2*xt*I4d + 1d0/72d0*rgl**4*I4f - 1d0/8d0*rgl**4*I4e - 5d0/72d0&
            &    *rgl**4*I4d - 3d0/8d0*rgl**4*I4c + 1d0/18d0*rgl**4*xt*I4f + 1d0/2d0&
            &    *rgl**4*xt*I4e + 1d0/18d0*rgl**4*xt*I4d + 1d0/2d0*rgl**4*xt*I4c&
            &     + 1d0/36d0*rtop*rgl*s2a*I4f - 1d0/4d0*rtop*rgl*s2a*I4e - 5d0/36d0*&
            &    rtop*rgl*s2a*I4d + 5d0/4d0*rtop*rgl*s2a*I4c + 1d0/9d0*rtop*rgl*xt&
            &    *s2a*I4f - rtop*rgl*xt*s2a*I4e + 1d0/9d0*rtop*rgl*xt*s2a*I4d - &
            &    rtop*rgl*xt*s2a*I4c + 1d0/9d0*rtop*rgl**3*s2a*I4d + rtop*rgl**3&
            &    *s2a*I4c - 1d0/9d0*rtop*rgl**3*xt*s2a*I4f - rtop*rgl**3*xt*s2a*&
            &    I4e - 1d0/9d0*rtop*rgl**3*xt*s2a*I4d - rtop*rgl**3*xt*s2a*I4c&
            &     - 1d0/72d0*rtop**2*I4f + 1d0/8d0*rtop**2*I4e + 1d0/72d0*rtop**2*&
            &    I4d - 9d0/8d0*rtop**2*I4c + rtop**2*xt*I4e + rtop**2*xt*I4c - 1d0&
            &   /36d0*rtop**2*rgl**2*I4f )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + Mst1**4*xt1xt**(-1) * ( 1d0/4d0*rtop**2*&
            &    rgl**2*I4e + 1d0/36d0*rtop**2*rgl**2*I4d - 1d0/4d0*rtop**2*rgl**2&
            &    *I4c - 1d0/9d0*rtop**3*rgl*s2a*I4d - rtop**3*rgl*s2a*I4c + 1d0/9d0&
            &    *rtop**3*rgl*xt*s2a*I4f + rtop**3*rgl*xt*s2a*I4e + 1d0/9d0*&
            &    rtop**3*rgl*xt*s2a*I4d + rtop**3*rgl*xt*s2a*I4c + 1d0/72d0*&
            &    rtop**4*I4f - 1d0/8d0*rtop**4*I4e + 1d0/24d0*rtop**4*I4d + 5d0/8d0*&
            &    rtop**4*I4c - 1d0/18d0*rtop**4*xt*I4f - 1d0/2d0*rtop**4*xt*I4e - &
            &    1d0/18d0*rtop**4*xt*I4d - 1d0/2d0*rtop**4*xt*I4c )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + Mst1**4 * ( 1d0/2d0*rgl**2*I4e - 1d0/2d0*&
            &    rgl**2*I4c - 1d0/2d0*rgl**4*I4e + 1d0/2d0*rgl**4*I4c + rtop*&
            &    rgl**3*s2a*I4e - rtop*rgl**3*s2a*I4c - 1d0/18d0*rtop**2*I4f + 1d0&
            &   /18d0*rtop**2*I4d + 1d0/18d0*rtop**2*rgl**2*I4f - 1d0/2d0*rtop**2*&
            &    rgl**2*I4e - 1d0/18d0*rtop**2*rgl**2*I4d + 1d0/2d0*rtop**2*rgl**2&
            &    *I4c - 1d0/9d0*rtop**3*rgl*s2a*I4f + 1d0/9d0*rtop**3*rgl*s2a*I4d&
            &     + 1d0/18d0*rtop**4*I4f - 1d0/18d0*rtop**4*I4d )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + Mst1**4*xm*xt1xt**(-1) * (  - 1d0/36d0*&
            &    I4f + 1d0/4d0*I4e + 1d0/36d0*I4d - 1d0/4d0*I4c + 1d0/12d0*rgl**2*I4f&
            &     + 1d0/4d0*rgl**2*I4e - 1d0/12d0*rgl**2*I4d - 1d0/4d0*rgl**2*I4c - &
            &    1d0/12d0*rgl**4*I4f - 1d0/4d0*rgl**4*I4e + 1d0/12d0*rgl**4*I4d + 1d0/&
            &    4d0*rgl**4*I4c + 1d0/36d0*rgl**6*I4f - 1d0/4d0*rgl**6*I4e - 1d0/36d0&
            &    *rgl**6*I4d + 1d0/4d0*rgl**6*I4c - 1d0/18d0*rtop*rgl*s2a*I4f + 1d0/&
            &    2d0*rtop*rgl*s2a*I4e + 1d0/18d0*rtop*rgl*s2a*I4d - 1d0/2d0*rtop*&
            &    rgl*s2a*I4c + 1d0/9d0*rtop*rgl**3*s2a*I4f + rtop*rgl**3*s2a*I4e&
            &     - 1d0/9d0*rtop*rgl**3*s2a*I4d - rtop*rgl**3*s2a*I4c - 1d0/18d0*&
            &    rtop*rgl**5*s2a*I4f + 1d0/2d0*rtop*rgl**5*s2a*I4e + 1d0/18d0*rtop&
            &    *rgl**5*s2a*I4d - 1d0/2d0*rtop*rgl**5*s2a*I4c - 1d0/36d0*rtop**2*&
            &    I4f - 3d0/4d0*rtop**2*I4e + 1d0/36d0*rtop**2*I4d + 3d0/4d0*rtop**2*&
            &    I4c + 1d0/18d0*rtop**2*rgl**2*I4f - 1d0/2d0*rtop**2*rgl**2*I4e - &
            &    1d0/18d0*rtop**2*rgl**2*I4d + 1d0/2d0*rtop**2*rgl**2*I4c - 1d0/36d0&
            &    *rtop**2*rgl**4*I4f + 1d0/4d0*rtop**2*rgl**4*I4e + 1d0/36d0*&
            &    rtop**2*rgl**4*I4d )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) + Mst1**4*xm*xt1xt**(-1) * (  - 1d0/4d0*&
            &    rtop**2*rgl**4*I4c - 1d0/9d0*rtop**3*rgl*s2a*I4f - rtop**3*rgl*&
            &    s2a*I4e + 1d0/9d0*rtop**3*rgl*s2a*I4d + rtop**3*rgl*s2a*I4c + 1d0&
            &   /9d0*rtop**3*rgl**3*s2a*I4f - rtop**3*rgl**3*s2a*I4e - 1d0/9d0*&
            &    rtop**3*rgl**3*s2a*I4d + rtop**3*rgl**3*s2a*I4c + 1d0/36d0*&
            &    rtop**4*I4f + 3d0/4d0*rtop**4*I4e - 1d0/36d0*rtop**4*I4d - 3d0/4d0*&
            &    rtop**4*I4c - 1d0/36d0*rtop**4*rgl**2*I4f + 1d0/4d0*rtop**4*&
            &    rgl**2*I4e + 1d0/36d0*rtop**4*rgl**2*I4d - 1d0/4d0*rtop**4*rgl**2&
            &    *I4c - 1d0/18d0*rtop**5*rgl*s2a*I4f + 1d0/2d0*rtop**5*rgl*s2a*I4e&
            &     + 1d0/18d0*rtop**5*rgl*s2a*I4d - 1d0/2d0*rtop**5*rgl*s2a*I4c + 1d0&
            &   /36d0*rtop**6*I4f - 1d0/4d0*rtop**6*I4e - 1d0/36d0*rtop**6*I4d + 1d0&
            &   /4d0*rtop**6*I4c )
       Hgg1_coeff(0,1,2) = Hgg1_coeff(0,1,2) - 8d0/9d0 - 1d0/36d0*I2f + 1d0/4d0*I2d + 2d0/9d0*&
            &    I2i - 2d0/9d0*I2g + 2d0/9d0*I2b + Li2u - Li2t - 4d0/9d0*Lu + Lu**2&
            &     + 4d0/9d0*Lt - Lt**2 - 2d0*Lm*Lu + 2d0*Lm*Lt + L1px - 2d0*L1px*Lu&
            &     + 2d0*L1px*Lm - 1d0/2d0*Lx + Lx*Lu - Lx*Lm + 16d0/9d0*xt + 1d0/18d0&
            &    *xt*I2f - 1d0/2d0*xt*I2d - 4d0/9d0*xt*I2b - 2d0*xt*L1px + 2d0*xt*&
            &    L1px*Lu + 2d0*xt*L1px*Lt - 4d0*xt*L1px*Lm + xt*Lx - xt*Lx*Lu - &
            &    xt*Lx*Lt + 2d0*xt*Lx*Lm + 1d0/36d0*rgl**2*I2f - 1d0/4d0*rgl**2*I2d&
            &     + 2d0/9d0*rgl**2*I2b - 1d0/18d0*rgl**2*xt*I2f + 1d0/2d0*rgl**2*xt*&
            &    I2d - 4d0/9d0*rgl**2*xt*I2b - 1d0/18d0*rtop*rgl*s2a*I2f + 1d0/2d0*&
            &    rtop*rgl*s2a*I2d - 4d0/9d0*rtop*rgl*s2a*I2b + 1d0/9d0*rtop*rgl*xt&
            &    *s2a*I2f - rtop*rgl*xt*s2a*I2d + 8d0/9d0*rtop*rgl*xt*s2a*I2b + &
            &    1d0/36d0*rtop**2*I2f - 1d0/4d0*rtop**2*I2d + 2d0/9d0*rtop**2*I2b - &
            &    1d0/18d0*rtop**2*xt*I2f + 1d0/2d0*rtop**2*xt*I2d - 4d0/9d0*rtop**2*&
            &    xt*I2b + 1d0/3d0*pi**2 - 2d0/3d0*pi**2*xt

       Hgg1_coeff(0,1,3) =&
            &  + Mst1**(-2)*xm*xt1xt**(-1)*FINm * (  - 4d0/9d0 )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + Mst1**(-2)*xm*FINm * ( 8d0/9d0 )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + Mst1**(-2)*xm**2*xt1xt**(-2)*FINm * ( 4d0&
            &   /3d0 )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + Mst1**(-2)*xm**2*xt1xt**(-1)*FINm * ( &
            &     - 8d0/3d0 )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + Mst1**(-2)*xm**3*xt1xt**(-3)*FINm * ( &
            &     - 8d0/9d0 )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + Mst1**(-2)*xm**3*xt1xt**(-2)*FINm * ( &
            &    16d0/9d0 )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + b**(-1)*xm * (  - 2d0/9d0*Li2x - 2d0/9d0*Lx&
            &    *L1mx + 1d0/18d0*Lx**2 - 2d0/27d0*pi**2 )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + b**(-1)*xm**2*xt1xt**(-1) * ( 2d0/9d0*&
            &    Li2x - 1d0/9d0*Lx*Lu + 1d0/9d0*Lx*Lt + 2d0/9d0*Lx*L1mx - 1d0/18d0*&
            &    Lx**2 + 2d0/9d0*xt*Lx*Lu - 2d0/9d0*xt*Lx*Lt + 2d0/27d0*pi**2 )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + b**(-1)*xm**3*xt1xt**(-2) * ( 4d0/9d0*&
            &    Li2mx - 4d0/9d0*Li2x - 4d0/9d0*Lx*Lt + 4d0/9d0*Lx*Lm - 4d0/9d0*Lx*&
            &    L1mx + 4d0/9d0*Lx*L1px - 4d0/9d0*xt*Lx*Lu + 4d0/9d0*xt*Lx*Lt - 1d0/9d0&
            &    *pi**2 )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + b**(-1)*xm**3*xt1xt**(-1) * (  - 8d0/9d0*&
            &    Li2mx + 8d0/9d0*Li2x + 4d0/9d0*Lx*Lu + 4d0/9d0*Lx*Lt - 8d0/9d0*Lx*Lm&
            &     + 8d0/9d0*Lx*L1mx - 8d0/9d0*Lx*L1px + 2d0/9d0*pi**2 )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + xt1xt**(-1) * ( 5d0/9d0*Li2u + 1d0/2d0*&
            &    Lu**2 - Lm*Lu + 1d0/2d0*Lm**2 - L1px*Lu + L1px*Lm + 1d0/2d0*&
            &    L1px**2 + 1d0/2d0*Lx*Lu - 1d0/2d0*Lx*Lm - 1d0/2d0*Lx*L1px + 1d0/8d0*&
            &    Lx**2 - 5d0/9d0*xt*Li2u + 5d0/9d0*xt*Li2t - 1d0/2d0*xt*Lu**2 + 1d0/2d0&
            &    *xt*Lt**2 + xt*Lm*Lu - xt*Lm*Lt + xt*L1px*Lu - xt*L1px*Lt - 1d0&
            &   /2d0*xt*Lx*Lu + 1d0/2d0*xt*Lx*Lt + 7d0/216d0*pi**2 )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + FINp * ( 4d0/9d0 )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + xm*xt1xt**(-1) * ( 16d0/9d0 - 2d0/3d0*I2i&
            &     - 2d0/9d0*I2g + 4d0/9d0*I2b - 2d0/9d0*Li2u + 8d0/9d0*Li2t - 4d0/9d0*Lu&
            &     - 8d0/9d0*Lt + Lt**2 + 4d0/3d0*Lm - 2d0*Lm*Lt + Lm**2 + 2d0*L1px*&
            &    Lt - 2d0*L1px*Lm + L1px**2 - Lx*Lt + Lx*Lm - Lx*L1px + 1d0/4d0*&
            &    Lx**2 + 4d0/9d0*xt*I2i - 4d0/9d0*xt*I2g + 10d0/9d0*xt*Li2u - 10d0/9d0&
            &    *xt*Li2t - 4d0/9d0*xt*Lu + xt*Lu**2 + 4d0/9d0*xt*Lt - xt*Lt**2 - &
            &    2d0*xt*Lm*Lu + 2d0*xt*Lm*Lt + 2d0*xt*L1px*Lu - 2d0*xt*L1px*Lt - &
            &    xt*Lx*Lu + xt*Lx*Lt - 4d0/9d0*rgl**2 + 4d0/9d0*rgl**2*I2i - 8d0/9d0&
            &    *rgl**2*I2b + 8d0/9d0*rgl**2*Lrgl - 4d0/9d0*rgl**2*xt*I2i + 4d0/9d0&
            &    *rgl**2*xt*I2g - 8d0/9d0*rtop*rgl*s2a*I2i + 16d0/9d0*rtop*rgl*s2a&
            &    *I2b + 8d0/9d0*rtop*rgl*xt*s2a*I2i - 8d0/9d0*rtop*rgl*xt*s2a*I2g&
            &     - 4d0/9d0*rtop**2 + 4d0/9d0*rtop**2*I2i - 8d0/9d0*rtop**2*I2b + 8d0/&
            &    9d0*rtop**2*Lrtop - 4d0/9d0*rtop**2*xt*I2i + 4d0/9d0*rtop**2*xt*&
            &    I2g - 19d0/36d0*pi**2 )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + xm*xt1xt**(-1)*FINp * (  - 8d0/9d0 )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + xm * (  - 8d0/9d0*I2b + 8d0/9d0*rgl**2 + 8d0/&
            &    9d0*rgl**2*I2b - 16d0/9d0*rgl**2*Lrgl - 16d0/9d0*rtop*rgl*s2a*I2b&
            &     + 8d0/9d0*rtop**2 + 8d0/9d0*rtop**2*I2b - 16d0/9d0*rtop**2*Lrtop )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + xm**2*(xt-xm)**(-1)*xt1xt**(-1) * (  - &
            &    4d0/9d0*xt*Lt + 4d0/9d0*xt*Lm )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + xm**2*(1d0-xt-xm)**(-1)*xt1xt**(-1) * ( &
            &     - 4d0/9d0*Lu + 4d0/9d0*Lm + 4d0/9d0*xt*Lu - 4d0/9d0*xt*Lm )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + xm**2*xt1xt**(-2) * (  - 16d0/9d0 + 4d0/3d0&
            &    *I2i - 16d0/9d0*I2b + 16d0/9d0*Lt - 16d0/9d0*Lm - 4d0*L1px*Lt + 4d0*&
            &    L1px*Lm + 2d0*Lx*Lt - 2d0*Lx*Lm - 4d0/3d0*xt*I2i + 4d0/3d0*xt*I2g&
            &     + 16d0/9d0*xt*Lu - 16d0/9d0*xt*Lt - 4d0*xt*L1px*Lu + 4d0*xt*L1px*&
            &    Lt + 2d0*xt*Lx*Lu - 2d0*xt*Lx*Lt + 4d0/3d0*rgl**2 - 4d0/3d0*rgl**2*&
            &    I2i + 8d0/3d0*rgl**2*I2b - 8d0/3d0*rgl**2*Lrgl + 4d0/3d0*rgl**2*xt*&
            &    I2i - 4d0/3d0*rgl**2*xt*I2g + 8d0/3d0*rtop*rgl*s2a*I2i - 16d0/3d0*&
            &    rtop*rgl*s2a*I2b - 8d0/3d0*rtop*rgl*xt*s2a*I2i + 8d0/3d0*rtop*rgl&
            &    *xt*s2a*I2g + 4d0/3d0*rtop**2 - 4d0/3d0*rtop**2*I2i + 8d0/3d0*&
            &    rtop**2*I2b - 8d0/3d0*rtop**2*Lrtop + 4d0/3d0*rtop**2*xt*I2i - 4d0/&
            &    3d0*rtop**2*xt*I2g + 2d0/3d0*pi**2 )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + xm**2*xt1xt**(-2)*FINp * ( 8d0/9d0 )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + xm**2*xt1xt**(-1) * (  - 4d0/9d0*I2i - 4d0/&
            &    9d0*I2g + 32d0/9d0*I2b + 2d0/9d0*Li2u + 2d0/9d0*Li2t - 8d0/3d0*rgl**2&
            &     + 4d0/9d0*rgl**2*I2i + 4d0/9d0*rgl**2*I2g - 32d0/9d0*rgl**2*I2b + &
            &    16d0/3d0*rgl**2*Lrgl - 8d0/9d0*rtop*rgl*s2a*I2i - 8d0/9d0*rtop*rgl*&
            &    s2a*I2g + 64d0/9d0*rtop*rgl*s2a*I2b - 8d0/3d0*rtop**2 + 4d0/9d0*&
            &    rtop**2*I2i + 4d0/9d0*rtop**2*I2g - 32d0/9d0*rtop**2*I2b + 16d0/3d0&
            &    *rtop**2*Lrtop - 2d0/27d0*pi**2 )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + xm**3*xt1xt**(-3) * (  - 8d0/9d0*I2i + 16d0&
            &   /9d0*I2b + 8d0/9d0*xt*I2i - 8d0/9d0*xt*I2g - 8d0/9d0*rgl**2 + 8d0/9d0*&
            &    rgl**2*I2i - 16d0/9d0*rgl**2*I2b + 16d0/9d0*rgl**2*Lrgl - 8d0/9d0*&
            &    rgl**2*xt*I2i + 8d0/9d0*rgl**2*xt*I2g - 16d0/9d0*rtop*rgl*s2a*I2i&
            &     + 32d0/9d0*rtop*rgl*s2a*I2b + 16d0/9d0*rtop*rgl*xt*s2a*I2i - 16d0/&
            &    9d0*rtop*rgl*xt*s2a*I2g - 8d0/9d0*rtop**2 + 8d0/9d0*rtop**2*I2i - &
            &    16d0/9d0*rtop**2*I2b + 16d0/9d0*rtop**2*Lrtop - 8d0/9d0*rtop**2*xt*&
            &    I2i + 8d0/9d0*rtop**2*xt*I2g )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + xm**3*xt1xt**(-2) * ( 8d0/9d0*I2i + 8d0/9d0&
            &    *I2g - 32d0/9d0*I2b + 16d0/9d0*rgl**2 - 8d0/9d0*rgl**2*I2i - 8d0/9d0*&
            &    rgl**2*I2g + 32d0/9d0*rgl**2*I2b - 32d0/9d0*rgl**2*Lrgl + 16d0/9d0*&
            &    rtop*rgl*s2a*I2i + 16d0/9d0*rtop*rgl*s2a*I2g - 64d0/9d0*rtop*rgl*&
            &    s2a*I2b + 16d0/9d0*rtop**2 - 8d0/9d0*rtop**2*I2i - 8d0/9d0*rtop**2*&
            &    I2g + 32d0/9d0*rtop**2*I2b - 32d0/9d0*rtop**2*Lrtop )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + b*xt1xt**(-1) * ( 1d0/18d0*Li2mx - 1d0/18d0&
            &    *Lx*Lu + 1d0/18d0*Lx*Lm + 1d0/18d0*Lx*L1px - 1d0/72d0*Lx**2 + 1d0/18d0&
            &    *xt*Lx*Lu - 1d0/18d0*xt*Lx*Lt + 1d0/216d0*pi**2 )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + b * (  - 1d0/9d0*Li2x - 1d0/9d0*Lx*L1mx + 1d0&
            &   /36d0*Lx**2 - 1d0/27d0*pi**2 )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + b*xm*xt1xt**(-1) * (  - 2d0/9d0*Li2mx + 2d0&
            &   /9d0*Li2x + 1d0/9d0*Lx*Lu + 1d0/9d0*Lx*Lt - 2d0/9d0*Lx*Lm + 2d0/9d0*Lx&
            &    *L1mx - 2d0/9d0*Lx*L1px + 1d0/18d0*pi**2 )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + b*xm**2*xt1xt**(-2) * ( 2d0/9d0*Li2mx - 2d0&
            &   /9d0*Li2x - 2d0/9d0*Lx*Lt + 2d0/9d0*Lx*Lm - 2d0/9d0*Lx*L1mx + 2d0/9d0*&
            &    Lx*L1px - 2d0/9d0*xt*Lx*Lu + 2d0/9d0*xt*Lx*Lt - 1d0/18d0*pi**2 )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + b*xm**2*xt1xt**(-1) * (  - 2d0/9d0*Li2mx&
            &     + 2d0/9d0*Li2x + 1d0/9d0*Lx*Lu + 1d0/9d0*Lx*Lt - 2d0/9d0*Lx*Lm + 2d0/&
            &    9d0*Lx*L1mx - 2d0/9d0*Lx*L1px + 1d0/18d0*pi**2 )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + Mst1**2*xm**(-1)*xt1xt**(-1) * ( 1d0/72d0&
            &    *I3o - 1d0/36d0*I3n - 1d0/8d0*I3l - 1d0/36d0*I3i + 1d0/4d0*I3h + 1d0/4d0&
            &    *I3c + 1d0/72d0*I3b - 1d0/8d0*I3a - 1d0/36d0*xt*I3k + 1d0/4d0*xt*I3j&
            &     + 1d0/36d0*xt*I3i - 1d0/4d0*xt*I3h )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + Mst1**2*xm**(-1) * (  - 1d0/36d0*I3o + 1d0/&
            &    4d0*I3l + 1d0/36d0*I3k - 1d0/4d0*I3j + 1d0/18d0*I3i - 1d0/2d0*I3h - 1d0/&
            &    2d0*I3c - 1d0/36d0*I3b + 1d0/4d0*I3a + 1d0/36d0*xt*I3k - 1d0/4d0*xt*&
            &    I3j - 1d0/36d0*xt*I3i + 1d0/4d0*xt*I3h )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + Mst1**2*xt1xt**(-1) * (  - 1d0/36d0*I3o&
            &     + 1d0/6d0*I3n + 1d0/4d0*I3l + 1d0/18d0*I3i - 1d0/2d0*I3h - I3c - 1d0/&
            &    18d0*I3b + 1d0/2d0*I3a + 1d0/18d0*xt*I3k - 1d0/2d0*xt*I3j - 1d0/18d0*&
            &    xt*I3i + 1d0/2d0*xt*I3h + 1d0/18d0*rgl**2*I3o - 1d0/12d0*rgl**2*I3i&
            &     + 1d0/4d0*rgl**2*I3h + 1d0/36d0*rgl**2*I3b - 1d0/4d0*rgl**2*I3a - &
            &    1d0/12d0*rgl**2*xt*I3k + 1d0/4d0*rgl**2*xt*I3j + 1d0/12d0*rgl**2*xt&
            &    *I3i - 1d0/4d0*rgl**2*xt*I3h - 1d0/18d0*rtop*rgl*s2a*I3o + 1d0/2d0*&
            &    rtop*rgl*s2a*I3l + 1d0/9d0*rtop*rgl*s2a*I3i - rtop*rgl*s2a*I3h&
            &     - 1d0/18d0*rtop*rgl*s2a*I3b + 1d0/2d0*rtop*rgl*s2a*I3a + 1d0/9d0*&
            &    rtop*rgl*xt*s2a*I3k - rtop*rgl*xt*s2a*I3j - 1d0/9d0*rtop*rgl*xt&
            &    *s2a*I3i + rtop*rgl*xt*s2a*I3h - 1d0/2d0*rtop**2*I3l - 1d0/36d0*&
            &    rtop**2*I3i + 3d0/4d0*rtop**2*I3h + 1d0/36d0*rtop**2*I3b - 1d0/4d0*&
            &    rtop**2*I3a - 1d0/36d0*rtop**2*xt*I3k + 3d0/4d0*rtop**2*xt*I3j + &
            &    1d0/36d0*rtop**2*xt*I3i - 3d0/4d0*rtop**2*xt*I3h )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + Mst1**2 * (  - 1d0/18d0*I3k + 1d0/2d0*I3j&
            &     - 1d0/18d0*I3i + 1d0/2d0*I3h + I3c + 1d0/18d0*I3b - 1d0/2d0*I3a + 1d0/&
            &    18d0*rgl**2*I3k - 1d0/2d0*rgl**2*I3j + 1d0/18d0*rgl**2*I3i - 1d0/2d0&
            &    *rgl**2*I3h - 1d0/18d0*rgl**2*I3b + 1d0/2d0*rgl**2*I3a - 1d0/9d0*&
            &    rtop*rgl*s2a*I3k + rtop*rgl*s2a*I3j - 1d0/9d0*rtop*rgl*s2a*I3i&
            &     + rtop*rgl*s2a*I3h + 1d0/9d0*rtop*rgl*s2a*I3b - rtop*rgl*s2a*&
            &    I3a + 1d0/18d0*rtop**2*I3k - 1d0/2d0*rtop**2*I3j + 1d0/18d0*rtop**2&
            &    *I3i - 1d0/2d0*rtop**2*I3h - 1d0/18d0*rtop**2*I3b + 1d0/2d0*rtop**2&
            &    *I3a )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + Mst1**2*xm*xt1xt**(-1) * ( 1d0/18d0*I3o&
            &     - 5d0/18d0*I3n - 1d0/2d0*I3l - 1d0/18d0*I3i + 1d0/2d0*I3h + I3c + 1d0/&
            &    18d0*I3b - 1d0/2d0*I3a + 1d0/9d0*c2a**2*I3n - 1d0/18d0*xt*I3k + 1d0/2d0&
            &    *xt*I3j + 1d0/18d0*xt*I3i - 1d0/2d0*xt*I3h - 1d0/9d0*rgl**2*I3o - &
            &    rgl**2*I3l + 1d0/9d0*rgl**2*I3i - 1d0/18d0*rgl**2*I3b + 1d0/2d0*&
            &    rgl**2*I3a + 1d0/9d0*rgl**2*xt*I3k - 1d0/9d0*rgl**2*xt*I3i + 1d0/&
            &    18d0*rgl**4*I3o + 1d0/2d0*rgl**4*I3l - 1d0/18d0*rgl**4*I3i - 1d0/2d0&
            &    *rgl**4*I3h - 1d0/18d0*rgl**4*xt*I3k - 1d0/2d0*rgl**4*xt*I3j + 1d0/&
            &    18d0*rgl**4*xt*I3i + 1d0/2d0*rgl**4*xt*I3h - 1d0/18d0*rst2**2*I3m&
            &     - 1d0/9d0*rst2**2*c2a**2*I3m + 1d0/9d0*rtop*rgl*s2a*I3o - rtop*&
            &    rgl*s2a*I3l - 1d0/9d0*rtop*rgl*s2a*I3i + rtop*rgl*s2a*I3h + 1d0/&
            &    9d0*rtop*rgl*s2a*I3b - rtop*rgl*s2a*I3a - 1d0/9d0*rtop*rgl*xt*&
            &    s2a*I3k + rtop*rgl*xt*s2a*I3j + 1d0/9d0*rtop*rgl*xt*s2a*I3i - &
            &    rtop*rgl*xt*s2a*I3h - 1d0/9d0*rtop*rgl**3*s2a*I3o - rtop*rgl**3&
            &    *s2a*I3l + 1d0/9d0*rtop*rgl**3*s2a*I3i + rtop*rgl**3*s2a*I3h + &
            &    1d0/9d0*rtop*rgl**3*xt*s2a*I3k )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + Mst1**2*xm*xt1xt**(-1) * ( rtop*rgl**3*&
            &    xt*s2a*I3j - 1d0/9d0*rtop*rgl**3*xt*s2a*I3i - rtop*rgl**3*xt*&
            &    s2a*I3h + 1d0/9d0*rtop**2*I3o + rtop**2*I3l - rtop**2*I3h - 1d0/&
            &    18d0*rtop**2*I3b + 1d0/2d0*rtop**2*I3a - rtop**2*xt*I3j + &
            &    rtop**2*xt*I3h + 1d0/9d0*rtop**3*rgl*s2a*I3o + rtop**3*rgl*s2a*&
            &    I3l - 1d0/9d0*rtop**3*rgl*s2a*I3i - rtop**3*rgl*s2a*I3h - 1d0/9d0&
            &    *rtop**3*rgl*xt*s2a*I3k - rtop**3*rgl*xt*s2a*I3j + 1d0/9d0*&
            &    rtop**3*rgl*xt*s2a*I3i + rtop**3*rgl*xt*s2a*I3h - 1d0/18d0*&
            &    rtop**4*I3o - 1d0/2d0*rtop**4*I3l + 1d0/18d0*rtop**4*I3i + 1d0/2d0*&
            &    rtop**4*I3h + 1d0/18d0*rtop**4*xt*I3k + 1d0/2d0*rtop**4*xt*I3j - &
            &    1d0/18d0*rtop**4*xt*I3i - 1d0/2d0*rtop**4*xt*I3h )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + Mst1**4*xm**(-2)*xt1xt**(-1) * ( 1d0/72d0&
            &    *I4d - 1d0/8d0*I4c + 1d0/72d0*xt*I4f - 1d0/8d0*xt*I4e - 1d0/72d0*xt*&
            &    I4d + 1d0/8d0*xt*I4c )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + Mst1**4*xm**(-2) * (  - 1d0/72d0*I4f + 1d0/&
            &    8d0*I4e - 1d0/36d0*I4d + 1d0/4d0*I4c - 1d0/72d0*xt*I4f + 1d0/8d0*xt*&
            &    I4e + 1d0/72d0*xt*I4d - 1d0/8d0*xt*I4c )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + Mst1**4*xm**(-1)*xt1xt**(-1) * (  - 1d0/&
            &    24d0*I4d + 3d0/8d0*I4c - 1d0/24d0*xt*I4f + 3d0/8d0*xt*I4e + 1d0/24d0*&
            &    xt*I4d - 3d0/8d0*xt*I4c + 1d0/18d0*rgl**2*I4d + 1d0/18d0*rgl**2*xt*&
            &    I4f - 1d0/18d0*rgl**2*xt*I4d - 1d0/18d0*rtop*rgl*s2a*I4d + 1d0/2d0*&
            &    rtop*rgl*s2a*I4c - 1d0/18d0*rtop*rgl*xt*s2a*I4f + 1d0/2d0*rtop*&
            &    rgl*xt*s2a*I4e + 1d0/18d0*rtop*rgl*xt*s2a*I4d - 1d0/2d0*rtop*rgl*&
            &    xt*s2a*I4c - 1d0/2d0*rtop**2*I4c - 1d0/2d0*rtop**2*xt*I4e + 1d0/2d0&
            &    *rtop**2*xt*I4c )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + Mst1**4*xm**(-1) * ( 1d0/24d0*I4f - 3d0/8d0&
            &    *I4e + 1d0/24d0*I4d - 3d0/8d0*I4c - 1d0/24d0*rgl**2*I4f - 1d0/8d0*&
            &    rgl**2*I4e - 1d0/24d0*rgl**2*I4d - 1d0/8d0*rgl**2*I4c + 1d0/18d0*&
            &    rtop*rgl*s2a*I4f - 1d0/2d0*rtop*rgl*s2a*I4e + 1d0/18d0*rtop*rgl*&
            &    s2a*I4d - 1d0/2d0*rtop*rgl*s2a*I4c + 1d0/72d0*rtop**2*I4f + 3d0/8d0&
            &    *rtop**2*I4e + 1d0/72d0*rtop**2*I4d + 3d0/8d0*rtop**2*I4c )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + Mst1**4*xt1xt**(-1) * ( 1d0/18d0*I4d - 1d0/&
            &    2d0*I4c + 1d0/18d0*xt*I4f - 1d0/2d0*xt*I4e - 1d0/18d0*xt*I4d + 1d0/2d0&
            &    *xt*I4c - 1d0/72d0*rgl**2*I4f + 1d0/8d0*rgl**2*I4e - 1d0/8d0*rgl**2&
            &    *I4d + 1d0/8d0*rgl**2*I4c - 1d0/9d0*rgl**2*xt*I4f + 1d0/9d0*rgl**2*&
            &    xt*I4d + 1d0/72d0*rgl**4*I4f - 1d0/8d0*rgl**4*I4e + 5d0/72d0*rgl**4&
            &    *I4d + 3d0/8d0*rgl**4*I4c + 1d0/18d0*rgl**4*xt*I4f + 1d0/2d0*rgl**4&
            &    *xt*I4e - 1d0/18d0*rgl**4*xt*I4d - 1d0/2d0*rgl**4*xt*I4c + 1d0/36d0&
            &    *rtop*rgl*s2a*I4f - 1d0/4d0*rtop*rgl*s2a*I4e + 5d0/36d0*rtop*rgl*&
            &    s2a*I4d - 5d0/4d0*rtop*rgl*s2a*I4c + 1d0/9d0*rtop*rgl*xt*s2a*I4f&
            &     - rtop*rgl*xt*s2a*I4e - 1d0/9d0*rtop*rgl*xt*s2a*I4d + rtop*rgl&
            &    *xt*s2a*I4c - 1d0/9d0*rtop*rgl**3*s2a*I4d - rtop*rgl**3*s2a*I4c&
            &     - 1d0/9d0*rtop*rgl**3*xt*s2a*I4f - rtop*rgl**3*xt*s2a*I4e + 1d0/&
            &    9d0*rtop*rgl**3*xt*s2a*I4d + rtop*rgl**3*xt*s2a*I4c - 1d0/72d0*&
            &    rtop**2*I4f + 1d0/8d0*rtop**2*I4e - 1d0/72d0*rtop**2*I4d + 9d0/8d0*&
            &    rtop**2*I4c + rtop**2*xt*I4e - rtop**2*xt*I4c - 1d0/36d0*&
            &    rtop**2*rgl**2*I4f )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + Mst1**4*xt1xt**(-1) * ( 1d0/4d0*rtop**2*&
            &    rgl**2*I4e - 1d0/36d0*rtop**2*rgl**2*I4d + 1d0/4d0*rtop**2*rgl**2&
            &    *I4c + 1d0/9d0*rtop**3*rgl*s2a*I4d + rtop**3*rgl*s2a*I4c + 1d0/9d0&
            &    *rtop**3*rgl*xt*s2a*I4f + rtop**3*rgl*xt*s2a*I4e - 1d0/9d0*&
            &    rtop**3*rgl*xt*s2a*I4d - rtop**3*rgl*xt*s2a*I4c + 1d0/72d0*&
            &    rtop**4*I4f - 1d0/8d0*rtop**4*I4e - 1d0/24d0*rtop**4*I4d - 5d0/8d0*&
            &    rtop**4*I4c - 1d0/18d0*rtop**4*xt*I4f - 1d0/2d0*rtop**4*xt*I4e + &
            &    1d0/18d0*rtop**4*xt*I4d + 1d0/2d0*rtop**4*xt*I4c )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + Mst1**4 * ( 1d0/2d0*rgl**2*I4e + 1d0/2d0*&
            &    rgl**2*I4c - 1d0/2d0*rgl**4*I4e - 1d0/2d0*rgl**4*I4c + rtop*&
            &    rgl**3*s2a*I4e + rtop*rgl**3*s2a*I4c - 1d0/18d0*rtop**2*I4f - 1d0&
            &   /18d0*rtop**2*I4d + 1d0/18d0*rtop**2*rgl**2*I4f - 1d0/2d0*rtop**2*&
            &    rgl**2*I4e + 1d0/18d0*rtop**2*rgl**2*I4d - 1d0/2d0*rtop**2*rgl**2&
            &    *I4c - 1d0/9d0*rtop**3*rgl*s2a*I4f - 1d0/9d0*rtop**3*rgl*s2a*I4d&
            &     + 1d0/18d0*rtop**4*I4f + 1d0/18d0*rtop**4*I4d )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + Mst1**4*xm*xt1xt**(-1) * (  - 1d0/36d0*&
            &    I4f + 1d0/4d0*I4e - 1d0/36d0*I4d + 1d0/4d0*I4c + 1d0/12d0*rgl**2*I4f&
            &     + 1d0/4d0*rgl**2*I4e + 1d0/12d0*rgl**2*I4d + 1d0/4d0*rgl**2*I4c - &
            &    1d0/12d0*rgl**4*I4f - 1d0/4d0*rgl**4*I4e - 1d0/12d0*rgl**4*I4d - 1d0/&
            &    4d0*rgl**4*I4c + 1d0/36d0*rgl**6*I4f - 1d0/4d0*rgl**6*I4e + 1d0/36d0&
            &    *rgl**6*I4d - 1d0/4d0*rgl**6*I4c - 1d0/18d0*rtop*rgl*s2a*I4f + 1d0/&
            &    2d0*rtop*rgl*s2a*I4e - 1d0/18d0*rtop*rgl*s2a*I4d + 1d0/2d0*rtop*&
            &    rgl*s2a*I4c + 1d0/9d0*rtop*rgl**3*s2a*I4f + rtop*rgl**3*s2a*I4e&
            &     + 1d0/9d0*rtop*rgl**3*s2a*I4d + rtop*rgl**3*s2a*I4c - 1d0/18d0*&
            &    rtop*rgl**5*s2a*I4f + 1d0/2d0*rtop*rgl**5*s2a*I4e - 1d0/18d0*rtop&
            &    *rgl**5*s2a*I4d + 1d0/2d0*rtop*rgl**5*s2a*I4c - 1d0/36d0*rtop**2*&
            &    I4f - 3d0/4d0*rtop**2*I4e - 1d0/36d0*rtop**2*I4d - 3d0/4d0*rtop**2*&
            &    I4c + 1d0/18d0*rtop**2*rgl**2*I4f - 1d0/2d0*rtop**2*rgl**2*I4e + &
            &    1d0/18d0*rtop**2*rgl**2*I4d - 1d0/2d0*rtop**2*rgl**2*I4c - 1d0/36d0&
            &    *rtop**2*rgl**4*I4f + 1d0/4d0*rtop**2*rgl**4*I4e - 1d0/36d0*&
            &    rtop**2*rgl**4*I4d )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) + Mst1**4*xm*xt1xt**(-1) * ( 1d0/4d0*&
            &    rtop**2*rgl**4*I4c - 1d0/9d0*rtop**3*rgl*s2a*I4f - rtop**3*rgl*&
            &    s2a*I4e - 1d0/9d0*rtop**3*rgl*s2a*I4d - rtop**3*rgl*s2a*I4c + 1d0&
            &   /9d0*rtop**3*rgl**3*s2a*I4f - rtop**3*rgl**3*s2a*I4e + 1d0/9d0*&
            &    rtop**3*rgl**3*s2a*I4d - rtop**3*rgl**3*s2a*I4c + 1d0/36d0*&
            &    rtop**4*I4f + 3d0/4d0*rtop**4*I4e + 1d0/36d0*rtop**4*I4d + 3d0/4d0*&
            &    rtop**4*I4c - 1d0/36d0*rtop**4*rgl**2*I4f + 1d0/4d0*rtop**4*&
            &    rgl**2*I4e - 1d0/36d0*rtop**4*rgl**2*I4d + 1d0/4d0*rtop**4*rgl**2&
            &    *I4c - 1d0/18d0*rtop**5*rgl*s2a*I4f + 1d0/2d0*rtop**5*rgl*s2a*I4e&
            &     - 1d0/18d0*rtop**5*rgl*s2a*I4d + 1d0/2d0*rtop**5*rgl*s2a*I4c + 1d0&
            &   /36d0*rtop**6*I4f - 1d0/4d0*rtop**6*I4e + 1d0/36d0*rtop**6*I4d - 1d0&
            &   /4d0*rtop**6*I4c )
       Hgg1_coeff(0,1,3) = Hgg1_coeff(0,1,3) - 8d0/9d0 + 2d0/9d0*I2i + 2d0/9d0*I2g - Li2u - &
            &    Li2t + 4d0/9d0*Lu - Lu**2 + 4d0/9d0*Lt - Lt**2 - 8d0/9d0*Lm + 2d0*Lm&
            &    *Lu + 2d0*Lm*Lt - 2d0*Lm**2 + 2d0*L1px*Lu - 2d0*L1px*Lm - 2d0*&
            &    L1px**2 - Lx*Lu + Lx*Lm + 2d0*Lx*L1px - 1d0/2d0*Lx**2 - 2d0*xt*&
            &    L1px*Lu + 2d0*xt*L1px*Lt + xt*Lx*Lu - xt*Lx*Lt + 1d0/6d0*pi**2

       Hgg1_coeff(0,2,1) =&
            &  + Mst1**(-2)*xm*xt1xt**(-1)*FINm * (  - 4d0/9d0 + 8d0/9d0*xt )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**(-2)*xm*FINm * ( 8d0/9d0 - 16d0/9d0*&
            &    xt )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**(-2)*xm**2*xt1xt**(-2)*FINm * ( 4d0&
            &   /3d0 - 8d0/3d0*xt )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**(-2)*xm**2*xt1xt**(-1)*FINm * ( &
            &     - 8d0/3d0 + 16d0/3d0*xt )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**(-2)*xm**3*xt1xt**(-3)*FINm * ( &
            &     - 8d0/9d0 + 16d0/9d0*xt )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**(-2)*xm**3*xt1xt**(-2)*FINm * ( &
            &    16d0/9d0 - 32d0/9d0*xt )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + b**(-1) * ( 8d0/9d0*Li2x + 8d0/9d0*Lx*L1mx&
            &     - 2d0/9d0*Lx**2 - 8d0/9d0*xt*Li2x - 8d0/9d0*xt*Lx*L1mx + 2d0/9d0*xt*&
            &    Lx**2 + 8d0/27d0*pi**2 - 8d0/27d0*pi**2*xt )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + b**(-1)*xm * (  - 16d0/9d0*Li2x - 8d0/9d0*&
            &    Lx*Lu + 8d0/9d0*Lx*Lt - 16d0/9d0*Lx*L1mx + 4d0/9d0*Lx**2 - 16d0/27d0*&
            &    pi**2 )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + b**(-1)*xm**2*xt1xt**(-1) * ( 16d0/9d0*&
            &    Li2mx - 32d0/9d0*Li2x + 8d0/9d0*Lx*Lu - 8d0/3d0*Lx*Lt + 16d0/9d0*Lx*&
            &    Lm - 32d0/9d0*Lx*L1mx + 16d0/9d0*Lx*L1px + 4d0/9d0*Lx**2 - 32d0/9d0*&
            &    xt*Li2mx + 64d0/9d0*xt*Li2x + 16d0/9d0*xt*Lx*Lu + 16d0/9d0*xt*Lx*Lt&
            &     - 32d0/9d0*xt*Lx*Lm + 64d0/9d0*xt*Lx*L1mx - 32d0/9d0*xt*Lx*L1px - &
            &    8d0/9d0*xt*Lx**2 - 28d0/27d0*pi**2 + 56d0/27d0*pi**2*xt )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + b**(-1)*xm**3*xt1xt**(-2) * (  - 32d0/9d0&
            &    *Li2mx + 32d0/9d0*Li2x + 32d0/9d0*Lx*Lt - 32d0/9d0*Lx*Lm + 32d0/9d0*&
            &    Lx*L1mx - 32d0/9d0*Lx*L1px + 64d0/9d0*xt*Li2mx - 64d0/9d0*xt*Li2x&
            &     - 32d0/9d0*xt*Lx*Lu - 32d0/9d0*xt*Lx*Lt + 64d0/9d0*xt*Lx*Lm - 64d0/&
            &    9d0*xt*Lx*L1mx + 64d0/9d0*xt*Lx*L1px + 8d0/9d0*pi**2 - 16d0/9d0*&
            &    pi**2*xt )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + b**(-1)*xm**3*xt1xt**(-1) * ( 32d0/9d0*Lx&
            &    *Lu - 32d0/9d0*Lx*Lt )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + xt1xt**(-1) * ( 5d0/9d0*Li2u + Lu**2 - 2d0&
            &    *Lm*Lu + Lm**2 - 2d0*L1px*Lu + 2d0*L1px*Lm + L1px**2 + Lx*Lu - &
            &    Lx*Lm - Lx*L1px + 1d0/4d0*Lx**2 - 5d0/9d0*xt*Li2u - 5d0/9d0*xt*Li2t&
            &     - xt*Lu**2 - xt*Lt**2 + 2d0*xt*Lm*Lu + 2d0*xt*Lm*Lt - 2d0*xt*&
            &    Lm**2 + 2d0*xt*L1px*Lu + 2d0*xt*L1px*Lt - 4d0*xt*L1px*Lm - 2d0*xt&
            &    *L1px**2 - xt*Lx*Lu - xt*Lx*Lt + 2d0*xt*Lx*Lm + 2d0*xt*Lx*L1px&
            &     - 1d0/2d0*xt*Lx**2 + 17d0/108d0*pi**2 - 17d0/54d0*pi**2*xt )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + FINp * ( 4d0/9d0 - 8d0/9d0*xt )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + xm*xt1xt**(-1) * ( 16d0/9d0 - 2d0/3d0*I2i&
            &     - 2d0/9d0*I2g + 4d0/9d0*I2b - 2d0/9d0*Li2u + 8d0/9d0*Li2t - 4d0/9d0*Lu&
            &     - Lu**2 - 8d0/9d0*Lt - 2d0*Lt*Lu + Lt**2 + 4d0/3d0*Lm + 4d0*Lm*Lu&
            &     - 2d0*Lm**2 + 4d0*L1px*Lt - 4d0*L1px*Lm + 2d0*L1px**2 - 2d0*Lx*Lt&
            &     + 2d0*Lx*Lm - 2d0*Lx*L1px + 1d0/2d0*Lx**2 - 32d0/9d0*xt + 8d0/9d0*xt&
            &    *I2i + 8d0/9d0*xt*I2g - 8d0/9d0*xt*I2b - 2d0/3d0*xt*Li2u - 2d0/3d0*xt&
            &    *Li2t + 4d0/3d0*xt*Lu + 4d0/3d0*xt*Lt + 4d0*xt*Lt*Lu - 8d0/3d0*xt*Lm&
            &     - 4d0*xt*Lm*Lu - 4d0*xt*Lm*Lt + 4d0*xt*Lm**2 - 4d0*xt*L1px*Lu - &
            &    4d0*xt*L1px*Lt + 8d0*xt*L1px*Lm - 4d0*xt*L1px**2 + 2d0*xt*Lx*Lu&
            &     + 2d0*xt*Lx*Lt - 4d0*xt*Lx*Lm + 4d0*xt*Lx*L1px - xt*Lx**2 - 4d0/&
            &    9d0*rgl**2 + 4d0/9d0*rgl**2*I2i - 8d0/9d0*rgl**2*I2b + 8d0/9d0*&
            &    rgl**2*Lrgl + 8d0/9d0*rgl**2*xt - 4d0/9d0*rgl**2*xt*I2i - 4d0/9d0*&
            &    rgl**2*xt*I2g + 16d0/9d0*rgl**2*xt*I2b - 16d0/9d0*rgl**2*xt*Lrgl&
            &     - 8d0/9d0*rtop*rgl*s2a*I2i + 16d0/9d0*rtop*rgl*s2a*I2b + 8d0/9d0*&
            &    rtop*rgl*xt*s2a*I2i + 8d0/9d0*rtop*rgl*xt*s2a*I2g - 32d0/9d0*rtop&
            &    *rgl*xt*s2a*I2b )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + xm*xt1xt**(-1) * (  - 4d0/9d0*rtop**2 + 4d0&
            &   /9d0*rtop**2*I2i - 8d0/9d0*rtop**2*I2b + 8d0/9d0*rtop**2*Lrtop + 8d0&
            &   /9d0*rtop**2*xt - 4d0/9d0*rtop**2*xt*I2i - 4d0/9d0*rtop**2*xt*I2g&
            &     + 16d0/9d0*rtop**2*xt*I2b - 16d0/9d0*rtop**2*xt*Lrtop - 7d0/9d0*&
            &    pi**2 + 14d0/9d0*pi**2*xt )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + xm*xt1xt**(-1)*FINp * (  - 8d0/9d0 + 16d0/&
            &    9d0*xt )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + xm * ( 8d0/9d0*I2i - 8d0/9d0*I2g - 8d0/9d0*&
            &    I2b + 20d0/9d0*Li2u - 20d0/9d0*Li2t - 8d0/9d0*Lu + 4d0*Lu**2 + 8d0/9d0&
            &    *Lt - 4d0*Lt**2 - 8d0*Lm*Lu + 8d0*Lm*Lt + 8d0*L1px*Lu - 8d0*L1px*&
            &    Lt - 4d0*Lx*Lu + 4d0*Lx*Lt + 16d0/9d0*xt*I2b + 8d0/9d0*rgl**2 - 8d0/&
            &    9d0*rgl**2*I2i + 8d0/9d0*rgl**2*I2g + 8d0/9d0*rgl**2*I2b - 16d0/9d0*&
            &    rgl**2*Lrgl - 16d0/9d0*rgl**2*xt - 16d0/9d0*rgl**2*xt*I2b + 32d0/9d0&
            &    *rgl**2*xt*Lrgl + 16d0/9d0*rtop*rgl*s2a*I2i - 16d0/9d0*rtop*rgl*&
            &    s2a*I2g - 16d0/9d0*rtop*rgl*s2a*I2b + 32d0/9d0*rtop*rgl*xt*s2a*&
            &    I2b + 8d0/9d0*rtop**2 - 8d0/9d0*rtop**2*I2i + 8d0/9d0*rtop**2*I2g&
            &     + 8d0/9d0*rtop**2*I2b - 16d0/9d0*rtop**2*Lrtop - 16d0/9d0*rtop**2*&
            &    xt - 16d0/9d0*rtop**2*xt*I2b + 32d0/9d0*rtop**2*xt*Lrtop )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + xm**2*(xt-xm)**(-1)*xt1xt**(-1) * ( 4d0/&
            &    9d0*xt*Lt - 4d0/9d0*xt*Lm )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + xm**2*(xt-xm)**(-1) * (  - 8d0/9d0*Lt + 8d0&
            &   /9d0*Lm )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + xm**2*(1d0-xt-xm)**(-1)*xt1xt**(-1) * ( &
            &     - 4d0/9d0*Lu + 4d0/9d0*Lm + 4d0/9d0*xt*Lu - 4d0/9d0*xt*Lm )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + xm**2*(1d0-xt-xm)**(-1) * ( 8d0/9d0*Lu - 8d0/&
            &    9d0*Lm )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + xm**2*xt1xt**(-2) * (  - 16d0/9d0 + 4d0/3d0&
            &    *I2i - 16d0/9d0*I2b + 16d0/9d0*Lt + 4d0*Lt*Lu - 16d0/9d0*Lm - 4d0*Lm*&
            &    Lu - 4d0*Lm*Lt + 4d0*Lm**2 - 8d0*L1px*Lt + 8d0*L1px*Lm + 4d0*Lx*Lt&
            &     - 4d0*Lx*Lm + 32d0/9d0*xt - 4d0/3d0*xt*I2i - 4d0/3d0*xt*I2g + 32d0/9d0&
            &    *xt*I2b - 16d0/9d0*xt*Lu - 16d0/9d0*xt*Lt - 8d0*xt*Lt*Lu + 32d0/9d0*&
            &    xt*Lm + 8d0*xt*Lm*Lu + 8d0*xt*Lm*Lt - 8d0*xt*Lm**2 + 8d0*xt*L1px*&
            &    Lu + 8d0*xt*L1px*Lt - 16d0*xt*L1px*Lm - 4d0*xt*Lx*Lu - 4d0*xt*Lx*&
            &    Lt + 8d0*xt*Lx*Lm + 4d0/3d0*rgl**2 - 4d0/3d0*rgl**2*I2i + 8d0/3d0*&
            &    rgl**2*I2b - 8d0/3d0*rgl**2*Lrgl - 8d0/3d0*rgl**2*xt + 4d0/3d0*&
            &    rgl**2*xt*I2i + 4d0/3d0*rgl**2*xt*I2g - 16d0/3d0*rgl**2*xt*I2b + &
            &    16d0/3d0*rgl**2*xt*Lrgl + 8d0/3d0*rtop*rgl*s2a*I2i - 16d0/3d0*rtop*&
            &    rgl*s2a*I2b - 8d0/3d0*rtop*rgl*xt*s2a*I2i - 8d0/3d0*rtop*rgl*xt*&
            &    s2a*I2g + 32d0/3d0*rtop*rgl*xt*s2a*I2b + 4d0/3d0*rtop**2 - 4d0/3d0*&
            &    rtop**2*I2i + 8d0/3d0*rtop**2*I2b - 8d0/3d0*rtop**2*Lrtop - 8d0/3d0&
            &    *rtop**2*xt + 4d0/3d0*rtop**2*xt*I2i + 4d0/3d0*rtop**2*xt*I2g - &
            &    16d0/3d0*rtop**2*xt*I2b )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + xm**2*xt1xt**(-2) * ( 16d0/3d0*rtop**2*xt&
            &    *Lrtop + 1d0/6d0*pi**2 - 1d0/3d0*pi**2*xt )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + xm**2*xt1xt**(-2)*FINp * ( 8d0/9d0 - 16d0/&
            &    9d0*xt )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + xm**2*xt1xt**(-1) * (  - 28d0/9d0*I2i + &
            &    20d0/9d0*I2g + 32d0/9d0*I2b + 2d0/9d0*Li2u + 2d0/9d0*Li2t + 32d0/9d0*Lu&
            &     + 2d0*Lu**2 - 32d0/9d0*Lt - 4d0*Lt*Lu + 2d0*Lt**2 - 16d0*L1px*Lu&
            &     + 16d0*L1px*Lt + 8d0*Lx*Lu - 8d0*Lx*Lt + 8d0/9d0*xt*I2i + 8d0/9d0*&
            &    xt*I2g - 64d0/9d0*xt*I2b - 4d0/9d0*xt*Li2u - 4d0/9d0*xt*Li2t - 4d0*&
            &    xt*Lu**2 + 8d0*xt*Lt*Lu - 4d0*xt*Lt**2 - 8d0/3d0*rgl**2 + 28d0/9d0*&
            &    rgl**2*I2i - 20d0/9d0*rgl**2*I2g - 32d0/9d0*rgl**2*I2b + 16d0/3d0*&
            &    rgl**2*Lrgl + 16d0/3d0*rgl**2*xt - 8d0/9d0*rgl**2*xt*I2i - 8d0/9d0*&
            &    rgl**2*xt*I2g + 64d0/9d0*rgl**2*xt*I2b - 32d0/3d0*rgl**2*xt*Lrgl&
            &     - 56d0/9d0*rtop*rgl*s2a*I2i + 40d0/9d0*rtop*rgl*s2a*I2g + 64d0/9d0&
            &    *rtop*rgl*s2a*I2b + 16d0/9d0*rtop*rgl*xt*s2a*I2i + 16d0/9d0*rtop*&
            &    rgl*xt*s2a*I2g - 128d0/9d0*rtop*rgl*xt*s2a*I2b - 8d0/3d0*rtop**2&
            &     + 28d0/9d0*rtop**2*I2i - 20d0/9d0*rtop**2*I2g - 32d0/9d0*rtop**2*&
            &    I2b + 16d0/3d0*rtop**2*Lrtop + 16d0/3d0*rtop**2*xt - 8d0/9d0*&
            &    rtop**2*xt*I2i - 8d0/9d0*rtop**2*xt*I2g + 64d0/9d0*rtop**2*xt*I2b&
            &     - 32d0/3d0*rtop**2*xt*Lrtop )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + xm**2*xt1xt**(-1) * ( 52d0/27d0*pi**2 - &
            &    104d0/27d0*pi**2*xt )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + xm**3*xt1xt**(-3) * (  - 8d0/9d0*I2i + 16d0&
            &   /9d0*I2b + 8d0/9d0*xt*I2i + 8d0/9d0*xt*I2g - 32d0/9d0*xt*I2b - 8d0/9d0&
            &    *rgl**2 + 8d0/9d0*rgl**2*I2i - 16d0/9d0*rgl**2*I2b + 16d0/9d0*&
            &    rgl**2*Lrgl + 16d0/9d0*rgl**2*xt - 8d0/9d0*rgl**2*xt*I2i - 8d0/9d0*&
            &    rgl**2*xt*I2g + 32d0/9d0*rgl**2*xt*I2b - 32d0/9d0*rgl**2*xt*Lrgl&
            &     - 16d0/9d0*rtop*rgl*s2a*I2i + 32d0/9d0*rtop*rgl*s2a*I2b + 16d0/9d0&
            &    *rtop*rgl*xt*s2a*I2i + 16d0/9d0*rtop*rgl*xt*s2a*I2g - 64d0/9d0*&
            &    rtop*rgl*xt*s2a*I2b - 8d0/9d0*rtop**2 + 8d0/9d0*rtop**2*I2i - 16d0/&
            &    9d0*rtop**2*I2b + 16d0/9d0*rtop**2*Lrtop + 16d0/9d0*rtop**2*xt - 8d0&
            &   /9d0*rtop**2*xt*I2i - 8d0/9d0*rtop**2*xt*I2g + 32d0/9d0*rtop**2*xt&
            &    *I2b - 32d0/9d0*rtop**2*xt*Lrtop )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + xm**3*xt1xt**(-2) * ( 8d0/3d0*I2i - 8d0/9d0&
            &    *I2g - 32d0/9d0*I2b - 16d0/9d0*xt*I2i - 16d0/9d0*xt*I2g + 64d0/9d0*xt&
            &    *I2b + 16d0/9d0*rgl**2 - 8d0/3d0*rgl**2*I2i + 8d0/9d0*rgl**2*I2g + &
            &    32d0/9d0*rgl**2*I2b - 32d0/9d0*rgl**2*Lrgl - 32d0/9d0*rgl**2*xt + &
            &    16d0/9d0*rgl**2*xt*I2i + 16d0/9d0*rgl**2*xt*I2g - 64d0/9d0*rgl**2*&
            &    xt*I2b + 64d0/9d0*rgl**2*xt*Lrgl + 16d0/3d0*rtop*rgl*s2a*I2i - 16d0&
            &   /9d0*rtop*rgl*s2a*I2g - 64d0/9d0*rtop*rgl*s2a*I2b - 32d0/9d0*rtop*&
            &    rgl*xt*s2a*I2i - 32d0/9d0*rtop*rgl*xt*s2a*I2g + 128d0/9d0*rtop*&
            &    rgl*xt*s2a*I2b + 16d0/9d0*rtop**2 - 8d0/3d0*rtop**2*I2i + 8d0/9d0*&
            &    rtop**2*I2g + 32d0/9d0*rtop**2*I2b - 32d0/9d0*rtop**2*Lrtop - 32d0/&
            &    9d0*rtop**2*xt + 16d0/9d0*rtop**2*xt*I2i + 16d0/9d0*rtop**2*xt*I2g&
            &     - 64d0/9d0*rtop**2*xt*I2b + 64d0/9d0*rtop**2*xt*Lrtop )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + b*xt1xt**(-1) * (  - 4d0/9d0*Li2mx + 4d0/9d0&
            &    *Lx*Lu - 4d0/9d0*Lx*Lm - 4d0/9d0*Lx*L1px + 1d0/9d0*Lx**2 + 8d0/9d0*xt&
            &    *Li2mx - 4d0/9d0*xt*Lx*Lu - 4d0/9d0*xt*Lx*Lt + 8d0/9d0*xt*Lx*Lm + 8d0&
            &   /9d0*xt*Lx*L1px - 2d0/9d0*xt*Lx**2 - 1d0/27d0*pi**2 + 2d0/27d0*pi**2&
            &    *xt )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + b * (  - 8d0/9d0*Lx*Lu + 8d0/9d0*Lx*Lt - 8d0/&
            &    9d0*xt*Li2x - 8d0/9d0*xt*Lx*L1mx + 2d0/9d0*xt*Lx**2 - 8d0/27d0*pi**2&
            &    *xt )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + b*xm*xt1xt**(-1) * ( 16d0/9d0*Li2mx - 16d0/&
            &    9d0*Li2x - 8d0/9d0*Lx*Lu - 8d0/9d0*Lx*Lt + 16d0/9d0*Lx*Lm - 16d0/9d0*&
            &    Lx*L1mx + 16d0/9d0*Lx*L1px - 32d0/9d0*xt*Li2mx + 32d0/9d0*xt*Li2x&
            &     + 16d0/9d0*xt*Lx*Lu + 16d0/9d0*xt*Lx*Lt - 32d0/9d0*xt*Lx*Lm + 32d0/&
            &    9d0*xt*Lx*L1mx - 32d0/9d0*xt*Lx*L1px - 4d0/9d0*pi**2 + 8d0/9d0*pi**2&
            &    *xt )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + b*xm * ( 8d0/9d0*Lx*Lu - 8d0/9d0*Lx*Lt )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + b*xm**2*xt1xt**(-2) * (  - 16d0/9d0*Li2mx&
            &     + 16d0/9d0*Li2x + 16d0/9d0*Lx*Lt - 16d0/9d0*Lx*Lm + 16d0/9d0*Lx*L1mx&
            &     - 16d0/9d0*Lx*L1px + 32d0/9d0*xt*Li2mx - 32d0/9d0*xt*Li2x - 16d0/9d0&
            &    *xt*Lx*Lu - 16d0/9d0*xt*Lx*Lt + 32d0/9d0*xt*Lx*Lm - 32d0/9d0*xt*Lx*&
            &    L1mx + 32d0/9d0*xt*Lx*L1px + 4d0/9d0*pi**2 - 8d0/9d0*pi**2*xt )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + b*xm**2*xt1xt**(-1) * ( 8d0/3d0*Lx*Lu - 8d0&
            &   /3d0*Lx*Lt )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**2*xm**(-1)*xt1xt**(-1) * (  - 1d0/&
            &    9d0*I3o + 2d0/9d0*I3n - 1d0/4d0*I3l + 2d0/9d0*I3i + 1d0/2d0*I3h + 1d0/2d0&
            &    *I3c - 1d0/9d0*I3b - 1d0/4d0*I3a + 2d0/9d0*xt*I3o - 4d0/9d0*xt*I3n + &
            &    1d0/2d0*xt*I3l - 2d0/9d0*xt*I3k - 1d0/2d0*xt*I3j - 2d0/9d0*xt*I3i - 1d0&
            &   /2d0*xt*I3h - xt*I3c + 2d0/9d0*xt*I3b + 1d0/2d0*xt*I3a )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**2*xm**(-1) * ( 2d0/9d0*I3o + 1d0/2d0*&
            &    I3l + 2d0/9d0*I3k + 1d0/2d0*I3j - 8d0/9d0*I3i - 2d0*I3h - I3c + 2d0/9d0&
            &    *I3b + 1d0/2d0*I3a - 4d0/9d0*xt*I3o - xt*I3l + 2d0/9d0*xt*I3k + 1d0/&
            &    2d0*xt*I3j + 10d0/9d0*xt*I3i + 5d0/2d0*xt*I3h + 2d0*xt*I3c - 4d0/9d0*&
            &    xt*I3b - xt*I3a + 4d0/9d0*xt**2*I3k + xt**2*I3j - 4d0/9d0*xt**2*&
            &    I3i - xt**2*I3h )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**2*xt1xt**(-1) * ( 2d0/9d0*I3o - 4d0/&
            &    3d0*I3n + 1d0/2d0*I3l - 4d0/9d0*I3i - I3h - 2d0*I3c + 4d0/9d0*I3b + &
            &    I3a - 4d0/9d0*xt*I3o + 8d0/3d0*xt*I3n - xt*I3l + 4d0/9d0*xt*I3k + &
            &    xt*I3j + 4d0/9d0*xt*I3i + xt*I3h + 4d0*xt*I3c - 8d0/9d0*xt*I3b - 2d0&
            &    *xt*I3a - 4d0/9d0*rgl**2*I3o + 5d0/12d0*rgl**2*I3i + 3d0/4d0*rgl**2&
            &    *I3h - 2d0/9d0*rgl**2*I3b - 1d0/2d0*rgl**2*I3a + 8d0/9d0*rgl**2*xt*&
            &    I3o - 5d0/12d0*rgl**2*xt*I3k - 3d0/4d0*rgl**2*xt*I3j - 5d0/12d0*&
            &    rgl**2*xt*I3i - 3d0/4d0*rgl**2*xt*I3h + 4d0/9d0*rgl**2*xt*I3b + &
            &    rgl**2*xt*I3a + 4d0/9d0*rtop*rgl*s2a*I3o + rtop*rgl*s2a*I3l - 8d0&
            &   /9d0*rtop*rgl*s2a*I3i - 2d0*rtop*rgl*s2a*I3h + 4d0/9d0*rtop*rgl*&
            &    s2a*I3b + rtop*rgl*s2a*I3a - 8d0/9d0*rtop*rgl*xt*s2a*I3o - 2d0*&
            &    rtop*rgl*xt*s2a*I3l + 8d0/9d0*rtop*rgl*xt*s2a*I3k + 2d0*rtop*rgl&
            &    *xt*s2a*I3j + 8d0/9d0*rtop*rgl*xt*s2a*I3i + 2d0*rtop*rgl*xt*s2a*&
            &    I3h - 8d0/9d0*rtop*rgl*xt*s2a*I3b - 2d0*rtop*rgl*xt*s2a*I3a - &
            &    rtop**2*I3l + 17d0/36d0*rtop**2*I3i + 5d0/4d0*rtop**2*I3h - 2d0/9d0&
            &    *rtop**2*I3b )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**2*xt1xt**(-1) * (  - 1d0/2d0*&
            &    rtop**2*I3a + 2d0*rtop**2*xt*I3l - 17d0/36d0*rtop**2*xt*I3k - 5d0/&
            &    4d0*rtop**2*xt*I3j - 17d0/36d0*rtop**2*xt*I3i - 5d0/4d0*rtop**2*xt&
            &    *I3h + 4d0/9d0*rtop**2*xt*I3b + rtop**2*xt*I3a )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**2 * (  - 4d0/9d0*I3k - I3j + 4d0/3d0*&
            &    I3i + 3d0*I3h + 2d0*I3c - 4d0/9d0*I3b - I3a - 8d0/9d0*xt*I3k - 2d0*&
            &    xt*I3j - 8d0/9d0*xt*I3i - 2d0*xt*I3h - 4d0*xt*I3c + 8d0/9d0*xt*I3b&
            &     + 2d0*xt*I3a + 7d0/18d0*rgl**2*I3k + 1d0/2d0*rgl**2*I3j - 23d0/18d0&
            &    *rgl**2*I3i - 5d0/2d0*rgl**2*I3h + 4d0/9d0*rgl**2*I3b + rgl**2*&
            &    I3a + 8d0/9d0*rgl**2*xt*I3k + 2d0*rgl**2*xt*I3j + 8d0/9d0*rgl**2*&
            &    xt*I3i + 2d0*rgl**2*xt*I3h - 8d0/9d0*rgl**2*xt*I3b - 2d0*rgl**2*&
            &    xt*I3a - 8d0/9d0*rtop*rgl*s2a*I3k - 2d0*rtop*rgl*s2a*I3j + 8d0/3d0&
            &    *rtop*rgl*s2a*I3i + 6d0*rtop*rgl*s2a*I3h - 8d0/9d0*rtop*rgl*s2a*&
            &    I3b - 2d0*rtop*rgl*s2a*I3a - 16d0/9d0*rtop*rgl*xt*s2a*I3k - 4d0*&
            &    rtop*rgl*xt*s2a*I3j - 16d0/9d0*rtop*rgl*xt*s2a*I3i - 4d0*rtop*&
            &    rgl*xt*s2a*I3h + 16d0/9d0*rtop*rgl*xt*s2a*I3b + 4d0*rtop*rgl*xt*&
            &    s2a*I3a + 1d0/2d0*rtop**2*I3k + 3d0/2d0*rtop**2*I3j - 25d0/18d0*&
            &    rtop**2*I3i - 7d0/2d0*rtop**2*I3h + 4d0/9d0*rtop**2*I3b + rtop**2&
            &    *I3a + 8d0/9d0*rtop**2*xt*I3k + 2d0*rtop**2*xt*I3j + 8d0/9d0*&
            &    rtop**2*xt*I3i )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**2 * ( 2d0*rtop**2*xt*I3h - 8d0/9d0*&
            &    rtop**2*xt*I3b - 2d0*rtop**2*xt*I3a )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**2*xm*xt1xt**(-1) * (  - 4d0/9d0*I3o&
            &     + 20d0/9d0*I3n - I3l + 17d0/18d0*I3i + 3d0/2d0*I3h + 2d0*I3c - 4d0/9d0&
            &    *I3b - I3a + 4d0/9d0*c2a**2*I3n + 8d0/9d0*xt*I3o - 40d0/9d0*xt*I3n&
            &     + 2d0*xt*I3l - 17d0/18d0*xt*I3k - 3d0/2d0*xt*I3j - 17d0/18d0*xt*I3i&
            &     - 3d0/2d0*xt*I3h - 4d0*xt*I3c + 8d0/9d0*xt*I3b + 2d0*xt*I3a - 8d0/9d0&
            &    *xt*c2a**2*I3n + 8d0/9d0*rgl**2*I3o - 2d0*rgl**2*I3l - 8d0/9d0*&
            &    rgl**2*I3i - rgl**2*I3h + 4d0/9d0*rgl**2*I3b + rgl**2*I3a - 16d0/&
            &    9d0*rgl**2*xt*I3o + 4d0*rgl**2*xt*I3l + 8d0/9d0*rgl**2*xt*I3k + &
            &    rgl**2*xt*I3j + 8d0/9d0*rgl**2*xt*I3i + rgl**2*xt*I3h - 8d0/9d0*&
            &    rgl**2*xt*I3b - 2d0*rgl**2*xt*I3a - 4d0/9d0*rgl**4*I3o + rgl**4*&
            &    I3l - 1d0/18d0*rgl**4*I3i - 1d0/2d0*rgl**4*I3h + 8d0/9d0*rgl**4*xt*&
            &    I3o - 2d0*rgl**4*xt*I3l + 1d0/18d0*rgl**4*xt*I3k + 1d0/2d0*rgl**4*&
            &    xt*I3j + 1d0/18d0*rgl**4*xt*I3i + 1d0/2d0*rgl**4*xt*I3h + 4d0/9d0*&
            &    rst2**2*I3m - 4d0/9d0*rst2**2*c2a**2*I3m - 8d0/9d0*rst2**2*xt*I3m&
            &     + 8d0/9d0*rst2**2*xt*c2a**2*I3m - 8d0/9d0*rtop*rgl*s2a*I3o - 2d0*&
            &    rtop*rgl*s2a*I3l )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**2*xm*xt1xt**(-1) * ( 17d0/9d0*rtop*&
            &    rgl*s2a*I3i + 3d0*rtop*rgl*s2a*I3h - 8d0/9d0*rtop*rgl*s2a*I3b - &
            &    2d0*rtop*rgl*s2a*I3a + 16d0/9d0*rtop*rgl*xt*s2a*I3o + 4d0*rtop*&
            &    rgl*xt*s2a*I3l - 17d0/9d0*rtop*rgl*xt*s2a*I3k - 3d0*rtop*rgl*xt*&
            &    s2a*I3j - 17d0/9d0*rtop*rgl*xt*s2a*I3i - 3d0*rtop*rgl*xt*s2a*I3h&
            &     + 16d0/9d0*rtop*rgl*xt*s2a*I3b + 4d0*rtop*rgl*xt*s2a*I3a + 8d0/9d0&
            &    *rtop*rgl**3*s2a*I3o - 2d0*rtop*rgl**3*s2a*I3l + 1d0/9d0*rtop*&
            &    rgl**3*s2a*I3i + rtop*rgl**3*s2a*I3h - 16d0/9d0*rtop*rgl**3*xt*&
            &    s2a*I3o + 4d0*rtop*rgl**3*xt*s2a*I3l - 1d0/9d0*rtop*rgl**3*xt*&
            &    s2a*I3k - rtop*rgl**3*xt*s2a*I3j - 1d0/9d0*rtop*rgl**3*xt*s2a*&
            &    I3i - rtop*rgl**3*xt*s2a*I3h - 8d0/9d0*rtop**2*I3o + 2d0*rtop**2&
            &    *I3l - rtop**2*I3i - 2d0*rtop**2*I3h + 4d0/9d0*rtop**2*I3b + &
            &    rtop**2*I3a + 16d0/9d0*rtop**2*xt*I3o - 4d0*rtop**2*xt*I3l + &
            &    rtop**2*xt*I3k + 2d0*rtop**2*xt*I3j + rtop**2*xt*I3i + 2d0*&
            &    rtop**2*xt*I3h - 8d0/9d0*rtop**2*xt*I3b - 2d0*rtop**2*xt*I3a - 8d0&
            &   /9d0*rtop**3*rgl*s2a*I3o )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**2*xm*xt1xt**(-1) * ( 2d0*rtop**3*&
            &    rgl*s2a*I3l - 1d0/9d0*rtop**3*rgl*s2a*I3i - rtop**3*rgl*s2a*I3h&
            &     + 16d0/9d0*rtop**3*rgl*xt*s2a*I3o - 4d0*rtop**3*rgl*xt*s2a*I3l&
            &     + 1d0/9d0*rtop**3*rgl*xt*s2a*I3k + rtop**3*rgl*xt*s2a*I3j + 1d0/&
            &    9d0*rtop**3*rgl*xt*s2a*I3i + rtop**3*rgl*xt*s2a*I3h + 4d0/9d0*&
            &    rtop**4*I3o - rtop**4*I3l + 1d0/18d0*rtop**4*I3i + 1d0/2d0*&
            &    rtop**4*I3h - 8d0/9d0*rtop**4*xt*I3o + 2d0*rtop**4*xt*I3l - 1d0/&
            &    18d0*rtop**4*xt*I3k - 1d0/2d0*rtop**4*xt*I3j - 1d0/18d0*rtop**4*xt&
            &    *I3i - 1d0/2d0*rtop**4*xt*I3h )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**2*xm * ( 17d0/9d0*I3k + 3d0*I3j - 17d0&
            &   /9d0*I3i - 3d0*I3h - 16d0/9d0*rgl**2*I3k - 2d0*rgl**2*I3j + 16d0/9d0&
            &    *rgl**2*I3i + 2d0*rgl**2*I3h - 1d0/9d0*rgl**4*I3k - rgl**4*I3j&
            &     + 1d0/9d0*rgl**4*I3i + rgl**4*I3h + 34d0/9d0*rtop*rgl*s2a*I3k + &
            &    6d0*rtop*rgl*s2a*I3j - 34d0/9d0*rtop*rgl*s2a*I3i - 6d0*rtop*rgl*&
            &    s2a*I3h + 2d0/9d0*rtop*rgl**3*s2a*I3k + 2d0*rtop*rgl**3*s2a*I3j&
            &     - 2d0/9d0*rtop*rgl**3*s2a*I3i - 2d0*rtop*rgl**3*s2a*I3h - 2d0*&
            &    rtop**2*I3k - 4d0*rtop**2*I3j + 2d0*rtop**2*I3i + 4d0*rtop**2*&
            &    I3h - 2d0/9d0*rtop**3*rgl*s2a*I3k - 2d0*rtop**3*rgl*s2a*I3j + 2d0/&
            &    9d0*rtop**3*rgl*s2a*I3i + 2d0*rtop**3*rgl*s2a*I3h + 1d0/9d0*&
            &    rtop**4*I3k + rtop**4*I3j - 1d0/9d0*rtop**4*I3i - rtop**4*I3h )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**4*xm**(-2)*xt1xt**(-1) * (  - 1d0/&
            &    9d0*I4d - 1d0/4d0*I4c + 1d0/9d0*xt*I4f + 1d0/4d0*xt*I4e + 1d0/9d0*xt*&
            &    I4d + 1d0/4d0*xt*I4c )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**4*xm**(-2) * (  - 1d0/9d0*I4f - 1d0/&
            &    4d0*I4e + 4d0/9d0*I4d + I4c - 1d0/9d0*xt*I4f - 1d0/4d0*xt*I4e - 5d0/9d0&
            &    *xt*I4d - 5d0/4d0*xt*I4c - 2d0/9d0*xt**2*I4f - 1d0/2d0*xt**2*I4e + &
            &    2d0/9d0*xt**2*I4d + 1d0/2d0*xt**2*I4c )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**4*xm**(-1)*xt1xt**(-1) * ( 1d0/3d0*&
            &    I4d + 3d0/4d0*I4c - 1d0/3d0*xt*I4f - 3d0/4d0*xt*I4e - 1d0/3d0*xt*I4d&
            &     - 3d0/4d0*xt*I4c - 4d0/9d0*rgl**2*I4d + 4d0/9d0*rgl**2*xt*I4f + 4d0/&
            &    9d0*rgl**2*xt*I4d + 4d0/9d0*rtop*rgl*s2a*I4d + rtop*rgl*s2a*I4c&
            &     - 4d0/9d0*rtop*rgl*xt*s2a*I4f - rtop*rgl*xt*s2a*I4e - 4d0/9d0*&
            &    rtop*rgl*xt*s2a*I4d - rtop*rgl*xt*s2a*I4c - rtop**2*I4c + &
            &    rtop**2*xt*I4e + rtop**2*xt*I4c )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**4*xm**(-1) * ( 1d0/3d0*I4f + 3d0/4d0*&
            &    I4e - I4d - 9d0/4d0*I4c + 2d0/3d0*xt*I4f + 3d0/2d0*xt*I4e + 2d0/3d0*&
            &    xt*I4d + 3d0/2d0*xt*I4c - 1d0/4d0*rgl**2*I4g - 5d0/9d0*rgl**2*I4f&
            &     - 1d0/4d0*rgl**2*I4e + 11d0/9d0*rgl**2*I4d - 1d0/4d0*rgl**2*I4c + &
            &    1d0/2d0*rgl**2*xt*I4g - 2d0/3d0*rgl**2*xt*I4f + 1d0/2d0*rgl**2*xt*&
            &    I4e - 2d0/3d0*rgl**2*xt*I4d + 1d0/2d0*rgl**2*xt*I4c + 4d0/9d0*rtop*&
            &    rgl*s2a*I4f + rtop*rgl*s2a*I4e - 4d0/3d0*rtop*rgl*s2a*I4d - 3d0*&
            &    rtop*rgl*s2a*I4c + 8d0/9d0*rtop*rgl*xt*s2a*I4f + 2d0*rtop*rgl*xt&
            &    *s2a*I4e + 8d0/9d0*rtop*rgl*xt*s2a*I4d + 2d0*rtop*rgl*xt*s2a*I4c&
            &     - 1d0/4d0*rtop**2*I4g - 1d0/9d0*rtop**2*I4f - 5d0/4d0*rtop**2*I4e&
            &     - 1d0/9d0*rtop**2*I4d + 11d0/4d0*rtop**2*I4c + 1d0/2d0*rtop**2*xt*&
            &    I4g + 2d0/9d0*rtop**2*xt*I4f - 3d0/2d0*rtop**2*xt*I4e + 2d0/9d0*&
            &    rtop**2*xt*I4d - 3d0/2d0*rtop**2*xt*I4c )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**4*xt1xt**(-1) * (  - 4d0/9d0*I4d - &
            &    I4c + 4d0/9d0*xt*I4f + xt*I4e + 4d0/9d0*xt*I4d + xt*I4c + 1d0/4d0*&
            &    rgl**2*I4g + 1d0/9d0*rgl**2*I4f + 1d0/4d0*rgl**2*I4e + rgl**2*I4d&
            &     + 1d0/4d0*rgl**2*I4c - 1d0/2d0*rgl**2*xt*I4g - 10d0/9d0*rgl**2*xt*&
            &    I4f - 1d0/2d0*rgl**2*xt*I4e - 10d0/9d0*rgl**2*xt*I4d - 1d0/2d0*&
            &    rgl**2*xt*I4c - 1d0/4d0*rgl**4*I4g - 1d0/9d0*rgl**4*I4f - 1d0/4d0*&
            &    rgl**4*I4e - 5d0/9d0*rgl**4*I4d + 3d0/4d0*rgl**4*I4c + 1d0/2d0*&
            &    rgl**4*xt*I4g + 2d0/3d0*rgl**4*xt*I4f - 1d0/2d0*rgl**4*xt*I4e + 2d0&
            &   /3d0*rgl**4*xt*I4d - 1d0/2d0*rgl**4*xt*I4c - 1d0/2d0*rtop*rgl*s2a*&
            &    I4g - 2d0/9d0*rtop*rgl*s2a*I4f - 1d0/2d0*rtop*rgl*s2a*I4e - 10d0/9d0&
            &    *rtop*rgl*s2a*I4d - 5d0/2d0*rtop*rgl*s2a*I4c + rtop*rgl*xt*s2a*&
            &    I4g + 4d0/3d0*rtop*rgl*xt*s2a*I4f + 3d0*rtop*rgl*xt*s2a*I4e + 4d0/&
            &    3d0*rtop*rgl*xt*s2a*I4d + 3d0*rtop*rgl*xt*s2a*I4c + 8d0/9d0*rtop*&
            &    rgl**3*s2a*I4d - 2d0*rtop*rgl**3*s2a*I4c - 8d0/9d0*rtop*rgl**3*&
            &    xt*s2a*I4f + 2d0*rtop*rgl**3*xt*s2a*I4e - 8d0/9d0*rtop*rgl**3*xt&
            &    *s2a*I4d )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**4*xt1xt**(-1) * ( 2d0*rtop*rgl**3*&
            &    xt*s2a*I4c + 1d0/4d0*rtop**2*I4g + 1d0/9d0*rtop**2*I4f + 1d0/4d0*&
            &    rtop**2*I4e + 1d0/9d0*rtop**2*I4d + 9d0/4d0*rtop**2*I4c - 1d0/2d0*&
            &    rtop**2*xt*I4g - 2d0/9d0*rtop**2*xt*I4f - 5d0/2d0*rtop**2*xt*I4e&
            &     - 2d0/9d0*rtop**2*xt*I4d - 5d0/2d0*rtop**2*xt*I4c + 1d0/2d0*&
            &    rtop**2*rgl**2*I4g + 2d0/9d0*rtop**2*rgl**2*I4f + 1d0/2d0*rtop**2&
            &    *rgl**2*I4e + 2d0/9d0*rtop**2*rgl**2*I4d + 1d0/2d0*rtop**2*rgl**2&
            &    *I4c - rtop**2*rgl**2*xt*I4g - 4d0/9d0*rtop**2*rgl**2*xt*I4f - &
            &    rtop**2*rgl**2*xt*I4e - 4d0/9d0*rtop**2*rgl**2*xt*I4d - rtop**2&
            &    *rgl**2*xt*I4c - 8d0/9d0*rtop**3*rgl*s2a*I4d + 2d0*rtop**3*rgl*&
            &    s2a*I4c + 8d0/9d0*rtop**3*rgl*xt*s2a*I4f - 2d0*rtop**3*rgl*xt*&
            &    s2a*I4e + 8d0/9d0*rtop**3*rgl*xt*s2a*I4d - 2d0*rtop**3*rgl*xt*&
            &    s2a*I4c - 1d0/4d0*rtop**4*I4g - 1d0/9d0*rtop**4*I4f - 1d0/4d0*&
            &    rtop**4*I4e + 1d0/3d0*rtop**4*I4d - 5d0/4d0*rtop**4*I4c + 1d0/2d0*&
            &    rtop**4*xt*I4g - 2d0/9d0*rtop**4*xt*I4f + 3d0/2d0*rtop**4*xt*I4e&
            &     - 2d0/9d0*rtop**4*xt*I4d )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**4*xt1xt**(-1) * ( 3d0/2d0*rtop**4*&
            &    xt*I4c )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**4 * ( 1d0/2d0*I4g - 8d0/9d0*I4f - 2d0*&
            &    I4e + 8d0/9d0*I4d + 2d0*I4c - xt*I4g + 16d0/9d0*rgl**2*I4f + &
            &    rgl**2*I4e - 16d0/9d0*rgl**2*I4d + rgl**2*I4c - 2d0*rgl**2*xt*&
            &    I4e - 2d0*rgl**2*xt*I4c - 1d0/2d0*rgl**4*I4g - 8d0/9d0*rgl**4*I4f&
            &     + rgl**4*I4e + 8d0/9d0*rgl**4*I4d - 3d0*rgl**4*I4c + rgl**4*xt*&
            &    I4g + 2d0*rgl**4*xt*I4e + 2d0*rgl**4*xt*I4c + rtop*rgl*s2a*I4g&
            &     - 16d0/9d0*rtop*rgl*s2a*I4f - 4d0*rtop*rgl*s2a*I4e + 16d0/9d0*&
            &    rtop*rgl*s2a*I4d + 4d0*rtop*rgl*s2a*I4c - 2d0*rtop*rgl*xt*s2a*&
            &    I4g + rtop*rgl**3*s2a*I4g + 16d0/9d0*rtop*rgl**3*s2a*I4f - 2d0*&
            &    rtop*rgl**3*s2a*I4e - 16d0/9d0*rtop*rgl**3*s2a*I4d + 6d0*rtop*&
            &    rgl**3*s2a*I4c - 2d0*rtop*rgl**3*xt*s2a*I4g - 4d0*rtop*rgl**3*&
            &    xt*s2a*I4e - 4d0*rtop*rgl**3*xt*s2a*I4c + 4d0/9d0*rtop**2*I4f + &
            &    4d0*rtop**2*I4e + 4d0/9d0*rtop**2*I4d - 4d0*rtop**2*I4c - 8d0/9d0*&
            &    rtop**2*xt*I4f - 8d0/9d0*rtop**2*xt*I4d - rtop**2*rgl**2*I4g - &
            &    4d0/9d0*rtop**2*rgl**2*I4f - rtop**2*rgl**2*I4e - 4d0/9d0*rtop**2&
            &    *rgl**2*I4d )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**4 * (  - rtop**2*rgl**2*I4c + 2d0*&
            &    rtop**2*rgl**2*xt*I4g + 8d0/9d0*rtop**2*rgl**2*xt*I4f + 2d0*&
            &    rtop**2*rgl**2*xt*I4e + 8d0/9d0*rtop**2*rgl**2*xt*I4d + 2d0*&
            &    rtop**2*rgl**2*xt*I4c + rtop**3*rgl*s2a*I4g - 8d0/9d0*rtop**3*&
            &    rgl*s2a*I4f + 4d0*rtop**3*rgl*s2a*I4e + 8d0/3d0*rtop**3*rgl*s2a*&
            &    I4d - 4d0*rtop**3*rgl*s2a*I4c - 2d0*rtop**3*rgl*xt*s2a*I4g - 16d0&
            &   /9d0*rtop**3*rgl*xt*s2a*I4f - 16d0/9d0*rtop**3*rgl*xt*s2a*I4d - &
            &    1d0/2d0*rtop**4*I4g + 4d0/9d0*rtop**4*I4f - 2d0*rtop**4*I4e - 4d0/3d0&
            &    *rtop**4*I4d + 2d0*rtop**4*I4c + rtop**4*xt*I4g + 8d0/9d0*&
            &    rtop**4*xt*I4f + 8d0/9d0*rtop**4*xt*I4d )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**4*xm*xt1xt**(-1) * (  - 1d0/2d0*I4g&
            &     + 2d0/9d0*I4f + 1d0/2d0*I4e + 2d0/9d0*I4d + 1d0/2d0*I4c + xt*I4g - 4d0&
            &   /9d0*xt*I4f - xt*I4e - 4d0/9d0*xt*I4d - xt*I4c + 1d0/2d0*rgl**2*&
            &    I4g - 2d0/3d0*rgl**2*I4f + 1d0/2d0*rgl**2*I4e - 2d0/3d0*rgl**2*I4d&
            &     + 1d0/2d0*rgl**2*I4c - rgl**2*xt*I4g + 4d0/3d0*rgl**2*xt*I4f - &
            &    rgl**2*xt*I4e + 4d0/3d0*rgl**2*xt*I4d - rgl**2*xt*I4c + 1d0/2d0*&
            &    rgl**4*I4g + 2d0/3d0*rgl**4*I4f - 1d0/2d0*rgl**4*I4e + 2d0/3d0*&
            &    rgl**4*I4d - 1d0/2d0*rgl**4*I4c - rgl**4*xt*I4g - 4d0/3d0*rgl**4*&
            &    xt*I4f + rgl**4*xt*I4e - 4d0/3d0*rgl**4*xt*I4d + rgl**4*xt*I4c&
            &     - 1d0/2d0*rgl**6*I4g - 2d0/9d0*rgl**6*I4f - 1d0/2d0*rgl**6*I4e - 2d0&
            &   /9d0*rgl**6*I4d - 1d0/2d0*rgl**6*I4c + rgl**6*xt*I4g + 4d0/9d0*&
            &    rgl**6*xt*I4f + rgl**6*xt*I4e + 4d0/9d0*rgl**6*xt*I4d + rgl**6*&
            &    xt*I4c - rtop*rgl*s2a*I4g + 4d0/9d0*rtop*rgl*s2a*I4f + rtop*rgl&
            &    *s2a*I4e + 4d0/9d0*rtop*rgl*s2a*I4d + rtop*rgl*s2a*I4c + 2d0*&
            &    rtop*rgl*xt*s2a*I4g - 8d0/9d0*rtop*rgl*xt*s2a*I4f - 2d0*rtop*rgl&
            &    *xt*s2a*I4e )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**4*xm*xt1xt**(-1) * (  - 8d0/9d0*&
            &    rtop*rgl*xt*s2a*I4d - 2d0*rtop*rgl*xt*s2a*I4c - 8d0/9d0*rtop*&
            &    rgl**3*s2a*I4f + 2d0*rtop*rgl**3*s2a*I4e - 8d0/9d0*rtop*rgl**3*&
            &    s2a*I4d + 2d0*rtop*rgl**3*s2a*I4c + 16d0/9d0*rtop*rgl**3*xt*s2a*&
            &    I4f - 4d0*rtop*rgl**3*xt*s2a*I4e + 16d0/9d0*rtop*rgl**3*xt*s2a*&
            &    I4d - 4d0*rtop*rgl**3*xt*s2a*I4c + rtop*rgl**5*s2a*I4g + 4d0/9d0&
            &    *rtop*rgl**5*s2a*I4f + rtop*rgl**5*s2a*I4e + 4d0/9d0*rtop*&
            &    rgl**5*s2a*I4d + rtop*rgl**5*s2a*I4c - 2d0*rtop*rgl**5*xt*s2a*&
            &    I4g - 8d0/9d0*rtop*rgl**5*xt*s2a*I4f - 2d0*rtop*rgl**5*xt*s2a*&
            &    I4e - 8d0/9d0*rtop*rgl**5*xt*s2a*I4d - 2d0*rtop*rgl**5*xt*s2a*&
            &    I4c + 1d0/2d0*rtop**2*I4g + 2d0/9d0*rtop**2*I4f - 3d0/2d0*rtop**2*&
            &    I4e + 2d0/9d0*rtop**2*I4d - 3d0/2d0*rtop**2*I4c - rtop**2*xt*I4g&
            &     - 4d0/9d0*rtop**2*xt*I4f + 3d0*rtop**2*xt*I4e - 4d0/9d0*rtop**2*&
            &    xt*I4d + 3d0*rtop**2*xt*I4c - rtop**2*rgl**2*I4g - 4d0/9d0*&
            &    rtop**2*rgl**2*I4f - rtop**2*rgl**2*I4e - 4d0/9d0*rtop**2*&
            &    rgl**2*I4d )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**4*xm*xt1xt**(-1) * (  - rtop**2*&
            &    rgl**2*I4c + 2d0*rtop**2*rgl**2*xt*I4g + 8d0/9d0*rtop**2*rgl**2*&
            &    xt*I4f + 2d0*rtop**2*rgl**2*xt*I4e + 8d0/9d0*rtop**2*rgl**2*xt*&
            &    I4d + 2d0*rtop**2*rgl**2*xt*I4c + 1d0/2d0*rtop**2*rgl**4*I4g + 2d0&
            &   /9d0*rtop**2*rgl**4*I4f + 1d0/2d0*rtop**2*rgl**4*I4e + 2d0/9d0*&
            &    rtop**2*rgl**4*I4d + 1d0/2d0*rtop**2*rgl**4*I4c - rtop**2*&
            &    rgl**4*xt*I4g - 4d0/9d0*rtop**2*rgl**4*xt*I4f - rtop**2*rgl**4*&
            &    xt*I4e - 4d0/9d0*rtop**2*rgl**4*xt*I4d - rtop**2*rgl**4*xt*I4c&
            &     + 8d0/9d0*rtop**3*rgl*s2a*I4f - 2d0*rtop**3*rgl*s2a*I4e + 8d0/9d0&
            &    *rtop**3*rgl*s2a*I4d - 2d0*rtop**3*rgl*s2a*I4c - 16d0/9d0*&
            &    rtop**3*rgl*xt*s2a*I4f + 4d0*rtop**3*rgl*xt*s2a*I4e - 16d0/9d0*&
            &    rtop**3*rgl*xt*s2a*I4d + 4d0*rtop**3*rgl*xt*s2a*I4c - 2d0*&
            &    rtop**3*rgl**3*s2a*I4g - 8d0/9d0*rtop**3*rgl**3*s2a*I4f - 2d0*&
            &    rtop**3*rgl**3*s2a*I4e - 8d0/9d0*rtop**3*rgl**3*s2a*I4d - 2d0*&
            &    rtop**3*rgl**3*s2a*I4c + 4d0*rtop**3*rgl**3*xt*s2a*I4g + 16d0/9d0&
            &    *rtop**3*rgl**3*xt*s2a*I4f )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**4*xm*xt1xt**(-1) * ( 4d0*rtop**3*&
            &    rgl**3*xt*s2a*I4e + 16d0/9d0*rtop**3*rgl**3*xt*s2a*I4d + 4d0*&
            &    rtop**3*rgl**3*xt*s2a*I4c + 1d0/2d0*rtop**4*I4g - 2d0/9d0*rtop**4&
            &    *I4f + 3d0/2d0*rtop**4*I4e - 2d0/9d0*rtop**4*I4d + 3d0/2d0*rtop**4*&
            &    I4c - rtop**4*xt*I4g + 4d0/9d0*rtop**4*xt*I4f - 3d0*rtop**4*xt*&
            &    I4e + 4d0/9d0*rtop**4*xt*I4d - 3d0*rtop**4*xt*I4c + 1d0/2d0*&
            &    rtop**4*rgl**2*I4g + 2d0/9d0*rtop**4*rgl**2*I4f + 1d0/2d0*rtop**4&
            &    *rgl**2*I4e + 2d0/9d0*rtop**4*rgl**2*I4d + 1d0/2d0*rtop**4*rgl**2&
            &    *I4c - rtop**4*rgl**2*xt*I4g - 4d0/9d0*rtop**4*rgl**2*xt*I4f - &
            &    rtop**4*rgl**2*xt*I4e - 4d0/9d0*rtop**4*rgl**2*xt*I4d - rtop**4&
            &    *rgl**2*xt*I4c + rtop**5*rgl*s2a*I4g + 4d0/9d0*rtop**5*rgl*s2a*&
            &    I4f + rtop**5*rgl*s2a*I4e + 4d0/9d0*rtop**5*rgl*s2a*I4d + &
            &    rtop**5*rgl*s2a*I4c - 2d0*rtop**5*rgl*xt*s2a*I4g - 8d0/9d0*&
            &    rtop**5*rgl*xt*s2a*I4f - 2d0*rtop**5*rgl*xt*s2a*I4e - 8d0/9d0*&
            &    rtop**5*rgl*xt*s2a*I4d - 2d0*rtop**5*rgl*xt*s2a*I4c - 1d0/2d0*&
            &    rtop**6*I4g )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) + Mst1**4*xm*xt1xt**(-1) * (  - 2d0/9d0*&
            &    rtop**6*I4f - 1d0/2d0*rtop**6*I4e - 2d0/9d0*rtop**6*I4d - 1d0/2d0*&
            &    rtop**6*I4c + rtop**6*xt*I4g + 4d0/9d0*rtop**6*xt*I4f + rtop**6&
            &    *xt*I4e + 4d0/9d0*rtop**6*xt*I4d + rtop**6*xt*I4c )
       Hgg1_coeff(0,2,1) = Hgg1_coeff(0,2,1) - 8d0/9d0 + 2d0/9d0*I2i + 2d0/9d0*I2g - 19d0/9d0*&
            &    Li2u + 1d0/9d0*Li2t + 4d0/9d0*Lu - 7d0/2d0*Lu**2 + 4d0/9d0*Lt + Lt*Lu&
            &     + 1d0/2d0*Lt**2 - 8d0/9d0*Lm + 6d0*Lm*Lu - 2d0*Lm*Lt - 2d0*Lm**2 + &
            &    8d0*L1px*Lu - 4d0*L1px*Lt - 4d0*L1px*Lm - 4d0*L1px**2 - 4d0*Lx*Lu&
            &     + 2d0*Lx*Lt + 2d0*Lx*Lm + 4d0*Lx*L1px - Lx**2 + 16d0/9d0*xt - 4d0/&
            &    9d0*xt*I2i - 4d0/9d0*xt*I2g + 2d0*xt*Li2u + 2d0*xt*Li2t - 8d0/9d0*xt&
            &    *Lu + 3d0*xt*Lu**2 - 8d0/9d0*xt*Lt - 2d0*xt*Lt*Lu + 3d0*xt*Lt**2&
            &     + 16d0/9d0*xt*Lm - 4d0*xt*Lm*Lu - 4d0*xt*Lm*Lt + 4d0*xt*Lm**2 - &
            &    12d0*xt*L1px*Lu + 4d0*xt*L1px*Lt + 8d0*xt*L1px*Lm + 8d0*xt*&
            &    L1px**2 + 6d0*xt*Lx*Lu - 2d0*xt*Lx*Lt - 4d0*xt*Lx*Lm - 8d0*xt*Lx*&
            &    L1px + 2d0*xt*Lx**2 + 8d0*xt**2*L1px*Lu - 8d0*xt**2*L1px*Lt - 4d0&
            &    *xt**2*Lx*Lu + 4d0*xt**2*Lx*Lt - 1d0/12d0*pi**2 + 1d0/6d0*pi**2*xt

       Hgg1_coeff(0,2,2) =&
            &  + Mst1**(-2)*xm*xt1xt**(-1)*FINm * (  - 4d0/3d0 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**(-2)*xm*FINm * ( 16d0/3d0 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**(-2)*xm**2*xt1xt**(-2)*FINm * ( 4d0&
            &     )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**(-2)*xm**2*xt1xt**(-1)*FINm * ( &
            &     - 16d0 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**(-2)*xm**3*xt1xt**(-3)*FINm * ( &
            &     - 8d0/3d0 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**(-2)*xm**3*xt1xt**(-2)*FINm * ( &
            &    32d0/3d0 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + b**(-2)*xt1xt**(-1) * ( 1d0/48d0*I2f - 3d0/&
            &    16d0*I2d + 1d0/6d0*I2b - 3d0/4d0*L1px + 3d0/8d0*Lx + 1d0/48d0*rgl**2*&
            &    I2f - 3d0/16d0*rgl**2*I2d + 1d0/6d0*rgl**2*I2b - 1d0/24d0*rtop*rgl*&
            &    s2a*I2f + 3d0/8d0*rtop*rgl*s2a*I2d - 1d0/3d0*rtop*rgl*s2a*I2b + 1d0&
            &   /48d0*rtop**2*I2f - 3d0/16d0*rtop**2*I2d + 1d0/6d0*rtop**2*I2b )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + b**(-2) * (  - 1d0/6d0*I2f + 3d0/2d0*I2d - &
            &    4d0/3d0*I2b + 6d0*L1px - 3d0*Lx + 1d0/3d0*xt*I2f - 3d0*xt*I2d + 8d0/3d0&
            &    *xt*I2b - 12d0*xt*L1px + 6d0*xt*Lx - 1d0/3d0*xt**2*I2f + 3d0*xt**2&
            &    *I2d - 8d0/3d0*xt**2*I2b + 12d0*xt**2*L1px - 6d0*xt**2*Lx - 1d0/6d0&
            &    *rgl**2*I2f + 3d0/2d0*rgl**2*I2d - 4d0/3d0*rgl**2*I2b + 1d0/3d0*&
            &    rgl**2*xt*I2f - 3d0*rgl**2*xt*I2d + 8d0/3d0*rgl**2*xt*I2b - 1d0/3d0&
            &    *rgl**2*xt**2*I2f + 3d0*rgl**2*xt**2*I2d - 8d0/3d0*rgl**2*xt**2*&
            &    I2b + 1d0/3d0*rtop*rgl*s2a*I2f - 3d0*rtop*rgl*s2a*I2d + 8d0/3d0*&
            &    rtop*rgl*s2a*I2b - 2d0/3d0*rtop*rgl*xt*s2a*I2f + 6d0*rtop*rgl*xt&
            &    *s2a*I2d - 16d0/3d0*rtop*rgl*xt*s2a*I2b + 2d0/3d0*rtop*rgl*xt**2*&
            &    s2a*I2f - 6d0*rtop*rgl*xt**2*s2a*I2d + 16d0/3d0*rtop*rgl*xt**2*&
            &    s2a*I2b - 1d0/6d0*rtop**2*I2f + 3d0/2d0*rtop**2*I2d - 4d0/3d0*&
            &    rtop**2*I2b + 1d0/3d0*rtop**2*xt*I2f - 3d0*rtop**2*xt*I2d + 8d0/3d0&
            &    *rtop**2*xt*I2b - 1d0/3d0*rtop**2*xt**2*I2f + 3d0*rtop**2*xt**2*&
            &    I2d - 8d0/3d0*rtop**2*xt**2*I2b )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + b**(-1)*xm**(-1) * (  - 1d0/6d0*Li2x + 1d0/&
            &    6d0*Lx - 1d0/6d0*Lx*L1mx + 1d0/24d0*Lx**2 + 1d0/3d0*xt*Li2x - 1d0/3d0*&
            &    xt*Lx + 1d0/3d0*xt*Lx*L1mx - 1d0/12d0*xt*Lx**2 - 1d0/6d0*xt**2*Li2x&
            &     + 1d0/6d0*xt**2*Lx - 1d0/6d0*xt**2*Lx*L1mx + 1d0/24d0*xt**2*Lx**2&
            &     - 1d0/18d0*pi**2 + 1d0/9d0*pi**2*xt - 1d0/18d0*pi**2*xt**2 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + b**(-1) * ( 2d0/3d0*Li2x - 2d0/3d0*Lx + 2d0/&
            &    3d0*Lx*L1mx - 1d0/6d0*Lx**2 - 2d0/3d0*xt*Li2x + 2d0/3d0*xt*Lx - 2d0/3d0&
            &    *xt*Lx*L1mx + 1d0/6d0*xt*Lx**2 + 2d0/9d0*pi**2 - 2d0/9d0*pi**2*xt )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + b**(-1)*xm * ( 2d0/3d0*Li2mx - 2d0*Li2x + &
            &    4d0/3d0*Lx - 1d0/3d0*Lx*Lu - 1d0/3d0*Lx*Lt + 2d0/3d0*Lx*Lm - 2d0*Lx*&
            &    L1mx + 2d0/3d0*Lx*L1px + 1d0/3d0*Lx**2 - 11d0/18d0*pi**2 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + b**(-1)*xm**2*xt1xt**(-1) * (  - 4d0/3d0*&
            &    Li2mx + 2d0*Li2x - 2d0/3d0*Lx + 1d0/3d0*Lx*Lu + Lx*Lt - 4d0/3d0*Lx*&
            &    Lm + 2d0*Lx*L1mx - 4d0/3d0*Lx*L1px - 1d0/6d0*Lx**2 + 2d0/3d0*xt*Lx*&
            &    Lu - 2d0/3d0*xt*Lx*Lt + 5d0/9d0*pi**2 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + b**(-1)*xm**3*xt1xt**(-2) * ( 4d0/3d0*&
            &    Li2mx - 4d0/3d0*Li2x - 4d0/3d0*Lx*Lt + 4d0/3d0*Lx*Lm - 4d0/3d0*Lx*&
            &    L1mx + 4d0/3d0*Lx*L1px - 4d0/3d0*xt*Lx*Lu + 4d0/3d0*xt*Lx*Lt - 1d0/3d0&
            &    *pi**2 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + b**(-1)*xm**3*xt1xt**(-1) * (  - 8d0/3d0*&
            &    Li2mx + 8d0/3d0*Li2x + 4d0/3d0*Lx*Lu + 4d0/3d0*Lx*Lt - 8d0/3d0*Lx*Lm&
            &     + 8d0/3d0*Lx*L1mx - 8d0/3d0*Lx*L1px + 2d0/3d0*pi**2 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + xt1xt**(-1) * (  - 1d0/48d0*I2f + 3d0/16d0*&
            &    I2d - 1d0/6d0*I2b - 5d0/3d0*Li2u - 3d0/2d0*Lu**2 + 3d0*Lm*Lu - 3d0/2d0&
            &    *Lm**2 + 3d0/4d0*L1px + 3d0*L1px*Lu - 3d0*L1px*Lm - 3d0/2d0*L1px**2&
            &     - 3d0/8d0*Lx - 3d0/2d0*Lx*Lu + 3d0/2d0*Lx*Lm + 3d0/2d0*Lx*L1px - 3d0/&
            &    8d0*Lx**2 + 5d0/3d0*xt*Li2u - 5d0/3d0*xt*Li2t + 3d0/2d0*xt*Lu**2 - 3d0&
            &   /2d0*xt*Lt**2 - 3d0*xt*Lm*Lu + 3d0*xt*Lm*Lt - 3d0*xt*L1px*Lu + 3d0&
            &    *xt*L1px*Lt + 3d0/2d0*xt*Lx*Lu - 3d0/2d0*xt*Lx*Lt - 1d0/48d0*rgl**2&
            &    *I2f + 3d0/16d0*rgl**2*I2d - 1d0/6d0*rgl**2*I2b + 1d0/24d0*rtop*rgl&
            &    *s2a*I2f - 3d0/8d0*rtop*rgl*s2a*I2d + 1d0/3d0*rtop*rgl*s2a*I2b - &
            &    1d0/48d0*rtop**2*I2f + 3d0/16d0*rtop**2*I2d - 1d0/6d0*rtop**2*I2b&
            &     - 7d0/72d0*pi**2 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + FINp * ( 4d0/3d0 - 16d0/3d0*xt + 16d0/3d0*&
            &    xt**2 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + xm*xt1xt**(-1) * ( 16d0/3d0 + 1d0/12d0*I2f&
            &     - 3d0/4d0*I2d - 2d0*I2i + 2d0/3d0*I2g + 2d0/3d0*I2b + 2d0/3d0*Li2u + &
            &    8d0/3d0*Li2t + 4d0/3d0*Lu - 8d0/3d0*Lt + 3d0*Lt**2 + 4d0/3d0*Lm - 6d0*&
            &    Lm*Lt + 3d0*Lm**2 - 3d0*L1px + 6d0*L1px*Lt - 6d0*L1px*Lm + 3d0*&
            &    L1px**2 + 3d0/2d0*Lx - 3d0*Lx*Lt + 3d0*Lx*Lm - 3d0*Lx*L1px + 3d0/4d0&
            &    *Lx**2 + 8d0/3d0*xt*I2i - 8d0/3d0*xt*I2g + 2d0*xt*Li2u - 2d0*xt*&
            &    Li2t - 4d0*xt*Lu + 3d0*xt*Lu**2 + 4d0*xt*Lt - 3d0*xt*Lt**2 - 6d0*&
            &    xt*Lm*Lu + 6d0*xt*Lm*Lt + 6d0*xt*L1px*Lu - 6d0*xt*L1px*Lt - 3d0*&
            &    xt*Lx*Lu + 3d0*xt*Lx*Lt - 4d0/3d0*rgl**2 - 1d0/12d0*rgl**2*I2f + 3d0&
            &   /4d0*rgl**2*I2d + 4d0/3d0*rgl**2*I2i - 10d0/3d0*rgl**2*I2b + 8d0/3d0&
            &    *rgl**2*Lrgl - 4d0/3d0*rgl**2*xt*I2i + 4d0/3d0*rgl**2*xt*I2g + 1d0/&
            &    6d0*rtop*rgl*s2a*I2f - 3d0/2d0*rtop*rgl*s2a*I2d - 8d0/3d0*rtop*rgl&
            &    *s2a*I2i + 20d0/3d0*rtop*rgl*s2a*I2b + 8d0/3d0*rtop*rgl*xt*s2a*&
            &    I2i - 8d0/3d0*rtop*rgl*xt*s2a*I2g - 4d0/3d0*rtop**2 - 1d0/12d0*&
            &    rtop**2*I2f + 3d0/4d0*rtop**2*I2d + 4d0/3d0*rtop**2*I2i - 10d0/3d0*&
            &    rtop**2*I2b )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + xm*xt1xt**(-1) * ( 8d0/3d0*rtop**2*Lrtop&
            &     - 4d0/3d0*rtop**2*xt*I2i + 4d0/3d0*rtop**2*xt*I2g - 65d0/36d0*&
            &    pi**2 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + xm*xt1xt**(-1)*FINp * (  - 8d0/3d0 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + xm * (  - 64d0/3d0 - 1d0/3d0*I2f + 3d0*I2d&
            &     + 8d0/3d0*I2i + 8d0/3d0*I2g - 8d0/3d0*I2b - 20d0/3d0*Li2u - 20d0/3d0*&
            &    Li2t + 8d0/3d0*Lu - 6d0*Lu**2 + 8d0/3d0*Lt - 6d0*Lt**2 - 16d0/3d0*Lm&
            &     + 12d0*Lm*Lu + 12d0*Lm*Lt - 12d0*Lm**2 + 12d0*L1px - 12d0*L1px*Lu&
            &     - 12d0*L1px*Lt + 24d0*L1px*Lm - 12d0*L1px**2 - 6d0*Lx + 6d0*Lx*Lu&
            &     + 6d0*Lx*Lt - 12d0*Lx*Lm + 12d0*Lx*L1px - 3d0*Lx**2 + 16d0/3d0*&
            &    rgl**2 + 1d0/3d0*rgl**2*I2f - 3d0*rgl**2*I2d - 8d0/3d0*rgl**2*I2i&
            &     - 8d0/3d0*rgl**2*I2g + 40d0/3d0*rgl**2*I2b - 32d0/3d0*rgl**2*Lrgl&
            &     - 2d0/3d0*rtop*rgl*s2a*I2f + 6d0*rtop*rgl*s2a*I2d + 16d0/3d0*rtop&
            &    *rgl*s2a*I2i + 16d0/3d0*rtop*rgl*s2a*I2g - 80d0/3d0*rtop*rgl*s2a*&
            &    I2b + 16d0/3d0*rtop**2 + 1d0/3d0*rtop**2*I2f - 3d0*rtop**2*I2d - 8d0&
            &   /3d0*rtop**2*I2i - 8d0/3d0*rtop**2*I2g + 40d0/3d0*rtop**2*I2b - 32d0&
            &   /3d0*rtop**2*Lrtop + 65d0/9d0*pi**2 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + xm*FINp * ( 32d0/3d0 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + xm**2*(xt-xm)**(-1)*xt1xt**(-1) * ( 4d0/&
            &    3d0*xt*Lt - 4d0/3d0*xt*Lm )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + xm**2*(xt-xm)**(-1) * (  - 8d0/3d0*Lt + 8d0&
            &   /3d0*Lm )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + xm**2*(1d0-xt-xm)**(-1)*xt1xt**(-1) * ( 4d0&
            &   /3d0*Lu - 4d0/3d0*Lm - 4d0/3d0*xt*Lu + 4d0/3d0*xt*Lm )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + xm**2*(1d0-xt-xm)**(-1) * (  - 8d0/3d0*Lu&
            &     + 8d0/3d0*Lm )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + xm**2*xt1xt**(-2) * (  - 16d0/3d0 + 4d0*&
            &    I2i - 16d0/3d0*I2b + 16d0/3d0*Lt - 16d0/3d0*Lm - 12d0*L1px*Lt + 12d0*&
            &    L1px*Lm + 6d0*Lx*Lt - 6d0*Lx*Lm - 4d0*xt*I2i + 4d0*xt*I2g + 16d0/3d0&
            &    *xt*Lu - 16d0/3d0*xt*Lt - 12d0*xt*L1px*Lu + 12d0*xt*L1px*Lt + 6d0*&
            &    xt*Lx*Lu - 6d0*xt*Lx*Lt + 4d0*rgl**2 - 4d0*rgl**2*I2i + 8d0*&
            &    rgl**2*I2b - 8d0*rgl**2*Lrgl + 4d0*rgl**2*xt*I2i - 4d0*rgl**2*xt&
            &    *I2g + 8d0*rtop*rgl*s2a*I2i - 16d0*rtop*rgl*s2a*I2b - 8d0*rtop*&
            &    rgl*xt*s2a*I2i + 8d0*rtop*rgl*xt*s2a*I2g + 4d0*rtop**2 - 4d0*&
            &    rtop**2*I2i + 8d0*rtop**2*I2b - 8d0*rtop**2*Lrtop + 4d0*rtop**2*&
            &    xt*I2i - 4d0*rtop**2*xt*I2g + 2d0*pi**2 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + xm**2*xt1xt**(-2)*FINp * ( 8d0/3d0 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + xm**2*xt1xt**(-1) * ( 70d0/3d0 - 28d0/3d0*&
            &    I2i - 20d0/3d0*I2g + 64d0/3d0*I2b - 2d0/3d0*Li2u + 2d0/3d0*Li2t - 32d0/&
            &    3d0*Lu - 32d0/3d0*Lt + 64d0/3d0*Lm + 24d0*L1px*Lu + 24d0*L1px*Lt - &
            &    48d0*L1px*Lm - 12d0*Lx*Lu - 12d0*Lx*Lt + 24d0*Lx*Lm + 8d0/3d0*xt*&
            &    I2i - 8d0/3d0*xt*I2g + 4d0/3d0*xt*Li2u - 4d0/3d0*xt*Li2t - 16d0*&
            &    rgl**2 - 6d0*rgl**2*I2d + 28d0/3d0*rgl**2*I2i + 20d0/3d0*rgl**2*&
            &    I2g - 32d0*rgl**2*I2b + 20d0*rgl**2*Lrgl - 8d0/3d0*rgl**2*xt*I2i&
            &     + 8d0/3d0*rgl**2*xt*I2g + 10d0*rsQ**2*I2c + 20d0*rsQ**2*LrsQ + &
            &    rst2**2*I2e + 2d0*rst2**2*Lrst2 - 56d0/3d0*rtop*rgl*s2a*I2i - 40d0&
            &   /3d0*rtop*rgl*s2a*I2g + 64d0*rtop*rgl*s2a*I2b + 16d0/3d0*rtop*rgl&
            &    *xt*s2a*I2i - 16d0/3d0*rtop*rgl*xt*s2a*I2g - 16d0*rtop**2 - 2d0*&
            &    rtop**2*I2f + 28d0/3d0*rtop**2*I2i + 20d0/3d0*rtop**2*I2g - 32d0*&
            &    rtop**2*I2b + 28d0*rtop**2*Lrtop - 8d0/3d0*rtop**2*xt*I2i + 8d0/3d0&
            &    *rtop**2*xt*I2g - 8d0*pi**2 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + xm**2*xt1xt**(-1)*FINp * (  - 32d0/3d0 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + xm**2 * (  - 8d0 + 24d0*rgl**2*I2d + 48d0*&
            &    rgl**2*Lrgl - 40d0*rsQ**2*I2c - 80d0*rsQ**2*LrsQ - 4d0*rst2**2*&
            &    I2e - 8d0*rst2**2*Lrst2 + 8d0*rtop**2*I2f + 16d0*rtop**2*Lrtop )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + xm**3*xt1xt**(-3) * (  - 8d0/3d0*I2i + 16d0&
            &   /3d0*I2b + 8d0/3d0*xt*I2i - 8d0/3d0*xt*I2g - 8d0/3d0*rgl**2 + 8d0/3d0*&
            &    rgl**2*I2i - 16d0/3d0*rgl**2*I2b + 16d0/3d0*rgl**2*Lrgl - 8d0/3d0*&
            &    rgl**2*xt*I2i + 8d0/3d0*rgl**2*xt*I2g - 16d0/3d0*rtop*rgl*s2a*I2i&
            &     + 32d0/3d0*rtop*rgl*s2a*I2b + 16d0/3d0*rtop*rgl*xt*s2a*I2i - 16d0/&
            &    3d0*rtop*rgl*xt*s2a*I2g - 8d0/3d0*rtop**2 + 8d0/3d0*rtop**2*I2i - &
            &    16d0/3d0*rtop**2*I2b + 16d0/3d0*rtop**2*Lrtop - 8d0/3d0*rtop**2*xt*&
            &    I2i + 8d0/3d0*rtop**2*xt*I2g )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + xm**3*xt1xt**(-2) * ( 8d0*I2i + 8d0/3d0*&
            &    I2g - 64d0/3d0*I2b - 16d0/3d0*xt*I2i + 16d0/3d0*xt*I2g + 32d0/3d0*&
            &    rgl**2 - 8d0*rgl**2*I2i - 8d0/3d0*rgl**2*I2g + 64d0/3d0*rgl**2*I2b&
            &     - 64d0/3d0*rgl**2*Lrgl + 16d0/3d0*rgl**2*xt*I2i - 16d0/3d0*rgl**2*&
            &    xt*I2g + 16d0*rtop*rgl*s2a*I2i + 16d0/3d0*rtop*rgl*s2a*I2g - 128d0&
            &   /3d0*rtop*rgl*s2a*I2b - 32d0/3d0*rtop*rgl*xt*s2a*I2i + 32d0/3d0*&
            &    rtop*rgl*xt*s2a*I2g + 32d0/3d0*rtop**2 - 8d0*rtop**2*I2i - 8d0/3d0&
            &    *rtop**2*I2g + 64d0/3d0*rtop**2*I2b - 64d0/3d0*rtop**2*Lrtop + 16d0&
            &   /3d0*rtop**2*xt*I2i - 16d0/3d0*rtop**2*xt*I2g )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + b*xm**(-1) * ( 1d0/6d0*Li2x - 1d0/6d0*Lx + &
            &    1d0/6d0*Lx*L1mx - 1d0/24d0*Lx**2 - 1d0/3d0*xt*Li2x + 1d0/3d0*xt*Lx - &
            &    1d0/3d0*xt*Lx*L1mx + 1d0/12d0*xt*Lx**2 + 1d0/6d0*xt**2*Li2x - 1d0/6d0&
            &    *xt**2*Lx + 1d0/6d0*xt**2*Lx*L1mx - 1d0/24d0*xt**2*Lx**2 + 1d0/18d0&
            &    *pi**2 - 1d0/9d0*pi**2*xt + 1d0/18d0*pi**2*xt**2 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + b*xt1xt**(-1) * (  - 1d0/6d0*Li2mx + 1d0/6d0&
            &    *Lx*Lu - 1d0/6d0*Lx*Lm - 1d0/6d0*Lx*L1px + 1d0/24d0*Lx**2 - 1d0/6d0*&
            &    xt*Lx*Lu + 1d0/6d0*xt*Lx*Lt - 1d0/72d0*pi**2 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + b * ( 2d0/3d0*Li2mx - 1d0/3d0*Li2x + 1d0/3d0*&
            &    Lx - 1d0/3d0*Lx*Lu - 1d0/3d0*Lx*Lt + 2d0/3d0*Lx*Lm - 1d0/3d0*Lx*L1mx&
            &     + 2d0/3d0*Lx*L1px - 1d0/12d0*Lx**2 + 2d0/3d0*xt*Li2x - 2d0/3d0*xt*Lx&
            &     + 2d0/3d0*xt*Lx*L1mx - 1d0/6d0*xt*Lx**2 - 2d0/3d0*xt**2*Li2x + 2d0/&
            &    3d0*xt**2*Lx - 2d0/3d0*xt**2*Lx*L1mx + 1d0/6d0*xt**2*Lx**2 - 1d0/18d0&
            &    *pi**2 + 2d0/9d0*pi**2*xt - 2d0/9d0*pi**2*xt**2 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + b*xm*xt1xt**(-1) * ( 2d0/3d0*Li2x - 1d0/3d0&
            &    *Lx - 1d0/3d0*Lx*Lu + 1d0/3d0*Lx*Lt + 2d0/3d0*Lx*L1mx - 1d0/6d0*Lx**2&
            &     + 2d0/3d0*xt*Lx*Lu - 2d0/3d0*xt*Lx*Lt + 2d0/9d0*pi**2 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + b*xm * (  - 2d0/3d0*Li2mx - 4d0/3d0*Li2x + &
            &    2d0/3d0*Lx + 1d0/3d0*Lx*Lu + 1d0/3d0*Lx*Lt - 2d0/3d0*Lx*Lm - 4d0/3d0*Lx&
            &    *L1mx - 2d0/3d0*Lx*L1px + 1d0/2d0*Lx**2 - 1d0/2d0*pi**2 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + b*xm**2*xt1xt**(-2) * ( 2d0/3d0*Li2mx - 2d0&
            &   /3d0*Li2x - 2d0/3d0*Lx*Lt + 2d0/3d0*Lx*Lm - 2d0/3d0*Lx*L1mx + 2d0/3d0*&
            &    Lx*L1px - 2d0/3d0*xt*Lx*Lu + 2d0/3d0*xt*Lx*Lt - 1d0/6d0*pi**2 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + b*xm**2*xt1xt**(-1) * (  - 2d0*Li2mx + 2d0&
            &    *Li2x + Lx + Lx*Lu + Lx*Lt - 2d0*Lx*Lm + 2d0*Lx*L1mx - 2d0*Lx*&
            &    L1px + 1d0/2d0*pi**2 )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + b*xm**2 * (  - 4d0*Lx )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**2*b**(-2)*xt1xt**(-1) * ( 3d0/4d0*&
            &    I3c + 1d0/48d0*I3b - 3d0/16d0*I3a + 1d0/24d0*rgl**2*I3b + 1d0/48d0*&
            &    rgl**4*I3b + 3d0/16d0*rgl**4*I3a - 1d0/24d0*rtop*rgl*s2a*I3b + 3d0/&
            &    8d0*rtop*rgl*s2a*I3a - 1d0/24d0*rtop*rgl**3*s2a*I3b - 3d0/8d0*rtop&
            &    *rgl**3*s2a*I3a - 3d0/8d0*rtop**2*I3a + 1d0/24d0*rtop**3*rgl*s2a*&
            &    I3b + 3d0/8d0*rtop**3*rgl*s2a*I3a - 1d0/48d0*rtop**4*I3b - 3d0/16d0&
            &    *rtop**4*I3a )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**2*b**(-2) * (  - 6d0*I3c - 1d0/6d0*&
            &    I3b + 3d0/2d0*I3a + 12d0*xt*I3c + 1d0/3d0*xt*I3b - 3d0*xt*I3a - 12d0&
            &    *xt**2*I3c - 1d0/3d0*xt**2*I3b + 3d0*xt**2*I3a - 1d0/3d0*rgl**2*&
            &    I3b + 2d0/3d0*rgl**2*xt*I3b - 2d0/3d0*rgl**2*xt**2*I3b - 1d0/6d0*&
            &    rgl**4*I3b - 3d0/2d0*rgl**4*I3a + 1d0/3d0*rgl**4*xt*I3b + 3d0*&
            &    rgl**4*xt*I3a - 1d0/3d0*rgl**4*xt**2*I3b - 3d0*rgl**4*xt**2*I3a&
            &     + 1d0/3d0*rtop*rgl*s2a*I3b - 3d0*rtop*rgl*s2a*I3a - 2d0/3d0*rtop*&
            &    rgl*xt*s2a*I3b + 6d0*rtop*rgl*xt*s2a*I3a + 2d0/3d0*rtop*rgl*&
            &    xt**2*s2a*I3b - 6d0*rtop*rgl*xt**2*s2a*I3a + 1d0/3d0*rtop*rgl**3&
            &    *s2a*I3b + 3d0*rtop*rgl**3*s2a*I3a - 2d0/3d0*rtop*rgl**3*xt*s2a*&
            &    I3b - 6d0*rtop*rgl**3*xt*s2a*I3a + 2d0/3d0*rtop*rgl**3*xt**2*s2a&
            &    *I3b + 6d0*rtop*rgl**3*xt**2*s2a*I3a + 3d0*rtop**2*I3a - 6d0*&
            &    rtop**2*xt*I3a + 6d0*rtop**2*xt**2*I3a - 1d0/3d0*rtop**3*rgl*s2a&
            &    *I3b - 3d0*rtop**3*rgl*s2a*I3a + 2d0/3d0*rtop**3*rgl*xt*s2a*I3b&
            &     + 6d0*rtop**3*rgl*xt*s2a*I3a - 2d0/3d0*rtop**3*rgl*xt**2*s2a*&
            &    I3b )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**2*b**(-2) * (  - 6d0*rtop**3*rgl*&
            &    xt**2*s2a*I3a + 1d0/6d0*rtop**4*I3b + 3d0/2d0*rtop**4*I3a - 1d0/3d0&
            &    *rtop**4*xt*I3b - 3d0*rtop**4*xt*I3a + 1d0/3d0*rtop**4*xt**2*I3b&
            &     + 3d0*rtop**4*xt**2*I3a )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**2*xm**(-1)*xt1xt**(-1) * (  - 1d0/&
            &    24d0*I3o + 1d0/12d0*I3n + 3d0/8d0*I3l + 1d0/12d0*I3i - 3d0/4d0*I3h - 3d0&
            &   /4d0*I3c - 1d0/24d0*I3b + 3d0/8d0*I3a + 1d0/12d0*xt*I3k - 3d0/4d0*xt*&
            &    I3j - 1d0/12d0*xt*I3i + 3d0/4d0*xt*I3h )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**2*xm**(-1) * ( 1d0/6d0*I3o - 1d0/3d0*&
            &    I3n - 3d0/2d0*I3l - 1d0/12d0*I3k + 3d0/4d0*I3j - 1d0/3d0*I3i + 3d0*I3h&
            &     + 9d0/2d0*I3c + 1d0/6d0*I3b - 3d0/2d0*I3a - 1d0/12d0*xt*I3k + 3d0/4d0*&
            &    xt*I3j + 5d0/12d0*xt*I3i - 15d0/4d0*xt*I3h - 6d0*xt*I3c - 1d0/6d0*&
            &    xt**2*I3k + 3d0/2d0*xt**2*I3j - 1d0/6d0*xt**2*I3i + 3d0/2d0*xt**2*&
            &    I3h + 6d0*xt**2*I3c )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**2*xt1xt**(-1) * ( 1d0/12d0*I3o - 1d0/&
            &    6d0*I3n - 3d0/4d0*I3l - 1d0/6d0*I3i + 3d0/2d0*I3h - 3d0/4d0*I3c + 7d0/&
            &    48d0*I3b - 21d0/16d0*I3a - 1d0/6d0*xt*I3k + 3d0/2d0*xt*I3j + 1d0/6d0*&
            &    xt*I3i - 3d0/2d0*xt*I3h - 1d0/12d0*rgl**2*I3o + 3d0/4d0*rgl**2*I3l&
            &     + 1d0/4d0*rgl**2*I3i - 3d0/4d0*rgl**2*I3h - 5d0/24d0*rgl**2*I3b + &
            &    1d0/4d0*rgl**2*xt*I3k - 3d0/4d0*rgl**2*xt*I3j - 1d0/4d0*rgl**2*xt*&
            &    I3i + 3d0/4d0*rgl**2*xt*I3h - 1d0/48d0*rgl**4*I3b - 3d0/16d0*rgl**4&
            &    *I3a + 1d0/6d0*rtop*rgl*s2a*I3o - 3d0/2d0*rtop*rgl*s2a*I3l - 1d0/3d0&
            &    *rtop*rgl*s2a*I3i + 3d0*rtop*rgl*s2a*I3h + 5d0/24d0*rtop*rgl*s2a&
            &    *I3b - 15d0/8d0*rtop*rgl*s2a*I3a - 1d0/3d0*rtop*rgl*xt*s2a*I3k + &
            &    3d0*rtop*rgl*xt*s2a*I3j + 1d0/3d0*rtop*rgl*xt*s2a*I3i - 3d0*rtop*&
            &    rgl*xt*s2a*I3h + 1d0/24d0*rtop*rgl**3*s2a*I3b + 3d0/8d0*rtop*&
            &    rgl**3*s2a*I3a - 1d0/12d0*rtop**2*I3o + 3d0/4d0*rtop**2*I3l + 1d0/&
            &    12d0*rtop**2*I3i - 9d0/4d0*rtop**2*I3h + 15d0/8d0*rtop**2*I3a + 1d0/&
            &    12d0*rtop**2*xt*I3k - 9d0/4d0*rtop**2*xt*I3j - 1d0/12d0*rtop**2*xt&
            &    *I3i )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**2*xt1xt**(-1) * ( 9d0/4d0*rtop**2*&
            &    xt*I3h - 1d0/24d0*rtop**3*rgl*s2a*I3b - 3d0/8d0*rtop**3*rgl*s2a*&
            &    I3a + 1d0/48d0*rtop**4*I3b + 3d0/16d0*rtop**4*I3a )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**2 * (  - 1d0/3d0*I3o + 2d0/3d0*I3n + &
            &    3d0*I3l + 1d0/6d0*I3k - 3d0/2d0*I3j + 1d0/2d0*I3i - 9d0/2d0*I3h + 3d0*&
            &    I3c - 1d0/2d0*I3b + 9d0/2d0*I3a + 1d0/3d0*xt*I3k - 3d0*xt*I3j - 1d0/3d0&
            &    *xt*I3i + 3d0*xt*I3h - 1d0/3d0*xt*I3b + 3d0*xt*I3a + 1d0/3d0*xt**2*&
            &    I3b - 3d0*xt**2*I3a + 1d0/3d0*rgl**2*I3o - 3d0*rgl**2*I3l - 1d0/3d0&
            &    *rgl**2*I3k - 2d0/3d0*rgl**2*I3i + 3d0*rgl**2*I3h + 2d0/3d0*rgl**2&
            &    *I3b - 1d0/3d0*rgl**2*xt*I3k + 3d0*rgl**2*xt*I3j + 1d0/3d0*rgl**2*&
            &    xt*I3i - 3d0*rgl**2*xt*I3h + 2d0/3d0*rgl**2*xt*I3b - 2d0/3d0*&
            &    rgl**2*xt**2*I3b + 1d0/6d0*rgl**4*I3b + 3d0/2d0*rgl**4*I3a - 1d0/3d0&
            &    *rgl**4*xt*I3b - 3d0*rgl**4*xt*I3a + 1d0/3d0*rgl**4*xt**2*I3b + &
            &    3d0*rgl**4*xt**2*I3a - 2d0/3d0*rtop*rgl*s2a*I3o + 6d0*rtop*rgl*&
            &    s2a*I3l + 1d0/3d0*rtop*rgl*s2a*I3k - 3d0*rtop*rgl*s2a*I3j + rtop&
            &    *rgl*s2a*I3i - 9d0*rtop*rgl*s2a*I3h - 2d0/3d0*rtop*rgl*s2a*I3b&
            &     + 6d0*rtop*rgl*s2a*I3a + 2d0/3d0*rtop*rgl*xt*s2a*I3k - 6d0*rtop*&
            &    rgl*xt*s2a*I3j - 2d0/3d0*rtop*rgl*xt*s2a*I3i + 6d0*rtop*rgl*xt*&
            &    s2a*I3h )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**2 * (  - 2d0/3d0*rtop*rgl*xt*s2a*&
            &    I3b + 6d0*rtop*rgl*xt*s2a*I3a + 2d0/3d0*rtop*rgl*xt**2*s2a*I3b&
            &     - 6d0*rtop*rgl*xt**2*s2a*I3a - 1d0/3d0*rtop*rgl**3*s2a*I3b - 3d0&
            &    *rtop*rgl**3*s2a*I3a + 2d0/3d0*rtop*rgl**3*xt*s2a*I3b + 6d0*rtop&
            &    *rgl**3*xt*s2a*I3a - 2d0/3d0*rtop*rgl**3*xt**2*s2a*I3b - 6d0*&
            &    rtop*rgl**3*xt**2*s2a*I3a + 1d0/3d0*rtop**2*I3o - 3d0*rtop**2*&
            &    I3l + 3d0*rtop**2*I3j - 1d0/3d0*rtop**2*I3i + 6d0*rtop**2*I3h - 6d0&
            &    *rtop**2*I3a - 1d0/3d0*rtop**2*xt*I3k + 3d0*rtop**2*xt*I3j + 1d0/&
            &    3d0*rtop**2*xt*I3i - 3d0*rtop**2*xt*I3h - 6d0*rtop**2*xt*I3a + 6d0&
            &    *rtop**2*xt**2*I3a + 1d0/3d0*rtop**3*rgl*s2a*I3b + 3d0*rtop**3*&
            &    rgl*s2a*I3a - 2d0/3d0*rtop**3*rgl*xt*s2a*I3b - 6d0*rtop**3*rgl*&
            &    xt*s2a*I3a + 2d0/3d0*rtop**3*rgl*xt**2*s2a*I3b + 6d0*rtop**3*rgl&
            &    *xt**2*s2a*I3a - 1d0/6d0*rtop**4*I3b - 3d0/2d0*rtop**4*I3a + 1d0/3d0&
            &    *rtop**4*xt*I3b + 3d0*rtop**4*xt*I3a - 1d0/3d0*rtop**4*xt**2*I3b&
            &     - 3d0*rtop**4*xt**2*I3a )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**2*xm*xt1xt**(-1) * ( 1d0/2d0*I3n + &
            &    1d0/6d0*I3i - 3d0/2d0*I3h - 1d0/4d0*I3b + 9d0/4d0*I3a + 1d0/6d0*xt*I3k&
            &     - 3d0/2d0*xt*I3j - 1d0/6d0*xt*I3i + 3d0/2d0*xt*I3h - 3d0*rgl**2*I3l&
            &     - 1d0/3d0*rgl**2*I3i + 1d0/2d0*rgl**2*I3b - 1d0/3d0*rgl**2*xt*I3k&
            &     + 1d0/3d0*rgl**2*xt*I3i + 1d0/6d0*rgl**4*I3i + 3d0/2d0*rgl**4*I3h&
            &     - 1d0/4d0*rgl**4*I3b - 9d0/4d0*rgl**4*I3a + 1d0/6d0*rgl**4*xt*I3k&
            &     + 3d0/2d0*rgl**4*xt*I3j - 1d0/6d0*rgl**4*xt*I3i - 3d0/2d0*rgl**4*&
            &    xt*I3h + 5d0*rsQ**2*I3p + 1d0/2d0*rst2**2*I3m + 1d0/3d0*rtop*rgl*&
            &    s2a*I3i - 3d0*rtop*rgl*s2a*I3h - 1d0/2d0*rtop*rgl*s2a*I3b + 9d0/2d0&
            &    *rtop*rgl*s2a*I3a + 1d0/3d0*rtop*rgl*xt*s2a*I3k - 3d0*rtop*rgl*&
            &    xt*s2a*I3j - 1d0/3d0*rtop*rgl*xt*s2a*I3i + 3d0*rtop*rgl*xt*s2a*&
            &    I3h - 1d0/3d0*rtop*rgl**3*s2a*I3i - 3d0*rtop*rgl**3*s2a*I3h + 1d0/&
            &    2d0*rtop*rgl**3*s2a*I3b + 9d0/2d0*rtop*rgl**3*s2a*I3a - 1d0/3d0*&
            &    rtop*rgl**3*xt*s2a*I3k - 3d0*rtop*rgl**3*xt*s2a*I3j + 1d0/3d0*&
            &    rtop*rgl**3*xt*s2a*I3i + 3d0*rtop*rgl**3*xt*s2a*I3h - rtop**2*&
            &    I3o )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**2*xm*xt1xt**(-1) * ( 3d0*rtop**2*&
            &    I3h - 9d0/2d0*rtop**2*I3a + 3d0*rtop**2*xt*I3j - 3d0*rtop**2*xt*&
            &    I3h + 1d0/3d0*rtop**3*rgl*s2a*I3i + 3d0*rtop**3*rgl*s2a*I3h - 1d0/&
            &    2d0*rtop**3*rgl*s2a*I3b - 9d0/2d0*rtop**3*rgl*s2a*I3a + 1d0/3d0*&
            &    rtop**3*rgl*xt*s2a*I3k + 3d0*rtop**3*rgl*xt*s2a*I3j - 1d0/3d0*&
            &    rtop**3*rgl*xt*s2a*I3i - 3d0*rtop**3*rgl*xt*s2a*I3h - 1d0/6d0*&
            &    rtop**4*I3i - 3d0/2d0*rtop**4*I3h + 1d0/4d0*rtop**4*I3b + 9d0/4d0*&
            &    rtop**4*I3a - 1d0/6d0*rtop**4*xt*I3k - 3d0/2d0*rtop**4*xt*I3j + 1d0&
            &   /6d0*rtop**4*xt*I3i + 3d0/2d0*rtop**4*xt*I3h )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**2*xm * (  - 2d0*I3n - 1d0/3d0*I3k + &
            &    3d0*I3j - 1d0/3d0*I3i + 3d0*I3h + I3b - 9d0*I3a + 12d0*rgl**2*I3l&
            &     + 2d0/3d0*rgl**2*I3k + 2d0/3d0*rgl**2*I3i - 2d0*rgl**2*I3b - 1d0/3d0&
            &    *rgl**4*I3k - 3d0*rgl**4*I3j - 1d0/3d0*rgl**4*I3i - 3d0*rgl**4*&
            &    I3h + rgl**4*I3b + 9d0*rgl**4*I3a - 20d0*rsQ**2*I3p - 2d0*&
            &    rst2**2*I3m - 2d0/3d0*rtop*rgl*s2a*I3k + 6d0*rtop*rgl*s2a*I3j - &
            &    2d0/3d0*rtop*rgl*s2a*I3i + 6d0*rtop*rgl*s2a*I3h + 2d0*rtop*rgl*&
            &    s2a*I3b - 18d0*rtop*rgl*s2a*I3a + 2d0/3d0*rtop*rgl**3*s2a*I3k + &
            &    6d0*rtop*rgl**3*s2a*I3j + 2d0/3d0*rtop*rgl**3*s2a*I3i + 6d0*rtop*&
            &    rgl**3*s2a*I3h - 2d0*rtop*rgl**3*s2a*I3b - 18d0*rtop*rgl**3*s2a&
            &    *I3a + 4d0*rtop**2*I3o - 6d0*rtop**2*I3j - 6d0*rtop**2*I3h + 18d0&
            &    *rtop**2*I3a - 2d0/3d0*rtop**3*rgl*s2a*I3k - 6d0*rtop**3*rgl*s2a&
            &    *I3j - 2d0/3d0*rtop**3*rgl*s2a*I3i - 6d0*rtop**3*rgl*s2a*I3h + 2d0&
            &    *rtop**3*rgl*s2a*I3b + 18d0*rtop**3*rgl*s2a*I3a + 1d0/3d0*&
            &    rtop**4*I3k + 3d0*rtop**4*I3j + 1d0/3d0*rtop**4*I3i + 3d0*rtop**4&
            &    *I3h )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**2*xm * (  - rtop**4*I3b - 9d0*&
            &    rtop**4*I3a )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**4*xm**(-2)*xt1xt**(-1) * (  - 1d0/&
            &    24d0*I4d + 3d0/8d0*I4c - 1d0/24d0*xt*I4f + 3d0/8d0*xt*I4e + 1d0/24d0*&
            &    xt*I4d - 3d0/8d0*xt*I4c )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**4*xm**(-2) * ( 1d0/24d0*I4f - 3d0/8d0&
            &    *I4e + 1d0/6d0*I4d - 3d0/2d0*I4c + 1d0/24d0*xt*I4f - 3d0/8d0*xt*I4e&
            &     - 5d0/24d0*xt*I4d + 15d0/8d0*xt*I4c + 1d0/12d0*xt**2*I4f - 3d0/4d0*&
            &    xt**2*I4e + 1d0/12d0*xt**2*I4d - 3d0/4d0*xt**2*I4c )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**4*xm**(-1)*xt1xt**(-1) * ( 1d0/8d0*&
            &    I4d - 9d0/8d0*I4c + 1d0/8d0*xt*I4f - 9d0/8d0*xt*I4e - 1d0/8d0*xt*I4d&
            &     + 9d0/8d0*xt*I4c - 1d0/6d0*rgl**2*I4d - 1d0/6d0*rgl**2*xt*I4f + 1d0/&
            &    6d0*rgl**2*xt*I4d + 1d0/6d0*rtop*rgl*s2a*I4d - 3d0/2d0*rtop*rgl*&
            &    s2a*I4c + 1d0/6d0*rtop*rgl*xt*s2a*I4f - 3d0/2d0*rtop*rgl*xt*s2a*&
            &    I4e - 1d0/6d0*rtop*rgl*xt*s2a*I4d + 3d0/2d0*rtop*rgl*xt*s2a*I4c&
            &     + 3d0/2d0*rtop**2*I4c + 3d0/2d0*rtop**2*xt*I4e - 3d0/2d0*rtop**2*&
            &    xt*I4c )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**4*xm**(-1) * (  - 1d0/8d0*I4f + 9d0/&
            &    8d0*I4e - 3d0/8d0*I4d + 27d0/8d0*I4c - 1d0/4d0*xt*I4f + 9d0/4d0*xt*I4e&
            &     + 1d0/4d0*xt*I4d - 9d0/4d0*xt*I4c + 5d0/24d0*rgl**2*I4f - 3d0/8d0*&
            &    rgl**2*I4e + 11d0/24d0*rgl**2*I4d + 3d0/8d0*rgl**2*I4c + 1d0/4d0*&
            &    rgl**2*xt*I4f + 3d0/4d0*rgl**2*xt*I4e - 1d0/4d0*rgl**2*xt*I4d - 3d0&
            &   /4d0*rgl**2*xt*I4c - 1d0/6d0*rtop*rgl*s2a*I4f + 3d0/2d0*rtop*rgl*&
            &    s2a*I4e - 1d0/2d0*rtop*rgl*s2a*I4d + 9d0/2d0*rtop*rgl*s2a*I4c - 1d0&
            &   /3d0*rtop*rgl*xt*s2a*I4f + 3d0*rtop*rgl*xt*s2a*I4e + 1d0/3d0*rtop&
            &    *rgl*xt*s2a*I4d - 3d0*rtop*rgl*xt*s2a*I4c + 1d0/24d0*rtop**2*I4f&
            &     - 15d0/8d0*rtop**2*I4e - 1d0/24d0*rtop**2*I4d - 33d0/8d0*rtop**2*&
            &    I4c - 1d0/12d0*rtop**2*xt*I4f - 9d0/4d0*rtop**2*xt*I4e + 1d0/12d0*&
            &    rtop**2*xt*I4d + 9d0/4d0*rtop**2*xt*I4c )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**4*xt1xt**(-1) * (  - 1d0/6d0*I4d + &
            &    3d0/2d0*I4c - 1d0/6d0*xt*I4f + 3d0/2d0*xt*I4e + 1d0/6d0*xt*I4d - 3d0/2d0&
            &    *xt*I4c - 1d0/24d0*rgl**2*I4f + 3d0/8d0*rgl**2*I4e + 3d0/8d0*rgl**2&
            &    *I4d - 3d0/8d0*rgl**2*I4c + 5d0/12d0*rgl**2*xt*I4f - 3d0/4d0*rgl**2&
            &    *xt*I4e - 5d0/12d0*rgl**2*xt*I4d + 3d0/4d0*rgl**2*xt*I4c + 1d0/24d0&
            &    *rgl**4*I4f - 3d0/8d0*rgl**4*I4e - 5d0/24d0*rgl**4*I4d - 9d0/8d0*&
            &    rgl**4*I4c - 1d0/4d0*rgl**4*xt*I4f - 3d0/4d0*rgl**4*xt*I4e + 1d0/4d0&
            &    *rgl**4*xt*I4d + 3d0/4d0*rgl**4*xt*I4c + 1d0/12d0*rtop*rgl*s2a*&
            &    I4f - 3d0/4d0*rtop*rgl*s2a*I4e - 5d0/12d0*rtop*rgl*s2a*I4d + 15d0/&
            &    4d0*rtop*rgl*s2a*I4c - 1d0/2d0*rtop*rgl*xt*s2a*I4f + 9d0/2d0*rtop*&
            &    rgl*xt*s2a*I4e + 1d0/2d0*rtop*rgl*xt*s2a*I4d - 9d0/2d0*rtop*rgl*&
            &    xt*s2a*I4c + 1d0/3d0*rtop*rgl**3*s2a*I4d + 3d0*rtop*rgl**3*s2a*&
            &    I4c + 1d0/3d0*rtop*rgl**3*xt*s2a*I4f + 3d0*rtop*rgl**3*xt*s2a*&
            &    I4e - 1d0/3d0*rtop*rgl**3*xt*s2a*I4d - 3d0*rtop*rgl**3*xt*s2a*&
            &    I4c - 1d0/24d0*rtop**2*I4f + 3d0/8d0*rtop**2*I4e + 1d0/24d0*rtop**2&
            &    *I4d )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**4*xt1xt**(-1) * (  - 27d0/8d0*&
            &    rtop**2*I4c + 1d0/12d0*rtop**2*xt*I4f - 15d0/4d0*rtop**2*xt*I4e&
            &     - 1d0/12d0*rtop**2*xt*I4d + 15d0/4d0*rtop**2*xt*I4c - 1d0/12d0*&
            &    rtop**2*rgl**2*I4f + 3d0/4d0*rtop**2*rgl**2*I4e + 1d0/12d0*&
            &    rtop**2*rgl**2*I4d - 3d0/4d0*rtop**2*rgl**2*I4c + 1d0/6d0*rtop**2&
            &    *rgl**2*xt*I4f - 3d0/2d0*rtop**2*rgl**2*xt*I4e - 1d0/6d0*rtop**2*&
            &    rgl**2*xt*I4d + 3d0/2d0*rtop**2*rgl**2*xt*I4c - 1d0/3d0*rtop**3*&
            &    rgl*s2a*I4d - 3d0*rtop**3*rgl*s2a*I4c - 1d0/3d0*rtop**3*rgl*xt*&
            &    s2a*I4f - 3d0*rtop**3*rgl*xt*s2a*I4e + 1d0/3d0*rtop**3*rgl*xt*&
            &    s2a*I4d + 3d0*rtop**3*rgl*xt*s2a*I4c + 1d0/24d0*rtop**4*I4f - 3d0/&
            &    8d0*rtop**4*I4e + 1d0/8d0*rtop**4*I4d + 15d0/8d0*rtop**4*I4c + 1d0/&
            &    12d0*rtop**4*xt*I4f + 9d0/4d0*rtop**4*xt*I4e - 1d0/12d0*rtop**4*xt&
            &    *I4d - 9d0/4d0*rtop**4*xt*I4c )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**4 * ( 1d0/3d0*I4f - 3d0*I4e + 1d0/3d0*&
            &    I4d - 3d0*I4c - 2d0/3d0*rgl**2*I4f + 3d0/2d0*rgl**2*I4e - 2d0/3d0*&
            &    rgl**2*I4d - 3d0/2d0*rgl**2*I4c - 3d0*rgl**2*xt*I4e + 3d0*rgl**2*&
            &    xt*I4c + 1d0/3d0*rgl**4*I4f + 3d0/2d0*rgl**4*I4e + 1d0/3d0*rgl**4*&
            &    I4d + 9d0/2d0*rgl**4*I4c + 3d0*rgl**4*xt*I4e - 3d0*rgl**4*xt*I4c&
            &     + 2d0/3d0*rtop*rgl*s2a*I4f - 6d0*rtop*rgl*s2a*I4e + 2d0/3d0*rtop*&
            &    rgl*s2a*I4d - 6d0*rtop*rgl*s2a*I4c - 2d0/3d0*rtop*rgl**3*s2a*I4f&
            &     - 3d0*rtop*rgl**3*s2a*I4e - 2d0/3d0*rtop*rgl**3*s2a*I4d - 9d0*&
            &    rtop*rgl**3*s2a*I4c - 6d0*rtop*rgl**3*xt*s2a*I4e + 6d0*rtop*&
            &    rgl**3*xt*s2a*I4c - 1d0/6d0*rtop**2*I4f + 6d0*rtop**2*I4e + 1d0/6d0&
            &    *rtop**2*I4d + 6d0*rtop**2*I4c + 1d0/3d0*rtop**2*xt*I4f - 1d0/3d0*&
            &    rtop**2*xt*I4d + 1d0/6d0*rtop**2*rgl**2*I4f - 3d0/2d0*rtop**2*&
            &    rgl**2*I4e - 1d0/6d0*rtop**2*rgl**2*I4d + 3d0/2d0*rtop**2*rgl**2*&
            &    I4c - 1d0/3d0*rtop**2*rgl**2*xt*I4f + 3d0*rtop**2*rgl**2*xt*I4e&
            &     + 1d0/3d0*rtop**2*rgl**2*xt*I4d - 3d0*rtop**2*rgl**2*xt*I4c + 1d0&
            &   /3d0*rtop**3*rgl*s2a*I4f )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**4 * ( 6d0*rtop**3*rgl*s2a*I4e + &
            &    rtop**3*rgl*s2a*I4d + 6d0*rtop**3*rgl*s2a*I4c + 2d0/3d0*rtop**3*&
            &    rgl*xt*s2a*I4f - 2d0/3d0*rtop**3*rgl*xt*s2a*I4d - 1d0/6d0*rtop**4&
            &    *I4f - 3d0*rtop**4*I4e - 1d0/2d0*rtop**4*I4d - 3d0*rtop**4*I4c - &
            &    1d0/3d0*rtop**4*xt*I4f + 1d0/3d0*rtop**4*xt*I4d )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**4*xm*xt1xt**(-1) * (  - 1d0/12d0*&
            &    I4f + 3d0/4d0*I4e + 1d0/12d0*I4d - 3d0/4d0*I4c + 1d0/6d0*xt*I4f - 3d0/&
            &    2d0*xt*I4e - 1d0/6d0*xt*I4d + 3d0/2d0*xt*I4c + 1d0/4d0*rgl**2*I4f + &
            &    3d0/4d0*rgl**2*I4e - 1d0/4d0*rgl**2*I4d - 3d0/4d0*rgl**2*I4c - 1d0/2d0&
            &    *rgl**2*xt*I4f - 3d0/2d0*rgl**2*xt*I4e + 1d0/2d0*rgl**2*xt*I4d + &
            &    3d0/2d0*rgl**2*xt*I4c - 1d0/4d0*rgl**4*I4f - 3d0/4d0*rgl**4*I4e + 1d0&
            &   /4d0*rgl**4*I4d + 3d0/4d0*rgl**4*I4c + 1d0/2d0*rgl**4*xt*I4f + 3d0/&
            &    2d0*rgl**4*xt*I4e - 1d0/2d0*rgl**4*xt*I4d - 3d0/2d0*rgl**4*xt*I4c&
            &     + 1d0/12d0*rgl**6*I4f - 3d0/4d0*rgl**6*I4e - 1d0/12d0*rgl**6*I4d&
            &     + 3d0/4d0*rgl**6*I4c - 1d0/6d0*rgl**6*xt*I4f + 3d0/2d0*rgl**6*xt*&
            &    I4e + 1d0/6d0*rgl**6*xt*I4d - 3d0/2d0*rgl**6*xt*I4c - 1d0/6d0*rtop*&
            &    rgl*s2a*I4f + 3d0/2d0*rtop*rgl*s2a*I4e + 1d0/6d0*rtop*rgl*s2a*I4d&
            &     - 3d0/2d0*rtop*rgl*s2a*I4c + 1d0/3d0*rtop*rgl*xt*s2a*I4f - 3d0*&
            &    rtop*rgl*xt*s2a*I4e - 1d0/3d0*rtop*rgl*xt*s2a*I4d + 3d0*rtop*rgl&
            &    *xt*s2a*I4c + 1d0/3d0*rtop*rgl**3*s2a*I4f + 3d0*rtop*rgl**3*s2a*&
            &    I4e )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**4*xm*xt1xt**(-1) * (  - 1d0/3d0*&
            &    rtop*rgl**3*s2a*I4d - 3d0*rtop*rgl**3*s2a*I4c - 2d0/3d0*rtop*&
            &    rgl**3*xt*s2a*I4f - 6d0*rtop*rgl**3*xt*s2a*I4e + 2d0/3d0*rtop*&
            &    rgl**3*xt*s2a*I4d + 6d0*rtop*rgl**3*xt*s2a*I4c - 1d0/6d0*rtop*&
            &    rgl**5*s2a*I4f + 3d0/2d0*rtop*rgl**5*s2a*I4e + 1d0/6d0*rtop*&
            &    rgl**5*s2a*I4d - 3d0/2d0*rtop*rgl**5*s2a*I4c + 1d0/3d0*rtop*&
            &    rgl**5*xt*s2a*I4f - 3d0*rtop*rgl**5*xt*s2a*I4e - 1d0/3d0*rtop*&
            &    rgl**5*xt*s2a*I4d + 3d0*rtop*rgl**5*xt*s2a*I4c - 1d0/12d0*&
            &    rtop**2*I4f - 9d0/4d0*rtop**2*I4e + 1d0/12d0*rtop**2*I4d + 9d0/4d0*&
            &    rtop**2*I4c + 1d0/6d0*rtop**2*xt*I4f + 9d0/2d0*rtop**2*xt*I4e - 1d0&
            &   /6d0*rtop**2*xt*I4d - 9d0/2d0*rtop**2*xt*I4c + 1d0/6d0*rtop**2*&
            &    rgl**2*I4f - 3d0/2d0*rtop**2*rgl**2*I4e - 1d0/6d0*rtop**2*rgl**2*&
            &    I4d + 3d0/2d0*rtop**2*rgl**2*I4c - 1d0/3d0*rtop**2*rgl**2*xt*I4f&
            &     + 3d0*rtop**2*rgl**2*xt*I4e + 1d0/3d0*rtop**2*rgl**2*xt*I4d - 3d0&
            &    *rtop**2*rgl**2*xt*I4c - 1d0/12d0*rtop**2*rgl**4*I4f + 3d0/4d0*&
            &    rtop**2*rgl**4*I4e )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**4*xm*xt1xt**(-1) * ( 1d0/12d0*&
            &    rtop**2*rgl**4*I4d - 3d0/4d0*rtop**2*rgl**4*I4c + 1d0/6d0*rtop**2&
            &    *rgl**4*xt*I4f - 3d0/2d0*rtop**2*rgl**4*xt*I4e - 1d0/6d0*rtop**2*&
            &    rgl**4*xt*I4d + 3d0/2d0*rtop**2*rgl**4*xt*I4c - 1d0/3d0*rtop**3*&
            &    rgl*s2a*I4f - 3d0*rtop**3*rgl*s2a*I4e + 1d0/3d0*rtop**3*rgl*s2a*&
            &    I4d + 3d0*rtop**3*rgl*s2a*I4c + 2d0/3d0*rtop**3*rgl*xt*s2a*I4f&
            &     + 6d0*rtop**3*rgl*xt*s2a*I4e - 2d0/3d0*rtop**3*rgl*xt*s2a*I4d&
            &     - 6d0*rtop**3*rgl*xt*s2a*I4c + 1d0/3d0*rtop**3*rgl**3*s2a*I4f&
            &     - 3d0*rtop**3*rgl**3*s2a*I4e - 1d0/3d0*rtop**3*rgl**3*s2a*I4d&
            &     + 3d0*rtop**3*rgl**3*s2a*I4c - 2d0/3d0*rtop**3*rgl**3*xt*s2a*&
            &    I4f + 6d0*rtop**3*rgl**3*xt*s2a*I4e + 2d0/3d0*rtop**3*rgl**3*xt*&
            &    s2a*I4d - 6d0*rtop**3*rgl**3*xt*s2a*I4c + 1d0/12d0*rtop**4*I4f&
            &     + 9d0/4d0*rtop**4*I4e - 1d0/12d0*rtop**4*I4d - 9d0/4d0*rtop**4*I4c&
            &     - 1d0/6d0*rtop**4*xt*I4f - 9d0/2d0*rtop**4*xt*I4e + 1d0/6d0*&
            &    rtop**4*xt*I4d + 9d0/2d0*rtop**4*xt*I4c - 1d0/12d0*rtop**4*rgl**2&
            &    *I4f )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + Mst1**4*xm*xt1xt**(-1) * ( 3d0/4d0*&
            &    rtop**4*rgl**2*I4e + 1d0/12d0*rtop**4*rgl**2*I4d - 3d0/4d0*&
            &    rtop**4*rgl**2*I4c + 1d0/6d0*rtop**4*rgl**2*xt*I4f - 3d0/2d0*&
            &    rtop**4*rgl**2*xt*I4e - 1d0/6d0*rtop**4*rgl**2*xt*I4d + 3d0/2d0*&
            &    rtop**4*rgl**2*xt*I4c - 1d0/6d0*rtop**5*rgl*s2a*I4f + 3d0/2d0*&
            &    rtop**5*rgl*s2a*I4e + 1d0/6d0*rtop**5*rgl*s2a*I4d - 3d0/2d0*&
            &    rtop**5*rgl*s2a*I4c + 1d0/3d0*rtop**5*rgl*xt*s2a*I4f - 3d0*&
            &    rtop**5*rgl*xt*s2a*I4e - 1d0/3d0*rtop**5*rgl*xt*s2a*I4d + 3d0*&
            &    rtop**5*rgl*xt*s2a*I4c + 1d0/12d0*rtop**6*I4f - 3d0/4d0*rtop**6*&
            &    I4e - 1d0/12d0*rtop**6*I4d + 3d0/4d0*rtop**6*I4c - 1d0/6d0*rtop**6*&
            &    xt*I4f + 3d0/2d0*rtop**6*xt*I4e + 1d0/6d0*rtop**6*xt*I4d - 3d0/2d0*&
            &    rtop**6*xt*I4c )
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) - 8d0/3d0 + 2d0/3d0*I2i - 2d0/3d0*I2g + 4d0/3d0*&
            &    I2b + 19d0/3d0*Li2u + 1d0/3d0*Li2t - 4d0/3d0*Lu + 6d0*Lu**2 + 4d0/3d0*&
            &    Lt - 12d0*Lm*Lu + 6d0*Lm**2 - 12d0*L1px*Lu - 6d0*L1px*Lt + 18d0*&
            &    L1px*Lm + 6d0*L1px**2 + 6d0*Lx*Lu + 3d0*Lx*Lt - 9d0*Lx*Lm - 6d0*Lx&
            &    *L1px + 3d0/2d0*Lx**2 + 32d0/3d0*xt + 1d0/3d0*xt*I2f - 3d0*xt*I2d - &
            &    4d0/3d0*xt*I2i + 4d0/3d0*xt*I2g - 8d0/3d0*xt*I2b - 6d0*xt*Li2u + 6d0*&
            &    xt*Li2t + 8d0/3d0*xt*Lu - 6d0*xt*Lu**2 - 8d0/3d0*xt*Lt + 6d0*xt*&
            &    Lt**2 + 12d0*xt*Lm*Lu - 12d0*xt*Lm*Lt - 12d0*xt*L1px + 18d0*xt*&
            &    L1px*Lu + 6d0*xt*L1px*Lt - 24d0*xt*L1px*Lm + 6d0*xt*Lx - 9d0*xt*&
            &    Lx*Lu - 3d0*xt*Lx*Lt + 12d0*xt*Lx*Lm - 32d0/3d0*xt**2 - 1d0/3d0*&
            &    xt**2*I2f + 3d0*xt**2*I2d + 8d0/3d0*xt**2*I2b + 12d0*xt**2*L1px&
            &     - 12d0*xt**2*L1px*Lu - 12d0*xt**2*L1px*Lt + 24d0*xt**2*L1px*Lm&
            &     - 6d0*xt**2*Lx + 6d0*xt**2*Lx*Lu + 6d0*xt**2*Lx*Lt - 12d0*xt**2*&
            &    Lx*Lm + 1d0/6d0*rgl**2*I2f - 3d0/2d0*rgl**2*I2d + 4d0/3d0*rgl**2*&
            &    I2b - 1d0/3d0*rgl**2*xt*I2f + 3d0*rgl**2*xt*I2d - 8d0/3d0*rgl**2*&
            &    xt*I2b
       Hgg1_coeff(0,2,2) = Hgg1_coeff(0,2,2) + 1d0/3d0*rgl**2*xt**2*I2f - 3d0*rgl**2*&
            &    xt**2*I2d + 8d0/3d0*rgl**2*xt**2*I2b - 1d0/3d0*rtop*rgl*s2a*I2f&
            &     + 3d0*rtop*rgl*s2a*I2d - 8d0/3d0*rtop*rgl*s2a*I2b + 2d0/3d0*rtop*&
            &    rgl*xt*s2a*I2f - 6d0*rtop*rgl*xt*s2a*I2d + 16d0/3d0*rtop*rgl*xt*&
            &    s2a*I2b - 2d0/3d0*rtop*rgl*xt**2*s2a*I2f + 6d0*rtop*rgl*xt**2*&
            &    s2a*I2d - 16d0/3d0*rtop*rgl*xt**2*s2a*I2b + 1d0/6d0*rtop**2*I2f&
            &     - 3d0/2d0*rtop**2*I2d + 4d0/3d0*rtop**2*I2b - 1d0/3d0*rtop**2*xt*&
            &    I2f + 3d0*rtop**2*xt*I2d - 8d0/3d0*rtop**2*xt*I2b + 1d0/3d0*&
            &    rtop**2*xt**2*I2f - 3d0*rtop**2*xt**2*I2d + 8d0/3d0*rtop**2*&
            &    xt**2*I2b + 25d0/18d0*pi**2 - 4d0*pi**2*xt + 4d0*pi**2*xt**2

       Hgg1_coeff(0,2,3) =&
            &  + Mst1**(-2)*xm*xt1xt**(-1)*FINm * (  - 4d0/3d0 + 8d0/3d0*xt )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**(-2)*xm*FINm * ( 8d0/3d0 - 16d0/3d0*&
            &    xt )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**(-2)*xm**2*xt1xt**(-2)*FINm * ( 4d0&
            &     - 8d0*xt )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**(-2)*xm**2*xt1xt**(-1)*FINm * ( &
            &     - 8d0 + 16d0*xt )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**(-2)*xm**3*xt1xt**(-3)*FINm * ( &
            &     - 8d0/3d0 + 16d0/3d0*xt )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**(-2)*xm**3*xt1xt**(-2)*FINm * ( &
            &    16d0/3d0 - 32d0/3d0*xt )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + b**(-1) * (  - 1d0/3d0*Li2x - 1d0/3d0*Lx*&
            &    L1mx + 1d0/12d0*Lx**2 + 1d0/3d0*xt*Li2x + 1d0/3d0*xt*Lx*L1mx - 1d0/&
            &    12d0*xt*Lx**2 - 1d0/9d0*pi**2 + 1d0/9d0*pi**2*xt )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + b**(-1)*xm * ( 2d0/3d0*Li2x + 1d0/3d0*Lx*Lu&
            &     - 1d0/3d0*Lx*Lt + 2d0/3d0*Lx*L1mx - 1d0/6d0*Lx**2 + 2d0/9d0*pi**2 )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + b**(-1)*xm**2*xt1xt**(-1) * (  - 2d0/3d0*&
            &    Li2mx + 4d0/3d0*Li2x - 1d0/3d0*Lx*Lu + Lx*Lt - 2d0/3d0*Lx*Lm + 4d0/3d0&
            &    *Lx*L1mx - 2d0/3d0*Lx*L1px - 1d0/6d0*Lx**2 + 4d0/3d0*xt*Li2mx - 8d0/&
            &    3d0*xt*Li2x - 2d0/3d0*xt*Lx*Lu - 2d0/3d0*xt*Lx*Lt + 4d0/3d0*xt*Lx*Lm&
            &     - 8d0/3d0*xt*Lx*L1mx + 4d0/3d0*xt*Lx*L1px + 1d0/3d0*xt*Lx**2 + 7d0/&
            &    18d0*pi**2 - 7d0/9d0*pi**2*xt )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + b**(-1)*xm**3*xt1xt**(-2) * ( 4d0/3d0*&
            &    Li2mx - 4d0/3d0*Li2x - 4d0/3d0*Lx*Lt + 4d0/3d0*Lx*Lm - 4d0/3d0*Lx*&
            &    L1mx + 4d0/3d0*Lx*L1px - 8d0/3d0*xt*Li2mx + 8d0/3d0*xt*Li2x + 4d0/3d0&
            &    *xt*Lx*Lu + 4d0/3d0*xt*Lx*Lt - 8d0/3d0*xt*Lx*Lm + 8d0/3d0*xt*Lx*&
            &    L1mx - 8d0/3d0*xt*Lx*L1px - 1d0/3d0*pi**2 + 2d0/3d0*pi**2*xt )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + b**(-1)*xm**3*xt1xt**(-1) * (  - 4d0/3d0*&
            &    Lx*Lu + 4d0/3d0*Lx*Lt )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + xt1xt**(-1) * ( 5d0/3d0*Li2u + 3d0/2d0*&
            &    Lu**2 - 3d0*Lm*Lu + 3d0/2d0*Lm**2 - 3d0*L1px*Lu + 3d0*L1px*Lm + 3d0/&
            &    2d0*L1px**2 + 3d0/2d0*Lx*Lu - 3d0/2d0*Lx*Lm - 3d0/2d0*Lx*L1px + 3d0/8d0&
            &    *Lx**2 - 5d0/3d0*xt*Li2u - 5d0/3d0*xt*Li2t - 3d0/2d0*xt*Lu**2 - 3d0/&
            &    2d0*xt*Lt**2 + 3d0*xt*Lm*Lu + 3d0*xt*Lm*Lt - 3d0*xt*Lm**2 + 3d0*xt&
            &    *L1px*Lu + 3d0*xt*L1px*Lt - 6d0*xt*L1px*Lm - 3d0*xt*L1px**2 - 3d0/&
            &    2d0*xt*Lx*Lu - 3d0/2d0*xt*Lx*Lt + 3d0*xt*Lx*Lm + 3d0*xt*Lx*L1px - &
            &    3d0/4d0*xt*Lx**2 + 7d0/72d0*pi**2 - 7d0/36d0*pi**2*xt )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + FINp * ( 4d0/3d0 - 8d0/3d0*xt )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + xm*xt1xt**(-1) * ( 16d0/3d0 - 2d0*I2i - 2d0/&
            &    3d0*I2g + 4d0/3d0*I2b - 2d0/3d0*Li2u + 8d0/3d0*Li2t - 4d0/3d0*Lu - 8d0/&
            &    3d0*Lt + 3d0*Lt**2 + 4d0*Lm - 6d0*Lm*Lt + 3d0*Lm**2 + 6d0*L1px*Lt&
            &     - 6d0*L1px*Lm + 3d0*L1px**2 - 3d0*Lx*Lt + 3d0*Lx*Lm - 3d0*Lx*L1px&
            &     + 3d0/4d0*Lx**2 - 32d0/3d0*xt + 8d0/3d0*xt*I2i + 8d0/3d0*xt*I2g - 8d0/&
            &    3d0*xt*I2b - 2d0*xt*Li2u - 2d0*xt*Li2t + 4d0*xt*Lu - 3d0*xt*Lu**2&
            &     + 4d0*xt*Lt - 3d0*xt*Lt**2 - 8d0*xt*Lm + 6d0*xt*Lm*Lu + 6d0*xt*Lm&
            &    *Lt - 6d0*xt*Lm**2 - 6d0*xt*L1px*Lu - 6d0*xt*L1px*Lt + 12d0*xt*&
            &    L1px*Lm - 6d0*xt*L1px**2 + 3d0*xt*Lx*Lu + 3d0*xt*Lx*Lt - 6d0*xt*&
            &    Lx*Lm + 6d0*xt*Lx*L1px - 3d0/2d0*xt*Lx**2 - 4d0/3d0*rgl**2 + 4d0/3d0&
            &    *rgl**2*I2i - 8d0/3d0*rgl**2*I2b + 8d0/3d0*rgl**2*Lrgl + 8d0/3d0*&
            &    rgl**2*xt - 4d0/3d0*rgl**2*xt*I2i - 4d0/3d0*rgl**2*xt*I2g + 16d0/3d0&
            &    *rgl**2*xt*I2b - 16d0/3d0*rgl**2*xt*Lrgl - 8d0/3d0*rtop*rgl*s2a*&
            &    I2i + 16d0/3d0*rtop*rgl*s2a*I2b + 8d0/3d0*rtop*rgl*xt*s2a*I2i + 8d0&
            &   /3d0*rtop*rgl*xt*s2a*I2g - 32d0/3d0*rtop*rgl*xt*s2a*I2b - 4d0/3d0*&
            &    rtop**2 )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + xm*xt1xt**(-1) * ( 4d0/3d0*rtop**2*I2i - &
            &    8d0/3d0*rtop**2*I2b + 8d0/3d0*rtop**2*Lrtop + 8d0/3d0*rtop**2*xt - &
            &    4d0/3d0*rtop**2*xt*I2i - 4d0/3d0*rtop**2*xt*I2g + 16d0/3d0*rtop**2*&
            &    xt*I2b - 16d0/3d0*rtop**2*xt*Lrtop - 19d0/12d0*pi**2 + 19d0/6d0*&
            &    pi**2*xt )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + xm*xt1xt**(-1)*FINp * (  - 8d0/3d0 + 16d0/&
            &    3d0*xt )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + xm * ( 8d0/3d0*I2i - 8d0/3d0*I2g - 8d0/3d0*&
            &    I2b + 20d0/3d0*Li2u - 20d0/3d0*Li2t - 8d0/3d0*Lu + 6d0*Lu**2 + 8d0/3d0&
            &    *Lt - 6d0*Lt**2 - 12d0*Lm*Lu + 12d0*Lm*Lt + 12d0*L1px*Lu - 12d0*&
            &    L1px*Lt - 6d0*Lx*Lu + 6d0*Lx*Lt + 16d0/3d0*xt*I2b + 8d0/3d0*rgl**2&
            &     - 8d0/3d0*rgl**2*I2i + 8d0/3d0*rgl**2*I2g + 8d0/3d0*rgl**2*I2b - &
            &    16d0/3d0*rgl**2*Lrgl - 16d0/3d0*rgl**2*xt - 16d0/3d0*rgl**2*xt*I2b&
            &     + 32d0/3d0*rgl**2*xt*Lrgl + 16d0/3d0*rtop*rgl*s2a*I2i - 16d0/3d0*&
            &    rtop*rgl*s2a*I2g - 16d0/3d0*rtop*rgl*s2a*I2b + 32d0/3d0*rtop*rgl*&
            &    xt*s2a*I2b + 8d0/3d0*rtop**2 - 8d0/3d0*rtop**2*I2i + 8d0/3d0*&
            &    rtop**2*I2g + 8d0/3d0*rtop**2*I2b - 16d0/3d0*rtop**2*Lrtop - 16d0/&
            &    3d0*rtop**2*xt - 16d0/3d0*rtop**2*xt*I2b + 32d0/3d0*rtop**2*xt*&
            &    Lrtop )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + xm**2*(xt-xm)**(-1)*xt1xt**(-1) * ( 4d0/&
            &    3d0*xt*Lt - 4d0/3d0*xt*Lm )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + xm**2*(xt-xm)**(-1) * (  - 8d0/3d0*Lt + 8d0&
            &   /3d0*Lm )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + xm**2*(1d0-xt-xm)**(-1)*xt1xt**(-1) * ( &
            &     - 4d0/3d0*Lu + 4d0/3d0*Lm + 4d0/3d0*xt*Lu - 4d0/3d0*xt*Lm )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + xm**2*(1d0-xt-xm)**(-1) * ( 8d0/3d0*Lu - 8d0/&
            &    3d0*Lm )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + xm**2*xt1xt**(-2) * (  - 16d0/3d0 + 4d0*&
            &    I2i - 16d0/3d0*I2b + 16d0/3d0*Lt - 16d0/3d0*Lm - 12d0*L1px*Lt + 12d0*&
            &    L1px*Lm + 6d0*Lx*Lt - 6d0*Lx*Lm + 32d0/3d0*xt - 4d0*xt*I2i - 4d0*xt&
            &    *I2g + 32d0/3d0*xt*I2b - 16d0/3d0*xt*Lu - 16d0/3d0*xt*Lt + 32d0/3d0*&
            &    xt*Lm + 12d0*xt*L1px*Lu + 12d0*xt*L1px*Lt - 24d0*xt*L1px*Lm - 6d0&
            &    *xt*Lx*Lu - 6d0*xt*Lx*Lt + 12d0*xt*Lx*Lm + 4d0*rgl**2 - 4d0*&
            &    rgl**2*I2i + 8d0*rgl**2*I2b - 8d0*rgl**2*Lrgl - 8d0*rgl**2*xt + &
            &    4d0*rgl**2*xt*I2i + 4d0*rgl**2*xt*I2g - 16d0*rgl**2*xt*I2b + 16d0&
            &    *rgl**2*xt*Lrgl + 8d0*rtop*rgl*s2a*I2i - 16d0*rtop*rgl*s2a*I2b&
            &     - 8d0*rtop*rgl*xt*s2a*I2i - 8d0*rtop*rgl*xt*s2a*I2g + 32d0*rtop&
            &    *rgl*xt*s2a*I2b + 4d0*rtop**2 - 4d0*rtop**2*I2i + 8d0*rtop**2*&
            &    I2b - 8d0*rtop**2*Lrtop - 8d0*rtop**2*xt + 4d0*rtop**2*xt*I2i + &
            &    4d0*rtop**2*xt*I2g - 16d0*rtop**2*xt*I2b + 16d0*rtop**2*xt*Lrtop&
            &     + 2d0*pi**2 - 4d0*pi**2*xt )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + xm**2*xt1xt**(-2)*FINp * ( 8d0/3d0 - 16d0/&
            &    3d0*xt )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + xm**2*xt1xt**(-1) * (  - 28d0/3d0*I2i + &
            &    20d0/3d0*I2g + 32d0/3d0*I2b + 2d0/3d0*Li2u + 2d0/3d0*Li2t + 32d0/3d0*Lu&
            &     - 32d0/3d0*Lt - 24d0*L1px*Lu + 24d0*L1px*Lt + 12d0*Lx*Lu - 12d0*Lx&
            &    *Lt + 8d0/3d0*xt*I2i + 8d0/3d0*xt*I2g - 64d0/3d0*xt*I2b - 4d0/3d0*xt*&
            &    Li2u - 4d0/3d0*xt*Li2t - 8d0*rgl**2 + 28d0/3d0*rgl**2*I2i - 20d0/3d0&
            &    *rgl**2*I2g - 32d0/3d0*rgl**2*I2b + 16d0*rgl**2*Lrgl + 16d0*&
            &    rgl**2*xt - 8d0/3d0*rgl**2*xt*I2i - 8d0/3d0*rgl**2*xt*I2g + 64d0/3d0&
            &    *rgl**2*xt*I2b - 32d0*rgl**2*xt*Lrgl - 56d0/3d0*rtop*rgl*s2a*I2i&
            &     + 40d0/3d0*rtop*rgl*s2a*I2g + 64d0/3d0*rtop*rgl*s2a*I2b + 16d0/3d0&
            &    *rtop*rgl*xt*s2a*I2i + 16d0/3d0*rtop*rgl*xt*s2a*I2g - 128d0/3d0*&
            &    rtop*rgl*xt*s2a*I2b - 8d0*rtop**2 + 28d0/3d0*rtop**2*I2i - 20d0/3d0&
            &    *rtop**2*I2g - 32d0/3d0*rtop**2*I2b + 16d0*rtop**2*Lrtop + 16d0*&
            &    rtop**2*xt - 8d0/3d0*rtop**2*xt*I2i - 8d0/3d0*rtop**2*xt*I2g + 64d0&
            &   /3d0*rtop**2*xt*I2b - 32d0*rtop**2*xt*Lrtop - 2d0/9d0*pi**2 + 4d0/&
            &    9d0*pi**2*xt )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + xm**3*xt1xt**(-3) * (  - 8d0/3d0*I2i + 16d0&
            &   /3d0*I2b + 8d0/3d0*xt*I2i + 8d0/3d0*xt*I2g - 32d0/3d0*xt*I2b - 8d0/3d0&
            &    *rgl**2 + 8d0/3d0*rgl**2*I2i - 16d0/3d0*rgl**2*I2b + 16d0/3d0*&
            &    rgl**2*Lrgl + 16d0/3d0*rgl**2*xt - 8d0/3d0*rgl**2*xt*I2i - 8d0/3d0*&
            &    rgl**2*xt*I2g + 32d0/3d0*rgl**2*xt*I2b - 32d0/3d0*rgl**2*xt*Lrgl&
            &     - 16d0/3d0*rtop*rgl*s2a*I2i + 32d0/3d0*rtop*rgl*s2a*I2b + 16d0/3d0&
            &    *rtop*rgl*xt*s2a*I2i + 16d0/3d0*rtop*rgl*xt*s2a*I2g - 64d0/3d0*&
            &    rtop*rgl*xt*s2a*I2b - 8d0/3d0*rtop**2 + 8d0/3d0*rtop**2*I2i - 16d0/&
            &    3d0*rtop**2*I2b + 16d0/3d0*rtop**2*Lrtop + 16d0/3d0*rtop**2*xt - 8d0&
            &   /3d0*rtop**2*xt*I2i - 8d0/3d0*rtop**2*xt*I2g + 32d0/3d0*rtop**2*xt&
            &    *I2b - 32d0/3d0*rtop**2*xt*Lrtop )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + xm**3*xt1xt**(-2) * ( 8d0*I2i - 8d0/3d0*&
            &    I2g - 32d0/3d0*I2b - 16d0/3d0*xt*I2i - 16d0/3d0*xt*I2g + 64d0/3d0*xt*&
            &    I2b + 16d0/3d0*rgl**2 - 8d0*rgl**2*I2i + 8d0/3d0*rgl**2*I2g + 32d0/&
            &    3d0*rgl**2*I2b - 32d0/3d0*rgl**2*Lrgl - 32d0/3d0*rgl**2*xt + 16d0/3d0&
            &    *rgl**2*xt*I2i + 16d0/3d0*rgl**2*xt*I2g - 64d0/3d0*rgl**2*xt*I2b&
            &     + 64d0/3d0*rgl**2*xt*Lrgl + 16d0*rtop*rgl*s2a*I2i - 16d0/3d0*rtop&
            &    *rgl*s2a*I2g - 64d0/3d0*rtop*rgl*s2a*I2b - 32d0/3d0*rtop*rgl*xt*&
            &    s2a*I2i - 32d0/3d0*rtop*rgl*xt*s2a*I2g + 128d0/3d0*rtop*rgl*xt*&
            &    s2a*I2b + 16d0/3d0*rtop**2 - 8d0*rtop**2*I2i + 8d0/3d0*rtop**2*I2g&
            &     + 32d0/3d0*rtop**2*I2b - 32d0/3d0*rtop**2*Lrtop - 32d0/3d0*rtop**2&
            &    *xt + 16d0/3d0*rtop**2*xt*I2i + 16d0/3d0*rtop**2*xt*I2g - 64d0/3d0*&
            &    rtop**2*xt*I2b + 64d0/3d0*rtop**2*xt*Lrtop )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + b*xt1xt**(-1) * ( 1d0/6d0*Li2mx - 1d0/6d0*&
            &    Lx*Lu + 1d0/6d0*Lx*Lm + 1d0/6d0*Lx*L1px - 1d0/24d0*Lx**2 - 1d0/3d0*xt&
            &    *Li2mx + 1d0/6d0*xt*Lx*Lu + 1d0/6d0*xt*Lx*Lt - 1d0/3d0*xt*Lx*Lm - 1d0&
            &   /3d0*xt*Lx*L1px + 1d0/12d0*xt*Lx**2 + 1d0/72d0*pi**2 - 1d0/36d0*&
            &    pi**2*xt )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + b * ( 1d0/3d0*Lx*Lu - 1d0/3d0*Lx*Lt + 1d0/3d0&
            &    *xt*Li2x + 1d0/3d0*xt*Lx*L1mx - 1d0/12d0*xt*Lx**2 + 1d0/9d0*pi**2*&
            &    xt )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + b*xm*xt1xt**(-1) * (  - 2d0/3d0*Li2mx + 2d0&
            &   /3d0*Li2x + 1d0/3d0*Lx*Lu + 1d0/3d0*Lx*Lt - 2d0/3d0*Lx*Lm + 2d0/3d0*Lx&
            &    *L1mx - 2d0/3d0*Lx*L1px + 4d0/3d0*xt*Li2mx - 4d0/3d0*xt*Li2x - 2d0/3d0&
            &    *xt*Lx*Lu - 2d0/3d0*xt*Lx*Lt + 4d0/3d0*xt*Lx*Lm - 4d0/3d0*xt*Lx*&
            &    L1mx + 4d0/3d0*xt*Lx*L1px + 1d0/6d0*pi**2 - 1d0/3d0*pi**2*xt )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + b*xm * (  - 1d0/3d0*Lx*Lu + 1d0/3d0*Lx*Lt )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + b*xm**2*xt1xt**(-2) * ( 2d0/3d0*Li2mx - 2d0&
            &   /3d0*Li2x - 2d0/3d0*Lx*Lt + 2d0/3d0*Lx*Lm - 2d0/3d0*Lx*L1mx + 2d0/3d0*&
            &    Lx*L1px - 4d0/3d0*xt*Li2mx + 4d0/3d0*xt*Li2x + 2d0/3d0*xt*Lx*Lu + 2d0&
            &   /3d0*xt*Lx*Lt - 4d0/3d0*xt*Lx*Lm + 4d0/3d0*xt*Lx*L1mx - 4d0/3d0*xt*&
            &    Lx*L1px - 1d0/6d0*pi**2 + 1d0/3d0*pi**2*xt )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + b*xm**2*xt1xt**(-1) * (  - Lx*Lu + Lx*&
            &    Lt )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**2*xm**(-1)*xt1xt**(-1) * ( 1d0/24d0&
            &    *I3o - 1d0/12d0*I3n - 3d0/8d0*I3l - 1d0/12d0*I3i + 3d0/4d0*I3h + 3d0/4d0&
            &    *I3c + 1d0/24d0*I3b - 3d0/8d0*I3a - 1d0/12d0*xt*I3o + 1d0/6d0*xt*I3n&
            &     + 3d0/4d0*xt*I3l + 1d0/12d0*xt*I3k - 3d0/4d0*xt*I3j + 1d0/12d0*xt*&
            &    I3i - 3d0/4d0*xt*I3h - 3d0/2d0*xt*I3c - 1d0/12d0*xt*I3b + 3d0/4d0*xt*&
            &    I3a )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**2*xm**(-1) * (  - 1d0/12d0*I3o + 3d0/&
            &    4d0*I3l - 1d0/12d0*I3k + 3d0/4d0*I3j + 1d0/3d0*I3i - 3d0*I3h - 3d0/2d0*&
            &    I3c - 1d0/12d0*I3b + 3d0/4d0*I3a + 1d0/6d0*xt*I3o - 3d0/2d0*xt*I3l - &
            &    1d0/12d0*xt*I3k + 3d0/4d0*xt*I3j - 5d0/12d0*xt*I3i + 15d0/4d0*xt*I3h&
            &     + 3d0*xt*I3c + 1d0/6d0*xt*I3b - 3d0/2d0*xt*I3a - 1d0/6d0*xt**2*I3k&
            &     + 3d0/2d0*xt**2*I3j + 1d0/6d0*xt**2*I3i - 3d0/2d0*xt**2*I3h )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**2*xt1xt**(-1) * (  - 1d0/12d0*I3o&
            &     + 1d0/2d0*I3n + 3d0/4d0*I3l + 1d0/6d0*I3i - 3d0/2d0*I3h - 3d0*I3c - 1d0&
            &   /6d0*I3b + 3d0/2d0*I3a + 1d0/6d0*xt*I3o - xt*I3n - 3d0/2d0*xt*I3l - &
            &    1d0/6d0*xt*I3k + 3d0/2d0*xt*I3j - 1d0/6d0*xt*I3i + 3d0/2d0*xt*I3h + 6d0&
            &    *xt*I3c + 1d0/3d0*xt*I3b - 3d0*xt*I3a + 1d0/6d0*rgl**2*I3o - 1d0/4d0&
            &    *rgl**2*I3i + 3d0/4d0*rgl**2*I3h + 1d0/12d0*rgl**2*I3b - 3d0/4d0*&
            &    rgl**2*I3a - 1d0/3d0*rgl**2*xt*I3o + 1d0/4d0*rgl**2*xt*I3k - 3d0/4d0&
            &    *rgl**2*xt*I3j + 1d0/4d0*rgl**2*xt*I3i - 3d0/4d0*rgl**2*xt*I3h - &
            &    1d0/6d0*rgl**2*xt*I3b + 3d0/2d0*rgl**2*xt*I3a - 1d0/6d0*rtop*rgl*&
            &    s2a*I3o + 3d0/2d0*rtop*rgl*s2a*I3l + 1d0/3d0*rtop*rgl*s2a*I3i - 3d0&
            &    *rtop*rgl*s2a*I3h - 1d0/6d0*rtop*rgl*s2a*I3b + 3d0/2d0*rtop*rgl*&
            &    s2a*I3a + 1d0/3d0*rtop*rgl*xt*s2a*I3o - 3d0*rtop*rgl*xt*s2a*I3l&
            &     - 1d0/3d0*rtop*rgl*xt*s2a*I3k + 3d0*rtop*rgl*xt*s2a*I3j - 1d0/3d0&
            &    *rtop*rgl*xt*s2a*I3i + 3d0*rtop*rgl*xt*s2a*I3h + 1d0/3d0*rtop*&
            &    rgl*xt*s2a*I3b - 3d0*rtop*rgl*xt*s2a*I3a - 3d0/2d0*rtop**2*I3l&
            &     - 1d0/12d0*rtop**2*I3i )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**2*xt1xt**(-1) * ( 9d0/4d0*rtop**2*&
            &    I3h + 1d0/12d0*rtop**2*I3b - 3d0/4d0*rtop**2*I3a + 3d0*rtop**2*xt*&
            &    I3l + 1d0/12d0*rtop**2*xt*I3k - 9d0/4d0*rtop**2*xt*I3j + 1d0/12d0*&
            &    rtop**2*xt*I3i - 9d0/4d0*rtop**2*xt*I3h - 1d0/6d0*rtop**2*xt*I3b&
            &     + 3d0/2d0*rtop**2*xt*I3a )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**2 * ( 1d0/6d0*I3k - 3d0/2d0*I3j - 1d0/&
            &    2d0*I3i + 9d0/2d0*I3h + 3d0*I3c + 1d0/6d0*I3b - 3d0/2d0*I3a + 1d0/3d0*&
            &    xt*I3k - 3d0*xt*I3j + 1d0/3d0*xt*I3i - 3d0*xt*I3h - 6d0*xt*I3c - 1d0&
            &   /3d0*xt*I3b + 3d0*xt*I3a - 1d0/3d0*rgl**2*I3k + 2d0/3d0*rgl**2*I3i&
            &     - 3d0*rgl**2*I3h - 1d0/6d0*rgl**2*I3b + 3d0/2d0*rgl**2*I3a - 1d0/3d0&
            &    *rgl**2*xt*I3k + 3d0*rgl**2*xt*I3j - 1d0/3d0*rgl**2*xt*I3i + 3d0*&
            &    rgl**2*xt*I3h + 1d0/3d0*rgl**2*xt*I3b - 3d0*rgl**2*xt*I3a + 1d0/3d0&
            &    *rtop*rgl*s2a*I3k - 3d0*rtop*rgl*s2a*I3j - rtop*rgl*s2a*I3i + &
            &    9d0*rtop*rgl*s2a*I3h + 1d0/3d0*rtop*rgl*s2a*I3b - 3d0*rtop*rgl*&
            &    s2a*I3a + 2d0/3d0*rtop*rgl*xt*s2a*I3k - 6d0*rtop*rgl*xt*s2a*I3j&
            &     + 2d0/3d0*rtop*rgl*xt*s2a*I3i - 6d0*rtop*rgl*xt*s2a*I3h - 2d0/3d0&
            &    *rtop*rgl*xt*s2a*I3b + 6d0*rtop*rgl*xt*s2a*I3a + 3d0*rtop**2*&
            &    I3j + 1d0/3d0*rtop**2*I3i - 6d0*rtop**2*I3h - 1d0/6d0*rtop**2*I3b&
            &     + 3d0/2d0*rtop**2*I3a - 1d0/3d0*rtop**2*xt*I3k + 3d0*rtop**2*xt*&
            &    I3j - 1d0/3d0*rtop**2*xt*I3i + 3d0*rtop**2*xt*I3h + 1d0/3d0*&
            &    rtop**2*xt*I3b )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**2 * (  - 3d0*rtop**2*xt*I3a )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**2*xm*xt1xt**(-1) * ( 1d0/6d0*I3o - &
            &    5d0/6d0*I3n - 3d0/2d0*I3l - 1d0/6d0*I3i + 3d0/2d0*I3h + 3d0*I3c + 1d0/6d0&
            &    *I3b - 3d0/2d0*I3a + 1d0/3d0*c2a**2*I3n - 1d0/3d0*xt*I3o + 5d0/3d0*xt&
            &    *I3n + 3d0*xt*I3l + 1d0/6d0*xt*I3k - 3d0/2d0*xt*I3j + 1d0/6d0*xt*I3i&
            &     - 3d0/2d0*xt*I3h - 6d0*xt*I3c - 1d0/3d0*xt*I3b + 3d0*xt*I3a - 2d0/3d0&
            &    *xt*c2a**2*I3n - 1d0/3d0*rgl**2*I3o - 3d0*rgl**2*I3l + 1d0/3d0*&
            &    rgl**2*I3i - 1d0/6d0*rgl**2*I3b + 3d0/2d0*rgl**2*I3a + 2d0/3d0*&
            &    rgl**2*xt*I3o + 6d0*rgl**2*xt*I3l - 1d0/3d0*rgl**2*xt*I3k - 1d0/3d0&
            &    *rgl**2*xt*I3i + 1d0/3d0*rgl**2*xt*I3b - 3d0*rgl**2*xt*I3a + 1d0/&
            &    6d0*rgl**4*I3o + 3d0/2d0*rgl**4*I3l - 1d0/6d0*rgl**4*I3i - 3d0/2d0*&
            &    rgl**4*I3h - 1d0/3d0*rgl**4*xt*I3o - 3d0*rgl**4*xt*I3l + 1d0/6d0*&
            &    rgl**4*xt*I3k + 3d0/2d0*rgl**4*xt*I3j + 1d0/6d0*rgl**4*xt*I3i + 3d0&
            &   /2d0*rgl**4*xt*I3h - 1d0/6d0*rst2**2*I3m - 1d0/3d0*rst2**2*c2a**2*&
            &    I3m + 1d0/3d0*rst2**2*xt*I3m + 2d0/3d0*rst2**2*xt*c2a**2*I3m + 1d0/&
            &    3d0*rtop*rgl*s2a*I3o - 3d0*rtop*rgl*s2a*I3l - 1d0/3d0*rtop*rgl*&
            &    s2a*I3i )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**2*xm*xt1xt**(-1) * ( 3d0*rtop*rgl*&
            &    s2a*I3h + 1d0/3d0*rtop*rgl*s2a*I3b - 3d0*rtop*rgl*s2a*I3a - 2d0/3d0&
            &    *rtop*rgl*xt*s2a*I3o + 6d0*rtop*rgl*xt*s2a*I3l + 1d0/3d0*rtop*&
            &    rgl*xt*s2a*I3k - 3d0*rtop*rgl*xt*s2a*I3j + 1d0/3d0*rtop*rgl*xt*&
            &    s2a*I3i - 3d0*rtop*rgl*xt*s2a*I3h - 2d0/3d0*rtop*rgl*xt*s2a*I3b&
            &     + 6d0*rtop*rgl*xt*s2a*I3a - 1d0/3d0*rtop*rgl**3*s2a*I3o - 3d0*&
            &    rtop*rgl**3*s2a*I3l + 1d0/3d0*rtop*rgl**3*s2a*I3i + 3d0*rtop*&
            &    rgl**3*s2a*I3h + 2d0/3d0*rtop*rgl**3*xt*s2a*I3o + 6d0*rtop*&
            &    rgl**3*xt*s2a*I3l - 1d0/3d0*rtop*rgl**3*xt*s2a*I3k - 3d0*rtop*&
            &    rgl**3*xt*s2a*I3j - 1d0/3d0*rtop*rgl**3*xt*s2a*I3i - 3d0*rtop*&
            &    rgl**3*xt*s2a*I3h + 1d0/3d0*rtop**2*I3o + 3d0*rtop**2*I3l - 3d0*&
            &    rtop**2*I3h - 1d0/6d0*rtop**2*I3b + 3d0/2d0*rtop**2*I3a - 2d0/3d0*&
            &    rtop**2*xt*I3o - 6d0*rtop**2*xt*I3l + 3d0*rtop**2*xt*I3j + 3d0*&
            &    rtop**2*xt*I3h + 1d0/3d0*rtop**2*xt*I3b - 3d0*rtop**2*xt*I3a + 1d0&
            &   /3d0*rtop**3*rgl*s2a*I3o + 3d0*rtop**3*rgl*s2a*I3l - 1d0/3d0*&
            &    rtop**3*rgl*s2a*I3i )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**2*xm*xt1xt**(-1) * (  - 3d0*&
            &    rtop**3*rgl*s2a*I3h - 2d0/3d0*rtop**3*rgl*xt*s2a*I3o - 6d0*&
            &    rtop**3*rgl*xt*s2a*I3l + 1d0/3d0*rtop**3*rgl*xt*s2a*I3k + 3d0*&
            &    rtop**3*rgl*xt*s2a*I3j + 1d0/3d0*rtop**3*rgl*xt*s2a*I3i + 3d0*&
            &    rtop**3*rgl*xt*s2a*I3h - 1d0/6d0*rtop**4*I3o - 3d0/2d0*rtop**4*&
            &    I3l + 1d0/6d0*rtop**4*I3i + 3d0/2d0*rtop**4*I3h + 1d0/3d0*rtop**4*&
            &    xt*I3o + 3d0*rtop**4*xt*I3l - 1d0/6d0*rtop**4*xt*I3k - 3d0/2d0*&
            &    rtop**4*xt*I3j - 1d0/6d0*rtop**4*xt*I3i - 3d0/2d0*rtop**4*xt*I3h&
            &     )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**2*xm * (  - 1d0/3d0*I3k + 3d0*I3j + &
            &    1d0/3d0*I3i - 3d0*I3h + 2d0/3d0*rgl**2*I3k - 2d0/3d0*rgl**2*I3i - 1d0/&
            &    3d0*rgl**4*I3k - 3d0*rgl**4*I3j + 1d0/3d0*rgl**4*I3i + 3d0*rgl**4*&
            &    I3h - 2d0/3d0*rtop*rgl*s2a*I3k + 6d0*rtop*rgl*s2a*I3j + 2d0/3d0*&
            &    rtop*rgl*s2a*I3i - 6d0*rtop*rgl*s2a*I3h + 2d0/3d0*rtop*rgl**3*&
            &    s2a*I3k + 6d0*rtop*rgl**3*s2a*I3j - 2d0/3d0*rtop*rgl**3*s2a*I3i&
            &     - 6d0*rtop*rgl**3*s2a*I3h - 6d0*rtop**2*I3j + 6d0*rtop**2*I3h&
            &     - 2d0/3d0*rtop**3*rgl*s2a*I3k - 6d0*rtop**3*rgl*s2a*I3j + 2d0/3d0&
            &    *rtop**3*rgl*s2a*I3i + 6d0*rtop**3*rgl*s2a*I3h + 1d0/3d0*rtop**4&
            &    *I3k + 3d0*rtop**4*I3j - 1d0/3d0*rtop**4*I3i - 3d0*rtop**4*I3h )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**4*xm**(-2)*xt1xt**(-1) * ( 1d0/24d0&
            &    *I4d - 3d0/8d0*I4c - 1d0/24d0*xt*I4f + 3d0/8d0*xt*I4e - 1d0/24d0*xt*&
            &    I4d + 3d0/8d0*xt*I4c )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**4*xm**(-2) * ( 1d0/24d0*I4f - 3d0/8d0&
            &    *I4e - 1d0/6d0*I4d + 3d0/2d0*I4c + 1d0/24d0*xt*I4f - 3d0/8d0*xt*I4e&
            &     + 5d0/24d0*xt*I4d - 15d0/8d0*xt*I4c + 1d0/12d0*xt**2*I4f - 3d0/4d0*&
            &    xt**2*I4e - 1d0/12d0*xt**2*I4d + 3d0/4d0*xt**2*I4c )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**4*xm**(-1)*xt1xt**(-1) * (  - 1d0/&
            &    8d0*I4d + 9d0/8d0*I4c + 1d0/8d0*xt*I4f - 9d0/8d0*xt*I4e + 1d0/8d0*xt*&
            &    I4d - 9d0/8d0*xt*I4c + 1d0/6d0*rgl**2*I4d - 1d0/6d0*rgl**2*xt*I4f&
            &     - 1d0/6d0*rgl**2*xt*I4d - 1d0/6d0*rtop*rgl*s2a*I4d + 3d0/2d0*rtop*&
            &    rgl*s2a*I4c + 1d0/6d0*rtop*rgl*xt*s2a*I4f - 3d0/2d0*rtop*rgl*xt*&
            &    s2a*I4e + 1d0/6d0*rtop*rgl*xt*s2a*I4d - 3d0/2d0*rtop*rgl*xt*s2a*&
            &    I4c - 3d0/2d0*rtop**2*I4c + 3d0/2d0*rtop**2*xt*I4e + 3d0/2d0*&
            &    rtop**2*xt*I4c )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**4*xm**(-1) * (  - 1d0/8d0*I4f + 9d0/&
            &    8d0*I4e + 3d0/8d0*I4d - 27d0/8d0*I4c - 1d0/4d0*xt*I4f + 9d0/4d0*xt*I4e&
            &     - 1d0/4d0*xt*I4d + 9d0/4d0*xt*I4c + 5d0/24d0*rgl**2*I4f - 3d0/8d0*&
            &    rgl**2*I4e - 11d0/24d0*rgl**2*I4d - 3d0/8d0*rgl**2*I4c + 1d0/4d0*&
            &    rgl**2*xt*I4f + 3d0/4d0*rgl**2*xt*I4e + 1d0/4d0*rgl**2*xt*I4d + 3d0&
            &   /4d0*rgl**2*xt*I4c - 1d0/6d0*rtop*rgl*s2a*I4f + 3d0/2d0*rtop*rgl*&
            &    s2a*I4e + 1d0/2d0*rtop*rgl*s2a*I4d - 9d0/2d0*rtop*rgl*s2a*I4c - 1d0&
            &   /3d0*rtop*rgl*xt*s2a*I4f + 3d0*rtop*rgl*xt*s2a*I4e - 1d0/3d0*rtop&
            &    *rgl*xt*s2a*I4d + 3d0*rtop*rgl*xt*s2a*I4c + 1d0/24d0*rtop**2*I4f&
            &     - 15d0/8d0*rtop**2*I4e + 1d0/24d0*rtop**2*I4d + 33d0/8d0*rtop**2*&
            &    I4c - 1d0/12d0*rtop**2*xt*I4f - 9d0/4d0*rtop**2*xt*I4e - 1d0/12d0*&
            &    rtop**2*xt*I4d - 9d0/4d0*rtop**2*xt*I4c )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**4*xt1xt**(-1) * ( 1d0/6d0*I4d - 3d0/&
            &    2d0*I4c - 1d0/6d0*xt*I4f + 3d0/2d0*xt*I4e - 1d0/6d0*xt*I4d + 3d0/2d0*&
            &    xt*I4c - 1d0/24d0*rgl**2*I4f + 3d0/8d0*rgl**2*I4e - 3d0/8d0*rgl**2*&
            &    I4d + 3d0/8d0*rgl**2*I4c + 5d0/12d0*rgl**2*xt*I4f - 3d0/4d0*rgl**2*&
            &    xt*I4e + 5d0/12d0*rgl**2*xt*I4d - 3d0/4d0*rgl**2*xt*I4c + 1d0/24d0*&
            &    rgl**4*I4f - 3d0/8d0*rgl**4*I4e + 5d0/24d0*rgl**4*I4d + 9d0/8d0*&
            &    rgl**4*I4c - 1d0/4d0*rgl**4*xt*I4f - 3d0/4d0*rgl**4*xt*I4e - 1d0/4d0&
            &    *rgl**4*xt*I4d - 3d0/4d0*rgl**4*xt*I4c + 1d0/12d0*rtop*rgl*s2a*&
            &    I4f - 3d0/4d0*rtop*rgl*s2a*I4e + 5d0/12d0*rtop*rgl*s2a*I4d - 15d0/&
            &    4d0*rtop*rgl*s2a*I4c - 1d0/2d0*rtop*rgl*xt*s2a*I4f + 9d0/2d0*rtop*&
            &    rgl*xt*s2a*I4e - 1d0/2d0*rtop*rgl*xt*s2a*I4d + 9d0/2d0*rtop*rgl*&
            &    xt*s2a*I4c - 1d0/3d0*rtop*rgl**3*s2a*I4d - 3d0*rtop*rgl**3*s2a*&
            &    I4c + 1d0/3d0*rtop*rgl**3*xt*s2a*I4f + 3d0*rtop*rgl**3*xt*s2a*&
            &    I4e + 1d0/3d0*rtop*rgl**3*xt*s2a*I4d + 3d0*rtop*rgl**3*xt*s2a*&
            &    I4c - 1d0/24d0*rtop**2*I4f + 3d0/8d0*rtop**2*I4e - 1d0/24d0*rtop**2&
            &    *I4d )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**4*xt1xt**(-1) * ( 27d0/8d0*rtop**2*&
            &    I4c + 1d0/12d0*rtop**2*xt*I4f - 15d0/4d0*rtop**2*xt*I4e + 1d0/12d0*&
            &    rtop**2*xt*I4d - 15d0/4d0*rtop**2*xt*I4c - 1d0/12d0*rtop**2*&
            &    rgl**2*I4f + 3d0/4d0*rtop**2*rgl**2*I4e - 1d0/12d0*rtop**2*rgl**2&
            &    *I4d + 3d0/4d0*rtop**2*rgl**2*I4c + 1d0/6d0*rtop**2*rgl**2*xt*I4f&
            &     - 3d0/2d0*rtop**2*rgl**2*xt*I4e + 1d0/6d0*rtop**2*rgl**2*xt*I4d&
            &     - 3d0/2d0*rtop**2*rgl**2*xt*I4c + 1d0/3d0*rtop**3*rgl*s2a*I4d + &
            &    3d0*rtop**3*rgl*s2a*I4c - 1d0/3d0*rtop**3*rgl*xt*s2a*I4f - 3d0*&
            &    rtop**3*rgl*xt*s2a*I4e - 1d0/3d0*rtop**3*rgl*xt*s2a*I4d - 3d0*&
            &    rtop**3*rgl*xt*s2a*I4c + 1d0/24d0*rtop**4*I4f - 3d0/8d0*rtop**4*&
            &    I4e - 1d0/8d0*rtop**4*I4d - 15d0/8d0*rtop**4*I4c + 1d0/12d0*rtop**4&
            &    *xt*I4f + 9d0/4d0*rtop**4*xt*I4e + 1d0/12d0*rtop**4*xt*I4d + 9d0/4d0&
            &    *rtop**4*xt*I4c )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**4 * ( 1d0/3d0*I4f - 3d0*I4e - 1d0/3d0*&
            &    I4d + 3d0*I4c - 2d0/3d0*rgl**2*I4f + 3d0/2d0*rgl**2*I4e + 2d0/3d0*&
            &    rgl**2*I4d + 3d0/2d0*rgl**2*I4c - 3d0*rgl**2*xt*I4e - 3d0*rgl**2*&
            &    xt*I4c + 1d0/3d0*rgl**4*I4f + 3d0/2d0*rgl**4*I4e - 1d0/3d0*rgl**4*&
            &    I4d - 9d0/2d0*rgl**4*I4c + 3d0*rgl**4*xt*I4e + 3d0*rgl**4*xt*I4c&
            &     + 2d0/3d0*rtop*rgl*s2a*I4f - 6d0*rtop*rgl*s2a*I4e - 2d0/3d0*rtop*&
            &    rgl*s2a*I4d + 6d0*rtop*rgl*s2a*I4c - 2d0/3d0*rtop*rgl**3*s2a*I4f&
            &     - 3d0*rtop*rgl**3*s2a*I4e + 2d0/3d0*rtop*rgl**3*s2a*I4d + 9d0*&
            &    rtop*rgl**3*s2a*I4c - 6d0*rtop*rgl**3*xt*s2a*I4e - 6d0*rtop*&
            &    rgl**3*xt*s2a*I4c - 1d0/6d0*rtop**2*I4f + 6d0*rtop**2*I4e - 1d0/6d0&
            &    *rtop**2*I4d - 6d0*rtop**2*I4c + 1d0/3d0*rtop**2*xt*I4f + 1d0/3d0*&
            &    rtop**2*xt*I4d + 1d0/6d0*rtop**2*rgl**2*I4f - 3d0/2d0*rtop**2*&
            &    rgl**2*I4e + 1d0/6d0*rtop**2*rgl**2*I4d - 3d0/2d0*rtop**2*rgl**2*&
            &    I4c - 1d0/3d0*rtop**2*rgl**2*xt*I4f + 3d0*rtop**2*rgl**2*xt*I4e&
            &     - 1d0/3d0*rtop**2*rgl**2*xt*I4d + 3d0*rtop**2*rgl**2*xt*I4c + 1d0&
            &   /3d0*rtop**3*rgl*s2a*I4f )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**4 * ( 6d0*rtop**3*rgl*s2a*I4e - &
            &    rtop**3*rgl*s2a*I4d - 6d0*rtop**3*rgl*s2a*I4c + 2d0/3d0*rtop**3*&
            &    rgl*xt*s2a*I4f + 2d0/3d0*rtop**3*rgl*xt*s2a*I4d - 1d0/6d0*rtop**4&
            &    *I4f - 3d0*rtop**4*I4e + 1d0/2d0*rtop**4*I4d + 3d0*rtop**4*I4c - &
            &    1d0/3d0*rtop**4*xt*I4f - 1d0/3d0*rtop**4*xt*I4d )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**4*xm*xt1xt**(-1) * (  - 1d0/12d0*&
            &    I4f + 3d0/4d0*I4e - 1d0/12d0*I4d + 3d0/4d0*I4c + 1d0/6d0*xt*I4f - 3d0/&
            &    2d0*xt*I4e + 1d0/6d0*xt*I4d - 3d0/2d0*xt*I4c + 1d0/4d0*rgl**2*I4f + &
            &    3d0/4d0*rgl**2*I4e + 1d0/4d0*rgl**2*I4d + 3d0/4d0*rgl**2*I4c - 1d0/2d0&
            &    *rgl**2*xt*I4f - 3d0/2d0*rgl**2*xt*I4e - 1d0/2d0*rgl**2*xt*I4d - &
            &    3d0/2d0*rgl**2*xt*I4c - 1d0/4d0*rgl**4*I4f - 3d0/4d0*rgl**4*I4e - 1d0&
            &   /4d0*rgl**4*I4d - 3d0/4d0*rgl**4*I4c + 1d0/2d0*rgl**4*xt*I4f + 3d0/&
            &    2d0*rgl**4*xt*I4e + 1d0/2d0*rgl**4*xt*I4d + 3d0/2d0*rgl**4*xt*I4c&
            &     + 1d0/12d0*rgl**6*I4f - 3d0/4d0*rgl**6*I4e + 1d0/12d0*rgl**6*I4d&
            &     - 3d0/4d0*rgl**6*I4c - 1d0/6d0*rgl**6*xt*I4f + 3d0/2d0*rgl**6*xt*&
            &    I4e - 1d0/6d0*rgl**6*xt*I4d + 3d0/2d0*rgl**6*xt*I4c - 1d0/6d0*rtop*&
            &    rgl*s2a*I4f + 3d0/2d0*rtop*rgl*s2a*I4e - 1d0/6d0*rtop*rgl*s2a*I4d&
            &     + 3d0/2d0*rtop*rgl*s2a*I4c + 1d0/3d0*rtop*rgl*xt*s2a*I4f - 3d0*&
            &    rtop*rgl*xt*s2a*I4e + 1d0/3d0*rtop*rgl*xt*s2a*I4d - 3d0*rtop*rgl&
            &    *xt*s2a*I4c + 1d0/3d0*rtop*rgl**3*s2a*I4f + 3d0*rtop*rgl**3*s2a*&
            &    I4e )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**4*xm*xt1xt**(-1) * ( 1d0/3d0*rtop*&
            &    rgl**3*s2a*I4d + 3d0*rtop*rgl**3*s2a*I4c - 2d0/3d0*rtop*rgl**3*&
            &    xt*s2a*I4f - 6d0*rtop*rgl**3*xt*s2a*I4e - 2d0/3d0*rtop*rgl**3*xt&
            &    *s2a*I4d - 6d0*rtop*rgl**3*xt*s2a*I4c - 1d0/6d0*rtop*rgl**5*s2a*&
            &    I4f + 3d0/2d0*rtop*rgl**5*s2a*I4e - 1d0/6d0*rtop*rgl**5*s2a*I4d&
            &     + 3d0/2d0*rtop*rgl**5*s2a*I4c + 1d0/3d0*rtop*rgl**5*xt*s2a*I4f&
            &     - 3d0*rtop*rgl**5*xt*s2a*I4e + 1d0/3d0*rtop*rgl**5*xt*s2a*I4d&
            &     - 3d0*rtop*rgl**5*xt*s2a*I4c - 1d0/12d0*rtop**2*I4f - 9d0/4d0*&
            &    rtop**2*I4e - 1d0/12d0*rtop**2*I4d - 9d0/4d0*rtop**2*I4c + 1d0/6d0*&
            &    rtop**2*xt*I4f + 9d0/2d0*rtop**2*xt*I4e + 1d0/6d0*rtop**2*xt*I4d&
            &     + 9d0/2d0*rtop**2*xt*I4c + 1d0/6d0*rtop**2*rgl**2*I4f - 3d0/2d0*&
            &    rtop**2*rgl**2*I4e + 1d0/6d0*rtop**2*rgl**2*I4d - 3d0/2d0*rtop**2&
            &    *rgl**2*I4c - 1d0/3d0*rtop**2*rgl**2*xt*I4f + 3d0*rtop**2*rgl**2&
            &    *xt*I4e - 1d0/3d0*rtop**2*rgl**2*xt*I4d + 3d0*rtop**2*rgl**2*xt*&
            &    I4c - 1d0/12d0*rtop**2*rgl**4*I4f + 3d0/4d0*rtop**2*rgl**4*I4e - &
            &    1d0/12d0*rtop**2*rgl**4*I4d )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**4*xm*xt1xt**(-1) * ( 3d0/4d0*&
            &    rtop**2*rgl**4*I4c + 1d0/6d0*rtop**2*rgl**4*xt*I4f - 3d0/2d0*&
            &    rtop**2*rgl**4*xt*I4e + 1d0/6d0*rtop**2*rgl**4*xt*I4d - 3d0/2d0*&
            &    rtop**2*rgl**4*xt*I4c - 1d0/3d0*rtop**3*rgl*s2a*I4f - 3d0*&
            &    rtop**3*rgl*s2a*I4e - 1d0/3d0*rtop**3*rgl*s2a*I4d - 3d0*rtop**3*&
            &    rgl*s2a*I4c + 2d0/3d0*rtop**3*rgl*xt*s2a*I4f + 6d0*rtop**3*rgl*&
            &    xt*s2a*I4e + 2d0/3d0*rtop**3*rgl*xt*s2a*I4d + 6d0*rtop**3*rgl*xt&
            &    *s2a*I4c + 1d0/3d0*rtop**3*rgl**3*s2a*I4f - 3d0*rtop**3*rgl**3*&
            &    s2a*I4e + 1d0/3d0*rtop**3*rgl**3*s2a*I4d - 3d0*rtop**3*rgl**3*&
            &    s2a*I4c - 2d0/3d0*rtop**3*rgl**3*xt*s2a*I4f + 6d0*rtop**3*rgl**3&
            &    *xt*s2a*I4e - 2d0/3d0*rtop**3*rgl**3*xt*s2a*I4d + 6d0*rtop**3*&
            &    rgl**3*xt*s2a*I4c + 1d0/12d0*rtop**4*I4f + 9d0/4d0*rtop**4*I4e + &
            &    1d0/12d0*rtop**4*I4d + 9d0/4d0*rtop**4*I4c - 1d0/6d0*rtop**4*xt*I4f&
            &     - 9d0/2d0*rtop**4*xt*I4e - 1d0/6d0*rtop**4*xt*I4d - 9d0/2d0*&
            &    rtop**4*xt*I4c - 1d0/12d0*rtop**4*rgl**2*I4f + 3d0/4d0*rtop**4*&
            &    rgl**2*I4e )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) + Mst1**4*xm*xt1xt**(-1) * (  - 1d0/12d0*&
            &    rtop**4*rgl**2*I4d + 3d0/4d0*rtop**4*rgl**2*I4c + 1d0/6d0*rtop**4&
            &    *rgl**2*xt*I4f - 3d0/2d0*rtop**4*rgl**2*xt*I4e + 1d0/6d0*rtop**4*&
            &    rgl**2*xt*I4d - 3d0/2d0*rtop**4*rgl**2*xt*I4c - 1d0/6d0*rtop**5*&
            &    rgl*s2a*I4f + 3d0/2d0*rtop**5*rgl*s2a*I4e - 1d0/6d0*rtop**5*rgl*&
            &    s2a*I4d + 3d0/2d0*rtop**5*rgl*s2a*I4c + 1d0/3d0*rtop**5*rgl*xt*&
            &    s2a*I4f - 3d0*rtop**5*rgl*xt*s2a*I4e + 1d0/3d0*rtop**5*rgl*xt*&
            &    s2a*I4d - 3d0*rtop**5*rgl*xt*s2a*I4c + 1d0/12d0*rtop**6*I4f - 3d0/&
            &    4d0*rtop**6*I4e + 1d0/12d0*rtop**6*I4d - 3d0/4d0*rtop**6*I4c - 1d0/&
            &    6d0*rtop**6*xt*I4f + 3d0/2d0*rtop**6*xt*I4e - 1d0/6d0*rtop**6*xt*&
            &    I4d + 3d0/2d0*rtop**6*xt*I4c )
       Hgg1_coeff(0,2,3) = Hgg1_coeff(0,2,3) - 8d0/3d0 + 2d0/3d0*I2i + 2d0/3d0*I2g - 19d0/3d0*&
            &    Li2u + 1d0/3d0*Li2t + 4d0/3d0*Lu - 6d0*Lu**2 + 4d0/3d0*Lt - 8d0/3d0*Lm&
            &     + 12d0*Lm*Lu - 6d0*Lm**2 + 12d0*L1px*Lu - 6d0*L1px*Lt - 6d0*L1px*&
            &    Lm - 6d0*L1px**2 - 6d0*Lx*Lu + 3d0*Lx*Lt + 3d0*Lx*Lm + 6d0*Lx*L1px&
            &     - 3d0/2d0*Lx**2 + 16d0/3d0*xt - 4d0/3d0*xt*I2i - 4d0/3d0*xt*I2g + 6d0&
            &    *xt*Li2u + 6d0*xt*Li2t - 8d0/3d0*xt*Lu + 6d0*xt*Lu**2 - 8d0/3d0*xt*&
            &    Lt + 6d0*xt*Lt**2 + 16d0/3d0*xt*Lm - 12d0*xt*Lm*Lu - 12d0*xt*Lm*Lt&
            &     + 12d0*xt*Lm**2 - 18d0*xt*L1px*Lu + 6d0*xt*L1px*Lt + 12d0*xt*&
            &    L1px*Lm + 12d0*xt*L1px**2 + 9d0*xt*Lx*Lu - 3d0*xt*Lx*Lt - 6d0*xt*&
            &    Lx*Lm - 12d0*xt*Lx*L1px + 3d0*xt*Lx**2 + 12d0*xt**2*L1px*Lu - 12d0&
            &    *xt**2*L1px*Lt - 6d0*xt**2*Lx*Lu + 6d0*xt**2*Lx*Lt + 1d0/2d0*&
            &    pi**2 - pi**2*xt

       Hgg1_coeff(0,3,1) =&
            &  + Mst1**(-2)*xm*xt1xt**(-1)*FINm * (  - 4d0/9d0 )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + Mst1**(-2)*xm*FINm * ( 8d0/9d0 )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + Mst1**(-2)*xm**2*xt1xt**(-2)*FINm * ( 4d0&
            &   /3d0 )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + Mst1**(-2)*xm**2*xt1xt**(-1)*FINm * ( &
            &     - 8d0/3d0 )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + Mst1**(-2)*xm**3*xt1xt**(-3)*FINm * ( &
            &     - 8d0/9d0 )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + Mst1**(-2)*xm**3*xt1xt**(-2)*FINm * ( &
            &    16d0/9d0 )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + b**(-1)*xm * ( 16d0/9d0*Li2x + 16d0/9d0*Lx*&
            &    L1mx - 4d0/9d0*Lx**2 + 16d0/27d0*pi**2 )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + b**(-1)*xm**2*xt1xt**(-1) * (  - 16d0/9d0&
            &    *Li2x + 8d0/9d0*Lx*Lu - 8d0/9d0*Lx*Lt - 16d0/9d0*Lx*L1mx + 4d0/9d0*&
            &    Lx**2 - 16d0/9d0*xt*Lx*Lu + 16d0/9d0*xt*Lx*Lt - 16d0/27d0*pi**2 )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + b**(-1)*xm**3*xt1xt**(-2) * (  - 32d0/9d0&
            &    *Li2mx + 32d0/9d0*Li2x + 32d0/9d0*Lx*Lt - 32d0/9d0*Lx*Lm + 32d0/9d0*&
            &    Lx*L1mx - 32d0/9d0*Lx*L1px + 32d0/9d0*xt*Lx*Lu - 32d0/9d0*xt*Lx*Lt&
            &     + 8d0/9d0*pi**2 )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + b**(-1)*xm**3*xt1xt**(-1) * ( 64d0/9d0*&
            &    Li2mx - 64d0/9d0*Li2x - 32d0/9d0*Lx*Lu - 32d0/9d0*Lx*Lt + 64d0/9d0*Lx&
            &    *Lm - 64d0/9d0*Lx*L1mx + 64d0/9d0*Lx*L1px - 16d0/9d0*pi**2 )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + xt1xt**(-1) * ( 5d0/9d0*Li2u + Lu**2 - 2d0&
            &    *Lm*Lu + Lm**2 - 2d0*L1px*Lu + 2d0*L1px*Lm + L1px**2 + Lx*Lu - &
            &    Lx*Lm - Lx*L1px + 1d0/4d0*Lx**2 - 5d0/9d0*xt*Li2u + 5d0/9d0*xt*Li2t&
            &     - xt*Lu**2 + xt*Lt**2 + 2d0*xt*Lm*Lu - 2d0*xt*Lm*Lt + 2d0*xt*&
            &    L1px*Lu - 2d0*xt*L1px*Lt - xt*Lx*Lu + xt*Lx*Lt + 17d0/108d0*&
            &    pi**2 )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + FINp * ( 4d0/9d0 )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + xm*xt1xt**(-1) * ( 16d0/9d0 - 2d0/3d0*I2i&
            &     - 2d0/9d0*I2g + 4d0/9d0*I2b - 2d0/9d0*Li2u + 8d0/9d0*Li2t - 4d0/9d0*Lu&
            &     - Lu**2 - 8d0/9d0*Lt - 2d0*Lt*Lu + Lt**2 + 4d0/3d0*Lm + 4d0*Lm*Lu&
            &     - 2d0*Lm**2 + 4d0*L1px*Lt - 4d0*L1px*Lm + 2d0*L1px**2 - 2d0*Lx*Lt&
            &     + 2d0*Lx*Lm - 2d0*Lx*L1px + 1d0/2d0*Lx**2 + 4d0/9d0*xt*I2i - 4d0/9d0&
            &    *xt*I2g + 10d0/9d0*xt*Li2u - 10d0/9d0*xt*Li2t - 4d0/9d0*xt*Lu + 2d0*&
            &    xt*Lu**2 + 4d0/9d0*xt*Lt - 2d0*xt*Lt**2 - 4d0*xt*Lm*Lu + 4d0*xt*Lm&
            &    *Lt + 4d0*xt*L1px*Lu - 4d0*xt*L1px*Lt - 2d0*xt*Lx*Lu + 2d0*xt*Lx*&
            &    Lt - 4d0/9d0*rgl**2 + 4d0/9d0*rgl**2*I2i - 8d0/9d0*rgl**2*I2b + 8d0/&
            &    9d0*rgl**2*Lrgl - 4d0/9d0*rgl**2*xt*I2i + 4d0/9d0*rgl**2*xt*I2g - &
            &    8d0/9d0*rtop*rgl*s2a*I2i + 16d0/9d0*rtop*rgl*s2a*I2b + 8d0/9d0*rtop&
            &    *rgl*xt*s2a*I2i - 8d0/9d0*rtop*rgl*xt*s2a*I2g - 4d0/9d0*rtop**2&
            &     + 4d0/9d0*rtop**2*I2i - 8d0/9d0*rtop**2*I2b + 8d0/9d0*rtop**2*&
            &    Lrtop - 4d0/9d0*rtop**2*xt*I2i + 4d0/9d0*rtop**2*xt*I2g - 7d0/9d0*&
            &    pi**2 )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + xm*xt1xt**(-1)*FINp * (  - 8d0/9d0 )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + xm * (  - 8d0/9d0*I2b + 8d0/9d0*rgl**2 + 8d0/&
            &    9d0*rgl**2*I2b - 16d0/9d0*rgl**2*Lrgl - 16d0/9d0*rtop*rgl*s2a*I2b&
            &     + 8d0/9d0*rtop**2 + 8d0/9d0*rtop**2*I2b - 16d0/9d0*rtop**2*Lrtop )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + xm**2*(xt-xm)**(-1)*xt1xt**(-1) * (  - &
            &    4d0/9d0*xt*Lt + 4d0/9d0*xt*Lm )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + xm**2*(1d0-xt-xm)**(-1)*xt1xt**(-1) * ( &
            &     - 4d0/9d0*Lu + 4d0/9d0*Lm + 4d0/9d0*xt*Lu - 4d0/9d0*xt*Lm )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + xm**2*xt1xt**(-2) * (  - 16d0/9d0 + 4d0/3d0&
            &    *I2i - 16d0/9d0*I2b + 16d0/9d0*Lt + 4d0*Lt*Lu - 16d0/9d0*Lm - 4d0*Lm*&
            &    Lu - 4d0*Lm*Lt + 4d0*Lm**2 - 8d0*L1px*Lt + 8d0*L1px*Lm + 4d0*Lx*Lt&
            &     - 4d0*Lx*Lm - 4d0/3d0*xt*I2i + 4d0/3d0*xt*I2g + 16d0/9d0*xt*Lu - 16d0&
            &   /9d0*xt*Lt - 8d0*xt*L1px*Lu + 8d0*xt*L1px*Lt + 4d0*xt*Lx*Lu - 4d0*&
            &    xt*Lx*Lt + 4d0/3d0*rgl**2 - 4d0/3d0*rgl**2*I2i + 8d0/3d0*rgl**2*I2b&
            &     - 8d0/3d0*rgl**2*Lrgl + 4d0/3d0*rgl**2*xt*I2i - 4d0/3d0*rgl**2*xt*&
            &    I2g + 8d0/3d0*rtop*rgl*s2a*I2i - 16d0/3d0*rtop*rgl*s2a*I2b - 8d0/3d0&
            &    *rtop*rgl*xt*s2a*I2i + 8d0/3d0*rtop*rgl*xt*s2a*I2g + 4d0/3d0*&
            &    rtop**2 - 4d0/3d0*rtop**2*I2i + 8d0/3d0*rtop**2*I2b - 8d0/3d0*&
            &    rtop**2*Lrtop + 4d0/3d0*rtop**2*xt*I2i - 4d0/3d0*rtop**2*xt*I2g&
            &     + 1d0/6d0*pi**2 )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + xm**2*xt1xt**(-2)*FINp * ( 8d0/9d0 )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + xm**2*xt1xt**(-1) * (  - 4d0/9d0*I2i - 4d0/&
            &    9d0*I2g + 32d0/9d0*I2b + 2d0/9d0*Li2u + 2d0/9d0*Li2t + 2d0*Lu**2 - 4d0&
            &    *Lt*Lu + 2d0*Lt**2 - 8d0/3d0*rgl**2 + 4d0/9d0*rgl**2*I2i + 4d0/9d0*&
            &    rgl**2*I2g - 32d0/9d0*rgl**2*I2b + 16d0/3d0*rgl**2*Lrgl - 8d0/9d0*&
            &    rtop*rgl*s2a*I2i - 8d0/9d0*rtop*rgl*s2a*I2g + 64d0/9d0*rtop*rgl*&
            &    s2a*I2b - 8d0/3d0*rtop**2 + 4d0/9d0*rtop**2*I2i + 4d0/9d0*rtop**2*&
            &    I2g - 32d0/9d0*rtop**2*I2b + 16d0/3d0*rtop**2*Lrtop + 52d0/27d0*&
            &    pi**2 )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + xm**3*xt1xt**(-3) * (  - 8d0/9d0*I2i + 16d0&
            &   /9d0*I2b + 8d0/9d0*xt*I2i - 8d0/9d0*xt*I2g - 8d0/9d0*rgl**2 + 8d0/9d0*&
            &    rgl**2*I2i - 16d0/9d0*rgl**2*I2b + 16d0/9d0*rgl**2*Lrgl - 8d0/9d0*&
            &    rgl**2*xt*I2i + 8d0/9d0*rgl**2*xt*I2g - 16d0/9d0*rtop*rgl*s2a*I2i&
            &     + 32d0/9d0*rtop*rgl*s2a*I2b + 16d0/9d0*rtop*rgl*xt*s2a*I2i - 16d0/&
            &    9d0*rtop*rgl*xt*s2a*I2g - 8d0/9d0*rtop**2 + 8d0/9d0*rtop**2*I2i - &
            &    16d0/9d0*rtop**2*I2b + 16d0/9d0*rtop**2*Lrtop - 8d0/9d0*rtop**2*xt*&
            &    I2i + 8d0/9d0*rtop**2*xt*I2g )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + xm**3*xt1xt**(-2) * ( 8d0/9d0*I2i + 8d0/9d0&
            &    *I2g - 32d0/9d0*I2b + 16d0/9d0*rgl**2 - 8d0/9d0*rgl**2*I2i - 8d0/9d0*&
            &    rgl**2*I2g + 32d0/9d0*rgl**2*I2b - 32d0/9d0*rgl**2*Lrgl + 16d0/9d0*&
            &    rtop*rgl*s2a*I2i + 16d0/9d0*rtop*rgl*s2a*I2g - 64d0/9d0*rtop*rgl*&
            &    s2a*I2b + 16d0/9d0*rtop**2 - 8d0/9d0*rtop**2*I2i - 8d0/9d0*rtop**2*&
            &    I2g + 32d0/9d0*rtop**2*I2b - 32d0/9d0*rtop**2*Lrtop )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + b*xt1xt**(-1) * (  - 4d0/9d0*Li2mx + 4d0/9d0&
            &    *Lx*Lu - 4d0/9d0*Lx*Lm - 4d0/9d0*Lx*L1px + 1d0/9d0*Lx**2 - 4d0/9d0*xt&
            &    *Lx*Lu + 4d0/9d0*xt*Lx*Lt - 1d0/27d0*pi**2 )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + b * ( 8d0/9d0*Li2x + 8d0/9d0*Lx*L1mx - 2d0/9d0&
            &    *Lx**2 + 8d0/27d0*pi**2 )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + b*xm*xt1xt**(-1) * ( 16d0/9d0*Li2mx - 16d0/&
            &    9d0*Li2x - 8d0/9d0*Lx*Lu - 8d0/9d0*Lx*Lt + 16d0/9d0*Lx*Lm - 16d0/9d0*&
            &    Lx*L1mx + 16d0/9d0*Lx*L1px - 4d0/9d0*pi**2 )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + b*xm**2*xt1xt**(-2) * (  - 16d0/9d0*Li2mx&
            &     + 16d0/9d0*Li2x + 16d0/9d0*Lx*Lt - 16d0/9d0*Lx*Lm + 16d0/9d0*Lx*L1mx&
            &     - 16d0/9d0*Lx*L1px + 16d0/9d0*xt*Lx*Lu - 16d0/9d0*xt*Lx*Lt + 4d0/9d0&
            &    *pi**2 )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + b*xm**2*xt1xt**(-1) * ( 16d0/9d0*Li2mx - &
            &    16d0/9d0*Li2x - 8d0/9d0*Lx*Lu - 8d0/9d0*Lx*Lt + 16d0/9d0*Lx*Lm - 16d0/&
            &    9d0*Lx*L1mx + 16d0/9d0*Lx*L1px - 4d0/9d0*pi**2 )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + Mst1**2*xm**(-1)*xt1xt**(-1) * (  - 1d0/&
            &    9d0*I3o + 2d0/9d0*I3n - 1d0/4d0*I3l + 2d0/9d0*I3i + 1d0/2d0*I3h + 1d0/2d0&
            &    *I3c - 1d0/9d0*I3b - 1d0/4d0*I3a + 2d0/9d0*xt*I3k + 1d0/2d0*xt*I3j - &
            &    2d0/9d0*xt*I3i - 1d0/2d0*xt*I3h )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + Mst1**2*xm**(-1) * ( 2d0/9d0*I3o + 1d0/2d0*&
            &    I3l - 2d0/9d0*I3k - 1d0/2d0*I3j - 4d0/9d0*I3i - I3h - I3c + 2d0/9d0*&
            &    I3b + 1d0/2d0*I3a - 2d0/9d0*xt*I3k - 1d0/2d0*xt*I3j + 2d0/9d0*xt*I3i&
            &     + 1d0/2d0*xt*I3h )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + Mst1**2*xt1xt**(-1) * ( 2d0/9d0*I3o - 4d0/&
            &    3d0*I3n + 1d0/2d0*I3l - 4d0/9d0*I3i - I3h - 2d0*I3c + 4d0/9d0*I3b + &
            &    I3a - 4d0/9d0*xt*I3k - xt*I3j + 4d0/9d0*xt*I3i + xt*I3h - 4d0/9d0*&
            &    rgl**2*I3o + 5d0/12d0*rgl**2*I3i + 3d0/4d0*rgl**2*I3h - 2d0/9d0*&
            &    rgl**2*I3b - 1d0/2d0*rgl**2*I3a + 5d0/12d0*rgl**2*xt*I3k + 3d0/4d0*&
            &    rgl**2*xt*I3j - 5d0/12d0*rgl**2*xt*I3i - 3d0/4d0*rgl**2*xt*I3h + &
            &    4d0/9d0*rtop*rgl*s2a*I3o + rtop*rgl*s2a*I3l - 8d0/9d0*rtop*rgl*&
            &    s2a*I3i - 2d0*rtop*rgl*s2a*I3h + 4d0/9d0*rtop*rgl*s2a*I3b + rtop&
            &    *rgl*s2a*I3a - 8d0/9d0*rtop*rgl*xt*s2a*I3k - 2d0*rtop*rgl*xt*s2a&
            &    *I3j + 8d0/9d0*rtop*rgl*xt*s2a*I3i + 2d0*rtop*rgl*xt*s2a*I3h - &
            &    rtop**2*I3l + 17d0/36d0*rtop**2*I3i + 5d0/4d0*rtop**2*I3h - 2d0/9d0&
            &    *rtop**2*I3b - 1d0/2d0*rtop**2*I3a + 17d0/36d0*rtop**2*xt*I3k + 5d0&
            &   /4d0*rtop**2*xt*I3j - 17d0/36d0*rtop**2*xt*I3i - 5d0/4d0*rtop**2*&
            &    xt*I3h )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + Mst1**2 * ( 4d0/9d0*I3k + I3j + 4d0/9d0*I3i&
            &     + I3h + 2d0*I3c - 4d0/9d0*I3b - I3a - 4d0/9d0*rgl**2*I3k - rgl**2&
            &    *I3j - 4d0/9d0*rgl**2*I3i - rgl**2*I3h + 4d0/9d0*rgl**2*I3b + &
            &    rgl**2*I3a + 8d0/9d0*rtop*rgl*s2a*I3k + 2d0*rtop*rgl*s2a*I3j + 8d0&
            &   /9d0*rtop*rgl*s2a*I3i + 2d0*rtop*rgl*s2a*I3h - 8d0/9d0*rtop*rgl*&
            &    s2a*I3b - 2d0*rtop*rgl*s2a*I3a - 4d0/9d0*rtop**2*I3k - rtop**2*&
            &    I3j - 4d0/9d0*rtop**2*I3i - rtop**2*I3h + 4d0/9d0*rtop**2*I3b + &
            &    rtop**2*I3a )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + Mst1**2*xm*xt1xt**(-1) * (  - 4d0/9d0*I3o&
            &     + 20d0/9d0*I3n - I3l + 17d0/18d0*I3i + 3d0/2d0*I3h + 2d0*I3c - 4d0/9d0&
            &    *I3b - I3a + 4d0/9d0*c2a**2*I3n + 17d0/18d0*xt*I3k + 3d0/2d0*xt*I3j&
            &     - 17d0/18d0*xt*I3i - 3d0/2d0*xt*I3h + 8d0/9d0*rgl**2*I3o - 2d0*&
            &    rgl**2*I3l - 8d0/9d0*rgl**2*I3i - rgl**2*I3h + 4d0/9d0*rgl**2*I3b&
            &     + rgl**2*I3a - 8d0/9d0*rgl**2*xt*I3k - rgl**2*xt*I3j + 8d0/9d0*&
            &    rgl**2*xt*I3i + rgl**2*xt*I3h - 4d0/9d0*rgl**4*I3o + rgl**4*I3l&
            &     - 1d0/18d0*rgl**4*I3i - 1d0/2d0*rgl**4*I3h - 1d0/18d0*rgl**4*xt*&
            &    I3k - 1d0/2d0*rgl**4*xt*I3j + 1d0/18d0*rgl**4*xt*I3i + 1d0/2d0*&
            &    rgl**4*xt*I3h + 4d0/9d0*rst2**2*I3m - 4d0/9d0*rst2**2*c2a**2*I3m&
            &     - 8d0/9d0*rtop*rgl*s2a*I3o - 2d0*rtop*rgl*s2a*I3l + 17d0/9d0*rtop&
            &    *rgl*s2a*I3i + 3d0*rtop*rgl*s2a*I3h - 8d0/9d0*rtop*rgl*s2a*I3b&
            &     - 2d0*rtop*rgl*s2a*I3a + 17d0/9d0*rtop*rgl*xt*s2a*I3k + 3d0*rtop&
            &    *rgl*xt*s2a*I3j - 17d0/9d0*rtop*rgl*xt*s2a*I3i - 3d0*rtop*rgl*xt&
            &    *s2a*I3h + 8d0/9d0*rtop*rgl**3*s2a*I3o - 2d0*rtop*rgl**3*s2a*I3l&
            &     + 1d0/9d0*rtop*rgl**3*s2a*I3i )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + Mst1**2*xm*xt1xt**(-1) * ( rtop*rgl**3*&
            &    s2a*I3h + 1d0/9d0*rtop*rgl**3*xt*s2a*I3k + rtop*rgl**3*xt*s2a*&
            &    I3j - 1d0/9d0*rtop*rgl**3*xt*s2a*I3i - rtop*rgl**3*xt*s2a*I3h&
            &     - 8d0/9d0*rtop**2*I3o + 2d0*rtop**2*I3l - rtop**2*I3i - 2d0*&
            &    rtop**2*I3h + 4d0/9d0*rtop**2*I3b + rtop**2*I3a - rtop**2*xt*&
            &    I3k - 2d0*rtop**2*xt*I3j + rtop**2*xt*I3i + 2d0*rtop**2*xt*I3h&
            &     - 8d0/9d0*rtop**3*rgl*s2a*I3o + 2d0*rtop**3*rgl*s2a*I3l - 1d0/9d0&
            &    *rtop**3*rgl*s2a*I3i - rtop**3*rgl*s2a*I3h - 1d0/9d0*rtop**3*&
            &    rgl*xt*s2a*I3k - rtop**3*rgl*xt*s2a*I3j + 1d0/9d0*rtop**3*rgl*&
            &    xt*s2a*I3i + rtop**3*rgl*xt*s2a*I3h + 4d0/9d0*rtop**4*I3o - &
            &    rtop**4*I3l + 1d0/18d0*rtop**4*I3i + 1d0/2d0*rtop**4*I3h + 1d0/18d0&
            &    *rtop**4*xt*I3k + 1d0/2d0*rtop**4*xt*I3j - 1d0/18d0*rtop**4*xt*&
            &    I3i - 1d0/2d0*rtop**4*xt*I3h )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + Mst1**4*xm**(-2)*xt1xt**(-1) * (  - 1d0/&
            &    9d0*I4d - 1d0/4d0*I4c - 1d0/9d0*xt*I4f - 1d0/4d0*xt*I4e + 1d0/9d0*xt*&
            &    I4d + 1d0/4d0*xt*I4c )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + Mst1**4*xm**(-2) * ( 1d0/9d0*I4f + 1d0/4d0*&
            &    I4e + 2d0/9d0*I4d + 1d0/2d0*I4c + 1d0/9d0*xt*I4f + 1d0/4d0*xt*I4e - 1d0&
            &   /9d0*xt*I4d - 1d0/4d0*xt*I4c )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + Mst1**4*xm**(-1)*xt1xt**(-1) * ( 1d0/3d0*&
            &    I4d + 3d0/4d0*I4c + 1d0/3d0*xt*I4f + 3d0/4d0*xt*I4e - 1d0/3d0*xt*I4d&
            &     - 3d0/4d0*xt*I4c - 4d0/9d0*rgl**2*I4d - 4d0/9d0*rgl**2*xt*I4f + 4d0/&
            &    9d0*rgl**2*xt*I4d + 4d0/9d0*rtop*rgl*s2a*I4d + rtop*rgl*s2a*I4c&
            &     + 4d0/9d0*rtop*rgl*xt*s2a*I4f + rtop*rgl*xt*s2a*I4e - 4d0/9d0*&
            &    rtop*rgl*xt*s2a*I4d - rtop*rgl*xt*s2a*I4c - rtop**2*I4c - &
            &    rtop**2*xt*I4e + rtop**2*xt*I4c )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + Mst1**4*xm**(-1) * (  - 1d0/3d0*I4f - 3d0/&
            &    4d0*I4e - 1d0/3d0*I4d - 3d0/4d0*I4c - 1d0/4d0*rgl**2*I4g + 1d0/3d0*&
            &    rgl**2*I4f - 1d0/4d0*rgl**2*I4e + 1d0/3d0*rgl**2*I4d - 1d0/4d0*&
            &    rgl**2*I4c - 4d0/9d0*rtop*rgl*s2a*I4f - rtop*rgl*s2a*I4e - 4d0/9d0&
            &    *rtop*rgl*s2a*I4d - rtop*rgl*s2a*I4c - 1d0/4d0*rtop**2*I4g - 1d0/&
            &    9d0*rtop**2*I4f + 3d0/4d0*rtop**2*I4e - 1d0/9d0*rtop**2*I4d + 3d0/4d0&
            &    *rtop**2*I4c )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + Mst1**4*xt1xt**(-1) * (  - 4d0/9d0*I4d - &
            &    I4c - 4d0/9d0*xt*I4f - xt*I4e + 4d0/9d0*xt*I4d + xt*I4c + 1d0/4d0*&
            &    rgl**2*I4g + 1d0/9d0*rgl**2*I4f + 1d0/4d0*rgl**2*I4e + rgl**2*I4d&
            &     + 1d0/4d0*rgl**2*I4c + 8d0/9d0*rgl**2*xt*I4f - 8d0/9d0*rgl**2*xt*&
            &    I4d - 1d0/4d0*rgl**4*I4g - 1d0/9d0*rgl**4*I4f - 1d0/4d0*rgl**4*I4e&
            &     - 5d0/9d0*rgl**4*I4d + 3d0/4d0*rgl**4*I4c - 4d0/9d0*rgl**4*xt*I4f&
            &     + rgl**4*xt*I4e + 4d0/9d0*rgl**4*xt*I4d - rgl**4*xt*I4c - 1d0/2d0&
            &    *rtop*rgl*s2a*I4g - 2d0/9d0*rtop*rgl*s2a*I4f - 1d0/2d0*rtop*rgl*&
            &    s2a*I4e - 10d0/9d0*rtop*rgl*s2a*I4d - 5d0/2d0*rtop*rgl*s2a*I4c - &
            &    8d0/9d0*rtop*rgl*xt*s2a*I4f - 2d0*rtop*rgl*xt*s2a*I4e + 8d0/9d0*&
            &    rtop*rgl*xt*s2a*I4d + 2d0*rtop*rgl*xt*s2a*I4c + 8d0/9d0*rtop*&
            &    rgl**3*s2a*I4d - 2d0*rtop*rgl**3*s2a*I4c + 8d0/9d0*rtop*rgl**3*&
            &    xt*s2a*I4f - 2d0*rtop*rgl**3*xt*s2a*I4e - 8d0/9d0*rtop*rgl**3*xt&
            &    *s2a*I4d + 2d0*rtop*rgl**3*xt*s2a*I4c + 1d0/4d0*rtop**2*I4g + 1d0/&
            &    9d0*rtop**2*I4f + 1d0/4d0*rtop**2*I4e + 1d0/9d0*rtop**2*I4d + 9d0/4d0&
            &    *rtop**2*I4c )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + Mst1**4*xt1xt**(-1) * ( 2d0*rtop**2*xt*&
            &    I4e - 2d0*rtop**2*xt*I4c + 1d0/2d0*rtop**2*rgl**2*I4g + 2d0/9d0*&
            &    rtop**2*rgl**2*I4f + 1d0/2d0*rtop**2*rgl**2*I4e + 2d0/9d0*rtop**2&
            &    *rgl**2*I4d + 1d0/2d0*rtop**2*rgl**2*I4c - 8d0/9d0*rtop**3*rgl*&
            &    s2a*I4d + 2d0*rtop**3*rgl*s2a*I4c - 8d0/9d0*rtop**3*rgl*xt*s2a*&
            &    I4f + 2d0*rtop**3*rgl*xt*s2a*I4e + 8d0/9d0*rtop**3*rgl*xt*s2a*&
            &    I4d - 2d0*rtop**3*rgl*xt*s2a*I4c - 1d0/4d0*rtop**4*I4g - 1d0/9d0*&
            &    rtop**4*I4f - 1d0/4d0*rtop**4*I4e + 1d0/3d0*rtop**4*I4d - 5d0/4d0*&
            &    rtop**4*I4c + 4d0/9d0*rtop**4*xt*I4f - rtop**4*xt*I4e - 4d0/9d0*&
            &    rtop**4*xt*I4d + rtop**4*xt*I4c )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + Mst1**4 * ( 1d0/2d0*I4g + rgl**2*I4e + &
            &    rgl**2*I4c - 1d0/2d0*rgl**4*I4g - rgl**4*I4e - rgl**4*I4c + &
            &    rtop*rgl*s2a*I4g + rtop*rgl**3*s2a*I4g + 2d0*rtop*rgl**3*s2a*&
            &    I4e + 2d0*rtop*rgl**3*s2a*I4c + 4d0/9d0*rtop**2*I4f + 4d0/9d0*&
            &    rtop**2*I4d - rtop**2*rgl**2*I4g - 4d0/9d0*rtop**2*rgl**2*I4f&
            &     - rtop**2*rgl**2*I4e - 4d0/9d0*rtop**2*rgl**2*I4d - rtop**2*&
            &    rgl**2*I4c + rtop**3*rgl*s2a*I4g + 8d0/9d0*rtop**3*rgl*s2a*I4f&
            &     + 8d0/9d0*rtop**3*rgl*s2a*I4d - 1d0/2d0*rtop**4*I4g - 4d0/9d0*&
            &    rtop**4*I4f - 4d0/9d0*rtop**4*I4d )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + Mst1**4*xm*xt1xt**(-1) * (  - 1d0/2d0*I4g&
            &     + 2d0/9d0*I4f + 1d0/2d0*I4e + 2d0/9d0*I4d + 1d0/2d0*I4c + 1d0/2d0*&
            &    rgl**2*I4g - 2d0/3d0*rgl**2*I4f + 1d0/2d0*rgl**2*I4e - 2d0/3d0*&
            &    rgl**2*I4d + 1d0/2d0*rgl**2*I4c + 1d0/2d0*rgl**4*I4g + 2d0/3d0*&
            &    rgl**4*I4f - 1d0/2d0*rgl**4*I4e + 2d0/3d0*rgl**4*I4d - 1d0/2d0*&
            &    rgl**4*I4c - 1d0/2d0*rgl**6*I4g - 2d0/9d0*rgl**6*I4f - 1d0/2d0*&
            &    rgl**6*I4e - 2d0/9d0*rgl**6*I4d - 1d0/2d0*rgl**6*I4c - rtop*rgl*&
            &    s2a*I4g + 4d0/9d0*rtop*rgl*s2a*I4f + rtop*rgl*s2a*I4e + 4d0/9d0*&
            &    rtop*rgl*s2a*I4d + rtop*rgl*s2a*I4c - 8d0/9d0*rtop*rgl**3*s2a*&
            &    I4f + 2d0*rtop*rgl**3*s2a*I4e - 8d0/9d0*rtop*rgl**3*s2a*I4d + 2d0&
            &    *rtop*rgl**3*s2a*I4c + rtop*rgl**5*s2a*I4g + 4d0/9d0*rtop*&
            &    rgl**5*s2a*I4f + rtop*rgl**5*s2a*I4e + 4d0/9d0*rtop*rgl**5*s2a*&
            &    I4d + rtop*rgl**5*s2a*I4c + 1d0/2d0*rtop**2*I4g + 2d0/9d0*rtop**2&
            &    *I4f - 3d0/2d0*rtop**2*I4e + 2d0/9d0*rtop**2*I4d - 3d0/2d0*rtop**2*&
            &    I4c - rtop**2*rgl**2*I4g - 4d0/9d0*rtop**2*rgl**2*I4f - rtop**2&
            &    *rgl**2*I4e )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + Mst1**4*xm*xt1xt**(-1) * (  - 4d0/9d0*&
            &    rtop**2*rgl**2*I4d - rtop**2*rgl**2*I4c + 1d0/2d0*rtop**2*&
            &    rgl**4*I4g + 2d0/9d0*rtop**2*rgl**4*I4f + 1d0/2d0*rtop**2*rgl**4*&
            &    I4e + 2d0/9d0*rtop**2*rgl**4*I4d + 1d0/2d0*rtop**2*rgl**4*I4c + 8d0&
            &   /9d0*rtop**3*rgl*s2a*I4f - 2d0*rtop**3*rgl*s2a*I4e + 8d0/9d0*&
            &    rtop**3*rgl*s2a*I4d - 2d0*rtop**3*rgl*s2a*I4c - 2d0*rtop**3*&
            &    rgl**3*s2a*I4g - 8d0/9d0*rtop**3*rgl**3*s2a*I4f - 2d0*rtop**3*&
            &    rgl**3*s2a*I4e - 8d0/9d0*rtop**3*rgl**3*s2a*I4d - 2d0*rtop**3*&
            &    rgl**3*s2a*I4c + 1d0/2d0*rtop**4*I4g - 2d0/9d0*rtop**4*I4f + 3d0/2d0&
            &    *rtop**4*I4e - 2d0/9d0*rtop**4*I4d + 3d0/2d0*rtop**4*I4c + 1d0/2d0*&
            &    rtop**4*rgl**2*I4g + 2d0/9d0*rtop**4*rgl**2*I4f + 1d0/2d0*rtop**4&
            &    *rgl**2*I4e + 2d0/9d0*rtop**4*rgl**2*I4d + 1d0/2d0*rtop**4*rgl**2&
            &    *I4c + rtop**5*rgl*s2a*I4g + 4d0/9d0*rtop**5*rgl*s2a*I4f + &
            &    rtop**5*rgl*s2a*I4e + 4d0/9d0*rtop**5*rgl*s2a*I4d + rtop**5*rgl&
            &    *s2a*I4c - 1d0/2d0*rtop**6*I4g - 2d0/9d0*rtop**6*I4f - 1d0/2d0*&
            &    rtop**6*I4e )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) + Mst1**4*xm*xt1xt**(-1) * (  - 2d0/9d0*&
            &    rtop**6*I4d - 1d0/2d0*rtop**6*I4c )
       Hgg1_coeff(0,3,1) = Hgg1_coeff(0,3,1) - 8d0/9d0 + 2d0/9d0*I2i + 2d0/9d0*I2g - Li2u - &
            &    Li2t + 4d0/9d0*Lu - 3d0/2d0*Lu**2 + 4d0/9d0*Lt + Lt*Lu - 3d0/2d0*&
            &    Lt**2 - 8d0/9d0*Lm + 2d0*Lm*Lu + 2d0*Lm*Lt - 2d0*Lm**2 + 4d0*L1px*&
            &    Lu - 4d0*L1px*Lm - 4d0*L1px**2 - 2d0*Lx*Lu + 2d0*Lx*Lm + 4d0*Lx*&
            &    L1px - Lx**2 - 4d0*xt*L1px*Lu + 4d0*xt*L1px*Lt + 2d0*xt*Lx*Lu - &
            &    2d0*xt*Lx*Lt - 1d0/12d0*pi**2

       Hgg1_coeff(0,3,2) =&
            &  + Mst1**(-2)*xm*xt1xt**(-1)*FINm * (  - 4d0/3d0 + 8d0/3d0*xt )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + Mst1**(-2)*xm**2*xt1xt**(-2)*FINm * ( 4d0&
            &     - 8d0*xt )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + Mst1**(-2)*xm**3*xt1xt**(-3)*FINm * ( &
            &     - 8d0/3d0 + 16d0/3d0*xt )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + b**(-2)*xt1xt**(-1) * ( 1d0/48d0*I2f - 3d0/&
            &    16d0*I2d + 1d0/6d0*I2b - 3d0/4d0*L1px + 3d0/8d0*Lx - 1d0/24d0*xt*I2f&
            &     + 3d0/8d0*xt*I2d - 1d0/3d0*xt*I2b + 3d0/2d0*xt*L1px - 3d0/4d0*xt*Lx&
            &     + 1d0/48d0*rgl**2*I2f - 3d0/16d0*rgl**2*I2d + 1d0/6d0*rgl**2*I2b&
            &     - 1d0/24d0*rgl**2*xt*I2f + 3d0/8d0*rgl**2*xt*I2d - 1d0/3d0*rgl**2*&
            &    xt*I2b - 1d0/24d0*rtop*rgl*s2a*I2f + 3d0/8d0*rtop*rgl*s2a*I2d - 1d0&
            &   /3d0*rtop*rgl*s2a*I2b + 1d0/12d0*rtop*rgl*xt*s2a*I2f - 3d0/4d0*&
            &    rtop*rgl*xt*s2a*I2d + 2d0/3d0*rtop*rgl*xt*s2a*I2b + 1d0/48d0*&
            &    rtop**2*I2f - 3d0/16d0*rtop**2*I2d + 1d0/6d0*rtop**2*I2b - 1d0/24d0&
            &    *rtop**2*xt*I2f + 3d0/8d0*rtop**2*xt*I2d - 1d0/3d0*rtop**2*xt*I2b&
            &     )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + b**(-2) * (  - 1d0/12d0*I2f + 3d0/4d0*I2d&
            &     - 2d0/3d0*I2b + 3d0*L1px - 3d0/2d0*Lx + 1d0/6d0*xt*I2f - 3d0/2d0*xt*&
            &    I2d + 4d0/3d0*xt*I2b - 6d0*xt*L1px + 3d0*xt*Lx - 1d0/12d0*rgl**2*&
            &    I2f + 3d0/4d0*rgl**2*I2d - 2d0/3d0*rgl**2*I2b + 1d0/6d0*rgl**2*xt*&
            &    I2f - 3d0/2d0*rgl**2*xt*I2d + 4d0/3d0*rgl**2*xt*I2b + 1d0/6d0*rtop*&
            &    rgl*s2a*I2f - 3d0/2d0*rtop*rgl*s2a*I2d + 4d0/3d0*rtop*rgl*s2a*I2b&
            &     - 1d0/3d0*rtop*rgl*xt*s2a*I2f + 3d0*rtop*rgl*xt*s2a*I2d - 8d0/3d0&
            &    *rtop*rgl*xt*s2a*I2b - 1d0/12d0*rtop**2*I2f + 3d0/4d0*rtop**2*I2d&
            &     - 2d0/3d0*rtop**2*I2b + 1d0/6d0*rtop**2*xt*I2f - 3d0/2d0*rtop**2*&
            &    xt*I2d + 4d0/3d0*rtop**2*xt*I2b )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + b**(-1) * (  - 1d0/3d0*Li2x + 1d0/3d0*Lx - &
            &    1d0/3d0*Lx*L1mx + 1d0/12d0*Lx**2 + 1d0/3d0*xt*Li2x - 1d0/3d0*xt*Lx + &
            &    1d0/3d0*xt*Lx*L1mx - 1d0/12d0*xt*Lx**2 - 1d0/9d0*pi**2 + 1d0/9d0*&
            &    pi**2*xt )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + b**(-1)*xm * ( 2d0/3d0*Li2x - 2d0/3d0*Lx + &
            &    2d0/3d0*Lx*L1mx - 1d0/6d0*Lx**2 + 2d0/9d0*pi**2 )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + b**(-1)*xm**2*xt1xt**(-1) * (  - 2d0/3d0*&
            &    Li2mx + 4d0/3d0*Li2x - 2d0/3d0*Lx + 1d0/3d0*Lx*Lu + 1d0/3d0*Lx*Lt - 2d0&
            &   /3d0*Lx*Lm + 4d0/3d0*Lx*L1mx - 2d0/3d0*Lx*L1px - 1d0/6d0*Lx**2 + 4d0/&
            &    3d0*xt*Li2mx - 8d0/3d0*xt*Li2x + 4d0/3d0*xt*Lx - 2d0/3d0*xt*Lx*Lu - &
            &    2d0/3d0*xt*Lx*Lt + 4d0/3d0*xt*Lx*Lm - 8d0/3d0*xt*Lx*L1mx + 4d0/3d0*xt&
            &    *Lx*L1px + 1d0/3d0*xt*Lx**2 + 7d0/18d0*pi**2 - 7d0/9d0*pi**2*xt )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + b**(-1)*xm**3*xt1xt**(-2) * ( 4d0/3d0*&
            &    Li2mx - 4d0/3d0*Li2x - 4d0/3d0*Lx*Lt + 4d0/3d0*Lx*Lm - 4d0/3d0*Lx*&
            &    L1mx + 4d0/3d0*Lx*L1px - 8d0/3d0*xt*Li2mx + 8d0/3d0*xt*Li2x + 4d0/3d0&
            &    *xt*Lx*Lu + 4d0/3d0*xt*Lx*Lt - 8d0/3d0*xt*Lx*Lm + 8d0/3d0*xt*Lx*&
            &    L1mx - 8d0/3d0*xt*Lx*L1px - 1d0/3d0*pi**2 + 2d0/3d0*pi**2*xt )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + b**(-1)*xm**3*xt1xt**(-1) * (  - 4d0/3d0*&
            &    Lx*Lu + 4d0/3d0*Lx*Lt )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + xt1xt**(-1) * (  - 1d0/48d0*I2f + 3d0/16d0*&
            &    I2d - 1d0/6d0*I2b - 5d0/3d0*Li2u - 3d0/2d0*Lu**2 + 3d0*Lm*Lu - 3d0/2d0&
            &    *Lm**2 + 3d0/4d0*L1px + 3d0*L1px*Lu - 3d0*L1px*Lm - 3d0/2d0*L1px**2&
            &     - 3d0/8d0*Lx - 3d0/2d0*Lx*Lu + 3d0/2d0*Lx*Lm + 3d0/2d0*Lx*L1px - 3d0/&
            &    8d0*Lx**2 + 1d0/24d0*xt*I2f - 3d0/8d0*xt*I2d + 1d0/3d0*xt*I2b + 5d0/3d0&
            &    *xt*Li2u + 5d0/3d0*xt*Li2t + 3d0/2d0*xt*Lu**2 + 3d0/2d0*xt*Lt**2 - &
            &    3d0*xt*Lm*Lu - 3d0*xt*Lm*Lt + 3d0*xt*Lm**2 - 3d0/2d0*xt*L1px - 3d0*&
            &    xt*L1px*Lu - 3d0*xt*L1px*Lt + 6d0*xt*L1px*Lm + 3d0*xt*L1px**2 + &
            &    3d0/4d0*xt*Lx + 3d0/2d0*xt*Lx*Lu + 3d0/2d0*xt*Lx*Lt - 3d0*xt*Lx*Lm&
            &     - 3d0*xt*Lx*L1px + 3d0/4d0*xt*Lx**2 - 1d0/48d0*rgl**2*I2f + 3d0/16d0&
            &    *rgl**2*I2d - 1d0/6d0*rgl**2*I2b + 1d0/24d0*rgl**2*xt*I2f - 3d0/8d0&
            &    *rgl**2*xt*I2d + 1d0/3d0*rgl**2*xt*I2b + 1d0/24d0*rtop*rgl*s2a*&
            &    I2f - 3d0/8d0*rtop*rgl*s2a*I2d + 1d0/3d0*rtop*rgl*s2a*I2b - 1d0/12d0&
            &    *rtop*rgl*xt*s2a*I2f + 3d0/4d0*rtop*rgl*xt*s2a*I2d - 2d0/3d0*rtop&
            &    *rgl*xt*s2a*I2b - 1d0/48d0*rtop**2*I2f + 3d0/16d0*rtop**2*I2d - 1d0&
            &   /6d0*rtop**2*I2b )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + xt1xt**(-1) * ( 1d0/24d0*rtop**2*xt*I2f&
            &     - 3d0/8d0*rtop**2*xt*I2d + 1d0/3d0*rtop**2*xt*I2b - 7d0/72d0*pi**2&
            &     + 7d0/36d0*pi**2*xt )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + FINp * ( 4d0/3d0 - 8d0/3d0*xt )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + xm*xt1xt**(-1) * ( 16d0/3d0 + 1d0/12d0*I2f&
            &     - 3d0/4d0*I2d - 2d0*I2i + 2d0/3d0*I2g + 2d0/3d0*I2b + 2d0/3d0*Li2u + &
            &    8d0/3d0*Li2t + 4d0/3d0*Lu - 8d0/3d0*Lt + 3d0*Lt**2 + 4d0/3d0*Lm - 6d0*&
            &    Lm*Lt + 3d0*Lm**2 - 3d0*L1px + 6d0*L1px*Lt - 6d0*L1px*Lm + 3d0*&
            &    L1px**2 + 3d0/2d0*Lx - 3d0*Lx*Lt + 3d0*Lx*Lm - 3d0*Lx*L1px + 3d0/4d0&
            &    *Lx**2 - 32d0/3d0*xt - 1d0/6d0*xt*I2f + 3d0/2d0*xt*I2d + 4d0/3d0*xt*&
            &    I2i + 4d0/3d0*xt*I2g - 4d0/3d0*xt*I2b - 10d0/3d0*xt*Li2u - 10d0/3d0*&
            &    xt*Li2t + 4d0/3d0*xt*Lu - 3d0*xt*Lu**2 + 4d0/3d0*xt*Lt - 3d0*xt*&
            &    Lt**2 - 8d0/3d0*xt*Lm + 6d0*xt*Lm*Lu + 6d0*xt*Lm*Lt - 6d0*xt*Lm**2&
            &     + 6d0*xt*L1px - 6d0*xt*L1px*Lu - 6d0*xt*L1px*Lt + 12d0*xt*L1px*&
            &    Lm - 6d0*xt*L1px**2 - 3d0*xt*Lx + 3d0*xt*Lx*Lu + 3d0*xt*Lx*Lt - 6d0&
            &    *xt*Lx*Lm + 6d0*xt*Lx*L1px - 3d0/2d0*xt*Lx**2 - 4d0/3d0*rgl**2 - 1d0&
            &   /12d0*rgl**2*I2f + 3d0/4d0*rgl**2*I2d + 4d0/3d0*rgl**2*I2i - 10d0/3d0&
            &    *rgl**2*I2b + 8d0/3d0*rgl**2*Lrgl + 8d0/3d0*rgl**2*xt + 1d0/6d0*&
            &    rgl**2*xt*I2f - 3d0/2d0*rgl**2*xt*I2d - 4d0/3d0*rgl**2*xt*I2i - 4d0&
            &   /3d0*rgl**2*xt*I2g )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + xm*xt1xt**(-1) * ( 20d0/3d0*rgl**2*xt*I2b&
            &     - 16d0/3d0*rgl**2*xt*Lrgl + 1d0/6d0*rtop*rgl*s2a*I2f - 3d0/2d0*&
            &    rtop*rgl*s2a*I2d - 8d0/3d0*rtop*rgl*s2a*I2i + 20d0/3d0*rtop*rgl*&
            &    s2a*I2b - 1d0/3d0*rtop*rgl*xt*s2a*I2f + 3d0*rtop*rgl*xt*s2a*I2d&
            &     + 8d0/3d0*rtop*rgl*xt*s2a*I2i + 8d0/3d0*rtop*rgl*xt*s2a*I2g - 40d0&
            &   /3d0*rtop*rgl*xt*s2a*I2b - 4d0/3d0*rtop**2 - 1d0/12d0*rtop**2*I2f&
            &     + 3d0/4d0*rtop**2*I2d + 4d0/3d0*rtop**2*I2i - 10d0/3d0*rtop**2*I2b&
            &     + 8d0/3d0*rtop**2*Lrtop + 8d0/3d0*rtop**2*xt + 1d0/6d0*rtop**2*xt*&
            &    I2f - 3d0/2d0*rtop**2*xt*I2d - 4d0/3d0*rtop**2*xt*I2i - 4d0/3d0*&
            &    rtop**2*xt*I2g + 20d0/3d0*rtop**2*xt*I2b - 16d0/3d0*rtop**2*xt*&
            &    Lrtop - 65d0/36d0*pi**2 + 65d0/18d0*pi**2*xt )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + xm*xt1xt**(-1)*FINp * (  - 8d0/3d0 + 16d0/&
            &    3d0*xt )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + xm**2*(xt-xm)**(-1)*xt1xt**(-1) * (  - &
            &    4d0/3d0*xt*Lt + 4d0/3d0*xt*Lm )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + xm**2*(1d0-xt-xm)**(-1)*xt1xt**(-1) * ( 4d0&
            &   /3d0*Lu - 4d0/3d0*Lm - 4d0/3d0*xt*Lu + 4d0/3d0*xt*Lm )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + xm**2*xt1xt**(-2) * (  - 16d0/3d0 + 4d0*&
            &    I2i - 16d0/3d0*I2b + 16d0/3d0*Lt - 16d0/3d0*Lm - 12d0*L1px*Lt + 12d0*&
            &    L1px*Lm + 6d0*Lx*Lt - 6d0*Lx*Lm + 32d0/3d0*xt - 4d0*xt*I2i - 4d0*xt&
            &    *I2g + 32d0/3d0*xt*I2b - 16d0/3d0*xt*Lu - 16d0/3d0*xt*Lt + 32d0/3d0*&
            &    xt*Lm + 12d0*xt*L1px*Lu + 12d0*xt*L1px*Lt - 24d0*xt*L1px*Lm - 6d0&
            &    *xt*Lx*Lu - 6d0*xt*Lx*Lt + 12d0*xt*Lx*Lm + 4d0*rgl**2 - 4d0*&
            &    rgl**2*I2i + 8d0*rgl**2*I2b - 8d0*rgl**2*Lrgl - 8d0*rgl**2*xt + &
            &    4d0*rgl**2*xt*I2i + 4d0*rgl**2*xt*I2g - 16d0*rgl**2*xt*I2b + 16d0&
            &    *rgl**2*xt*Lrgl + 8d0*rtop*rgl*s2a*I2i - 16d0*rtop*rgl*s2a*I2b&
            &     - 8d0*rtop*rgl*xt*s2a*I2i - 8d0*rtop*rgl*xt*s2a*I2g + 32d0*rtop&
            &    *rgl*xt*s2a*I2b + 4d0*rtop**2 - 4d0*rtop**2*I2i + 8d0*rtop**2*&
            &    I2b - 8d0*rtop**2*Lrtop - 8d0*rtop**2*xt + 4d0*rtop**2*xt*I2i + &
            &    4d0*rtop**2*xt*I2g - 16d0*rtop**2*xt*I2b + 16d0*rtop**2*xt*Lrtop&
            &     + 2d0*pi**2 - 4d0*pi**2*xt )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + xm**2*xt1xt**(-2)*FINp * ( 8d0/3d0 - 16d0/&
            &    3d0*xt )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + xm**2*xt1xt**(-1) * ( 2d0 - 4d0/3d0*I2i + &
            &    4d0/3d0*I2g - 2d0/3d0*Li2u + 2d0/3d0*Li2t - 4d0*xt - 6d0*rgl**2*I2d&
            &     + 4d0/3d0*rgl**2*I2i - 4d0/3d0*rgl**2*I2g - 12d0*rgl**2*Lrgl + 12d0&
            &    *rgl**2*xt*I2d + 24d0*rgl**2*xt*Lrgl + 10d0*rsQ**2*I2c + 20d0*&
            &    rsQ**2*LrsQ - 20d0*rsQ**2*xt*I2c - 40d0*rsQ**2*xt*LrsQ + &
            &    rst2**2*I2e + 2d0*rst2**2*Lrst2 - 2d0*rst2**2*xt*I2e - 4d0*&
            &    rst2**2*xt*Lrst2 - 8d0/3d0*rtop*rgl*s2a*I2i + 8d0/3d0*rtop*rgl*&
            &    s2a*I2g - 2d0*rtop**2*I2f + 4d0/3d0*rtop**2*I2i - 4d0/3d0*rtop**2*&
            &    I2g - 4d0*rtop**2*Lrtop + 4d0*rtop**2*xt*I2f + 8d0*rtop**2*xt*&
            &    Lrtop )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + xm**3*xt1xt**(-3) * (  - 8d0/3d0*I2i + 16d0&
            &   /3d0*I2b + 8d0/3d0*xt*I2i + 8d0/3d0*xt*I2g - 32d0/3d0*xt*I2b - 8d0/3d0&
            &    *rgl**2 + 8d0/3d0*rgl**2*I2i - 16d0/3d0*rgl**2*I2b + 16d0/3d0*&
            &    rgl**2*Lrgl + 16d0/3d0*rgl**2*xt - 8d0/3d0*rgl**2*xt*I2i - 8d0/3d0*&
            &    rgl**2*xt*I2g + 32d0/3d0*rgl**2*xt*I2b - 32d0/3d0*rgl**2*xt*Lrgl&
            &     - 16d0/3d0*rtop*rgl*s2a*I2i + 32d0/3d0*rtop*rgl*s2a*I2b + 16d0/3d0&
            &    *rtop*rgl*xt*s2a*I2i + 16d0/3d0*rtop*rgl*xt*s2a*I2g - 64d0/3d0*&
            &    rtop*rgl*xt*s2a*I2b - 8d0/3d0*rtop**2 + 8d0/3d0*rtop**2*I2i - 16d0/&
            &    3d0*rtop**2*I2b + 16d0/3d0*rtop**2*Lrtop + 16d0/3d0*rtop**2*xt - 8d0&
            &   /3d0*rtop**2*xt*I2i - 8d0/3d0*rtop**2*xt*I2g + 32d0/3d0*rtop**2*xt&
            &    *I2b - 32d0/3d0*rtop**2*xt*Lrtop )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + xm**3*xt1xt**(-2) * ( 8d0/3d0*I2i - 8d0/3d0&
            &    *I2g - 8d0/3d0*rgl**2*I2i + 8d0/3d0*rgl**2*I2g + 16d0/3d0*rtop*rgl*&
            &    s2a*I2i - 16d0/3d0*rtop*rgl*s2a*I2g - 8d0/3d0*rtop**2*I2i + 8d0/3d0&
            &    *rtop**2*I2g )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + b*xt1xt**(-1) * (  - 1d0/6d0*Li2mx + 1d0/6d0&
            &    *Lx*Lu - 1d0/6d0*Lx*Lm - 1d0/6d0*Lx*L1px + 1d0/24d0*Lx**2 + 1d0/3d0*&
            &    xt*Li2mx - 1d0/6d0*xt*Lx*Lu - 1d0/6d0*xt*Lx*Lt + 1d0/3d0*xt*Lx*Lm&
            &     + 1d0/3d0*xt*Lx*L1px - 1d0/12d0*xt*Lx**2 - 1d0/72d0*pi**2 + 1d0/36d0&
            &    *pi**2*xt )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + b * ( 1d0/3d0*xt*Li2x - 1d0/3d0*xt*Lx + 1d0/&
            &    3d0*xt*Lx*L1mx - 1d0/12d0*xt*Lx**2 + 1d0/9d0*pi**2*xt )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + b*xm*xt1xt**(-1) * ( 2d0/3d0*Li2x - 1d0/3d0&
            &    *Lx - 1d0/3d0*Lx*Lu + 1d0/3d0*Lx*Lt + 2d0/3d0*Lx*L1mx - 1d0/6d0*Lx**2&
            &     - 4d0/3d0*xt*Li2x + 2d0/3d0*xt*Lx - 4d0/3d0*xt*Lx*L1mx + 1d0/3d0*xt*&
            &    Lx**2 + 2d0/9d0*pi**2 - 4d0/9d0*pi**2*xt )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + b*xm**2*xt1xt**(-2) * ( 2d0/3d0*Li2mx - 2d0&
            &   /3d0*Li2x - 2d0/3d0*Lx*Lt + 2d0/3d0*Lx*Lm - 2d0/3d0*Lx*L1mx + 2d0/3d0*&
            &    Lx*L1px - 4d0/3d0*xt*Li2mx + 4d0/3d0*xt*Li2x + 2d0/3d0*xt*Lx*Lu + 2d0&
            &   /3d0*xt*Lx*Lt - 4d0/3d0*xt*Lx*Lm + 4d0/3d0*xt*Lx*L1mx - 4d0/3d0*xt*&
            &    Lx*L1px - 1d0/6d0*pi**2 + 1d0/3d0*pi**2*xt )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + b*xm**2*xt1xt**(-1) * ( Lx - 1d0/3d0*Lx*&
            &    Lu + 1d0/3d0*Lx*Lt - 2d0*xt*Lx )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + Mst1**2*b**(-2)*xt1xt**(-1) * ( 3d0/4d0*&
            &    I3c + 1d0/48d0*I3b - 3d0/16d0*I3a - 3d0/2d0*xt*I3c - 1d0/24d0*xt*I3b&
            &     + 3d0/8d0*xt*I3a + 1d0/24d0*rgl**2*I3b - 1d0/12d0*rgl**2*xt*I3b + &
            &    1d0/48d0*rgl**4*I3b + 3d0/16d0*rgl**4*I3a - 1d0/24d0*rgl**4*xt*I3b&
            &     - 3d0/8d0*rgl**4*xt*I3a - 1d0/24d0*rtop*rgl*s2a*I3b + 3d0/8d0*rtop&
            &    *rgl*s2a*I3a + 1d0/12d0*rtop*rgl*xt*s2a*I3b - 3d0/4d0*rtop*rgl*xt&
            &    *s2a*I3a - 1d0/24d0*rtop*rgl**3*s2a*I3b - 3d0/8d0*rtop*rgl**3*s2a&
            &    *I3a + 1d0/12d0*rtop*rgl**3*xt*s2a*I3b + 3d0/4d0*rtop*rgl**3*xt*&
            &    s2a*I3a - 3d0/8d0*rtop**2*I3a + 3d0/4d0*rtop**2*xt*I3a + 1d0/24d0*&
            &    rtop**3*rgl*s2a*I3b + 3d0/8d0*rtop**3*rgl*s2a*I3a - 1d0/12d0*&
            &    rtop**3*rgl*xt*s2a*I3b - 3d0/4d0*rtop**3*rgl*xt*s2a*I3a - 1d0/48d0&
            &    *rtop**4*I3b - 3d0/16d0*rtop**4*I3a + 1d0/24d0*rtop**4*xt*I3b + 3d0&
            &   /8d0*rtop**4*xt*I3a )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + Mst1**2*b**(-2) * (  - 3d0*I3c - 1d0/12d0*&
            &    I3b + 3d0/4d0*I3a + 6d0*xt*I3c + 1d0/6d0*xt*I3b - 3d0/2d0*xt*I3a - 1d0&
            &   /6d0*rgl**2*I3b + 1d0/3d0*rgl**2*xt*I3b - 1d0/12d0*rgl**4*I3b - 3d0/&
            &    4d0*rgl**4*I3a + 1d0/6d0*rgl**4*xt*I3b + 3d0/2d0*rgl**4*xt*I3a + 1d0&
            &   /6d0*rtop*rgl*s2a*I3b - 3d0/2d0*rtop*rgl*s2a*I3a - 1d0/3d0*rtop*&
            &    rgl*xt*s2a*I3b + 3d0*rtop*rgl*xt*s2a*I3a + 1d0/6d0*rtop*rgl**3*&
            &    s2a*I3b + 3d0/2d0*rtop*rgl**3*s2a*I3a - 1d0/3d0*rtop*rgl**3*xt*&
            &    s2a*I3b - 3d0*rtop*rgl**3*xt*s2a*I3a + 3d0/2d0*rtop**2*I3a - 3d0*&
            &    rtop**2*xt*I3a - 1d0/6d0*rtop**3*rgl*s2a*I3b - 3d0/2d0*rtop**3*&
            &    rgl*s2a*I3a + 1d0/3d0*rtop**3*rgl*xt*s2a*I3b + 3d0*rtop**3*rgl*&
            &    xt*s2a*I3a + 1d0/12d0*rtop**4*I3b + 3d0/4d0*rtop**4*I3a - 1d0/6d0*&
            &    rtop**4*xt*I3b - 3d0/2d0*rtop**4*xt*I3a )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + Mst1**2*xm**(-1)*xt1xt**(-1) * (  - 1d0/&
            &    24d0*I3o + 1d0/12d0*I3n + 3d0/8d0*I3l + 1d0/12d0*I3i - 3d0/4d0*I3h - 3d0&
            &   /4d0*I3c - 1d0/24d0*I3b + 3d0/8d0*I3a + 1d0/12d0*xt*I3o - 1d0/6d0*xt*&
            &    I3n - 3d0/4d0*xt*I3l - 1d0/12d0*xt*I3k + 3d0/4d0*xt*I3j - 1d0/12d0*xt&
            &    *I3i + 3d0/4d0*xt*I3h + 3d0/2d0*xt*I3c + 1d0/12d0*xt*I3b - 3d0/4d0*xt&
            &    *I3a )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + Mst1**2*xm**(-1) * ( 1d0/12d0*I3k - 3d0/4d0&
            &    *I3j - 1d0/6d0*I3i + 3d0/2d0*I3h + 3d0/2d0*I3c + 1d0/12d0*xt*I3k - 3d0/&
            &    4d0*xt*I3j + 1d0/12d0*xt*I3i - 3d0/4d0*xt*I3h - 3d0*xt*I3c )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + Mst1**2*xt1xt**(-1) * ( 1d0/12d0*I3o - 1d0/&
            &    6d0*I3n - 3d0/4d0*I3l - 1d0/6d0*I3i + 3d0/2d0*I3h - 3d0/4d0*I3c + 7d0/&
            &    48d0*I3b - 21d0/16d0*I3a - 1d0/6d0*xt*I3o + 1d0/3d0*xt*I3n + 3d0/2d0*&
            &    xt*I3l + 1d0/6d0*xt*I3k - 3d0/2d0*xt*I3j + 1d0/6d0*xt*I3i - 3d0/2d0*&
            &    xt*I3h + 3d0/2d0*xt*I3c - 7d0/24d0*xt*I3b + 21d0/8d0*xt*I3a - 1d0/12d0&
            &    *rgl**2*I3o + 3d0/4d0*rgl**2*I3l + 1d0/4d0*rgl**2*I3i - 3d0/4d0*&
            &    rgl**2*I3h - 5d0/24d0*rgl**2*I3b + 1d0/6d0*rgl**2*xt*I3o - 3d0/2d0*&
            &    rgl**2*xt*I3l - 1d0/4d0*rgl**2*xt*I3k + 3d0/4d0*rgl**2*xt*I3j - 1d0&
            &   /4d0*rgl**2*xt*I3i + 3d0/4d0*rgl**2*xt*I3h + 5d0/12d0*rgl**2*xt*&
            &    I3b - 1d0/48d0*rgl**4*I3b - 3d0/16d0*rgl**4*I3a + 1d0/24d0*rgl**4*&
            &    xt*I3b + 3d0/8d0*rgl**4*xt*I3a + 1d0/6d0*rtop*rgl*s2a*I3o - 3d0/2d0&
            &    *rtop*rgl*s2a*I3l - 1d0/3d0*rtop*rgl*s2a*I3i + 3d0*rtop*rgl*s2a*&
            &    I3h + 5d0/24d0*rtop*rgl*s2a*I3b - 15d0/8d0*rtop*rgl*s2a*I3a - 1d0/&
            &    3d0*rtop*rgl*xt*s2a*I3o + 3d0*rtop*rgl*xt*s2a*I3l + 1d0/3d0*rtop*&
            &    rgl*xt*s2a*I3k - 3d0*rtop*rgl*xt*s2a*I3j + 1d0/3d0*rtop*rgl*xt*&
            &    s2a*I3i )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + Mst1**2*xt1xt**(-1) * (  - 3d0*rtop*rgl*&
            &    xt*s2a*I3h - 5d0/12d0*rtop*rgl*xt*s2a*I3b + 15d0/4d0*rtop*rgl*xt*&
            &    s2a*I3a + 1d0/24d0*rtop*rgl**3*s2a*I3b + 3d0/8d0*rtop*rgl**3*s2a*&
            &    I3a - 1d0/12d0*rtop*rgl**3*xt*s2a*I3b - 3d0/4d0*rtop*rgl**3*xt*&
            &    s2a*I3a - 1d0/12d0*rtop**2*I3o + 3d0/4d0*rtop**2*I3l + 1d0/12d0*&
            &    rtop**2*I3i - 9d0/4d0*rtop**2*I3h + 15d0/8d0*rtop**2*I3a + 1d0/6d0*&
            &    rtop**2*xt*I3o - 3d0/2d0*rtop**2*xt*I3l - 1d0/12d0*rtop**2*xt*I3k&
            &     + 9d0/4d0*rtop**2*xt*I3j - 1d0/12d0*rtop**2*xt*I3i + 9d0/4d0*&
            &    rtop**2*xt*I3h - 15d0/4d0*rtop**2*xt*I3a - 1d0/24d0*rtop**3*rgl*&
            &    s2a*I3b - 3d0/8d0*rtop**3*rgl*s2a*I3a + 1d0/12d0*rtop**3*rgl*xt*&
            &    s2a*I3b + 3d0/4d0*rtop**3*rgl*xt*s2a*I3a + 1d0/48d0*rtop**4*I3b&
            &     + 3d0/16d0*rtop**4*I3a - 1d0/24d0*rtop**4*xt*I3b - 3d0/8d0*rtop**4&
            &    *xt*I3a )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + Mst1**2 * (  - 1d0/6d0*I3k + 3d0/2d0*I3j + &
            &    1d0/6d0*I3i - 3d0/2d0*I3h + 1d0/12d0*I3b - 3d0/4d0*I3a - 1d0/6d0*xt*I3b&
            &     + 3d0/2d0*xt*I3a + 1d0/6d0*rgl**2*I3k - 3d0/2d0*rgl**2*I3j - 1d0/6d0&
            &    *rgl**2*I3i + 3d0/2d0*rgl**2*I3h - 1d0/6d0*rgl**2*I3b + 1d0/3d0*&
            &    rgl**2*xt*I3b + 1d0/12d0*rgl**4*I3b + 3d0/4d0*rgl**4*I3a - 1d0/6d0*&
            &    rgl**4*xt*I3b - 3d0/2d0*rgl**4*xt*I3a - 1d0/3d0*rtop*rgl*s2a*I3k&
            &     + 3d0*rtop*rgl*s2a*I3j + 1d0/3d0*rtop*rgl*s2a*I3i - 3d0*rtop*rgl&
            &    *s2a*I3h + 1d0/6d0*rtop*rgl*s2a*I3b - 3d0/2d0*rtop*rgl*s2a*I3a - &
            &    1d0/3d0*rtop*rgl*xt*s2a*I3b + 3d0*rtop*rgl*xt*s2a*I3a - 1d0/6d0*&
            &    rtop*rgl**3*s2a*I3b - 3d0/2d0*rtop*rgl**3*s2a*I3a + 1d0/3d0*rtop*&
            &    rgl**3*xt*s2a*I3b + 3d0*rtop*rgl**3*xt*s2a*I3a + 1d0/6d0*rtop**2&
            &    *I3k - 3d0/2d0*rtop**2*I3j - 1d0/6d0*rtop**2*I3i + 3d0/2d0*rtop**2*&
            &    I3h + 3d0/2d0*rtop**2*I3a - 3d0*rtop**2*xt*I3a + 1d0/6d0*rtop**3*&
            &    rgl*s2a*I3b + 3d0/2d0*rtop**3*rgl*s2a*I3a - 1d0/3d0*rtop**3*rgl*&
            &    xt*s2a*I3b - 3d0*rtop**3*rgl*xt*s2a*I3a - 1d0/12d0*rtop**4*I3b&
            &     - 3d0/4d0*rtop**4*I3a )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + Mst1**2 * ( 1d0/6d0*rtop**4*xt*I3b + 3d0/2d0&
            &    *rtop**4*xt*I3a )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + Mst1**2*xm*xt1xt**(-1) * ( 1d0/2d0*I3n + &
            &    1d0/6d0*I3i - 3d0/2d0*I3h - 1d0/4d0*I3b + 9d0/4d0*I3a - xt*I3n - 1d0/6d0&
            &    *xt*I3k + 3d0/2d0*xt*I3j - 1d0/6d0*xt*I3i + 3d0/2d0*xt*I3h + 1d0/2d0*&
            &    xt*I3b - 9d0/2d0*xt*I3a - 3d0*rgl**2*I3l - 1d0/3d0*rgl**2*I3i + 1d0/&
            &    2d0*rgl**2*I3b + 6d0*rgl**2*xt*I3l + 1d0/3d0*rgl**2*xt*I3k + 1d0/3d0&
            &    *rgl**2*xt*I3i - rgl**2*xt*I3b + 1d0/6d0*rgl**4*I3i + 3d0/2d0*&
            &    rgl**4*I3h - 1d0/4d0*rgl**4*I3b - 9d0/4d0*rgl**4*I3a - 1d0/6d0*&
            &    rgl**4*xt*I3k - 3d0/2d0*rgl**4*xt*I3j - 1d0/6d0*rgl**4*xt*I3i - 3d0&
            &   /2d0*rgl**4*xt*I3h + 1d0/2d0*rgl**4*xt*I3b + 9d0/2d0*rgl**4*xt*I3a&
            &     + 5d0*rsQ**2*I3p - 10d0*rsQ**2*xt*I3p + 1d0/2d0*rst2**2*I3m - &
            &    rst2**2*xt*I3m + 1d0/3d0*rtop*rgl*s2a*I3i - 3d0*rtop*rgl*s2a*I3h&
            &     - 1d0/2d0*rtop*rgl*s2a*I3b + 9d0/2d0*rtop*rgl*s2a*I3a - 1d0/3d0*&
            &    rtop*rgl*xt*s2a*I3k + 3d0*rtop*rgl*xt*s2a*I3j - 1d0/3d0*rtop*rgl&
            &    *xt*s2a*I3i + 3d0*rtop*rgl*xt*s2a*I3h + rtop*rgl*xt*s2a*I3b - &
            &    9d0*rtop*rgl*xt*s2a*I3a - 1d0/3d0*rtop*rgl**3*s2a*I3i - 3d0*rtop*&
            &    rgl**3*s2a*I3h )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + Mst1**2*xm*xt1xt**(-1) * ( 1d0/2d0*rtop*&
            &    rgl**3*s2a*I3b + 9d0/2d0*rtop*rgl**3*s2a*I3a + 1d0/3d0*rtop*&
            &    rgl**3*xt*s2a*I3k + 3d0*rtop*rgl**3*xt*s2a*I3j + 1d0/3d0*rtop*&
            &    rgl**3*xt*s2a*I3i + 3d0*rtop*rgl**3*xt*s2a*I3h - rtop*rgl**3*&
            &    xt*s2a*I3b - 9d0*rtop*rgl**3*xt*s2a*I3a - rtop**2*I3o + 3d0*&
            &    rtop**2*I3h - 9d0/2d0*rtop**2*I3a + 2d0*rtop**2*xt*I3o - 3d0*&
            &    rtop**2*xt*I3j - 3d0*rtop**2*xt*I3h + 9d0*rtop**2*xt*I3a + 1d0/3d0&
            &    *rtop**3*rgl*s2a*I3i + 3d0*rtop**3*rgl*s2a*I3h - 1d0/2d0*rtop**3&
            &    *rgl*s2a*I3b - 9d0/2d0*rtop**3*rgl*s2a*I3a - 1d0/3d0*rtop**3*rgl*&
            &    xt*s2a*I3k - 3d0*rtop**3*rgl*xt*s2a*I3j - 1d0/3d0*rtop**3*rgl*xt&
            &    *s2a*I3i - 3d0*rtop**3*rgl*xt*s2a*I3h + rtop**3*rgl*xt*s2a*I3b&
            &     + 9d0*rtop**3*rgl*xt*s2a*I3a - 1d0/6d0*rtop**4*I3i - 3d0/2d0*&
            &    rtop**4*I3h + 1d0/4d0*rtop**4*I3b + 9d0/4d0*rtop**4*I3a + 1d0/6d0*&
            &    rtop**4*xt*I3k + 3d0/2d0*rtop**4*xt*I3j + 1d0/6d0*rtop**4*xt*I3i&
            &     + 3d0/2d0*rtop**4*xt*I3h - 1d0/2d0*rtop**4*xt*I3b - 9d0/2d0*&
            &    rtop**4*xt*I3a )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + Mst1**4*xm**(-2)*xt1xt**(-1) * (  - 1d0/&
            &    24d0*I4d + 3d0/8d0*I4c + 1d0/24d0*xt*I4f - 3d0/8d0*xt*I4e + 1d0/24d0*&
            &    xt*I4d - 3d0/8d0*xt*I4c )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + Mst1**4*xm**(-2) * (  - 1d0/24d0*I4f + 3d0/&
            &    8d0*I4e + 1d0/12d0*I4d - 3d0/4d0*I4c - 1d0/24d0*xt*I4f + 3d0/8d0*xt*&
            &    I4e - 1d0/24d0*xt*I4d + 3d0/8d0*xt*I4c )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + Mst1**4*xm**(-1)*xt1xt**(-1) * ( 1d0/8d0*&
            &    I4d - 9d0/8d0*I4c - 1d0/8d0*xt*I4f + 9d0/8d0*xt*I4e - 1d0/8d0*xt*I4d&
            &     + 9d0/8d0*xt*I4c - 1d0/6d0*rgl**2*I4d + 1d0/6d0*rgl**2*xt*I4f + 1d0/&
            &    6d0*rgl**2*xt*I4d + 1d0/6d0*rtop*rgl*s2a*I4d - 3d0/2d0*rtop*rgl*&
            &    s2a*I4c - 1d0/6d0*rtop*rgl*xt*s2a*I4f + 3d0/2d0*rtop*rgl*xt*s2a*&
            &    I4e - 1d0/6d0*rtop*rgl*xt*s2a*I4d + 3d0/2d0*rtop*rgl*xt*s2a*I4c&
            &     + 3d0/2d0*rtop**2*I4c - 3d0/2d0*rtop**2*xt*I4e - 3d0/2d0*rtop**2*&
            &    xt*I4c )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + Mst1**4*xm**(-1) * ( 1d0/8d0*I4f - 9d0/8d0*&
            &    I4e - 1d0/8d0*I4d + 9d0/8d0*I4c - 1d0/8d0*rgl**2*I4f - 3d0/8d0*rgl**2&
            &    *I4e + 1d0/8d0*rgl**2*I4d + 3d0/8d0*rgl**2*I4c + 1d0/6d0*rtop*rgl*&
            &    s2a*I4f - 3d0/2d0*rtop*rgl*s2a*I4e - 1d0/6d0*rtop*rgl*s2a*I4d + 3d0&
            &   /2d0*rtop*rgl*s2a*I4c + 1d0/24d0*rtop**2*I4f + 9d0/8d0*rtop**2*I4e&
            &     - 1d0/24d0*rtop**2*I4d - 9d0/8d0*rtop**2*I4c )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + Mst1**4*xt1xt**(-1) * (  - 1d0/6d0*I4d + &
            &    3d0/2d0*I4c + 1d0/6d0*xt*I4f - 3d0/2d0*xt*I4e + 1d0/6d0*xt*I4d - 3d0/2d0&
            &    *xt*I4c - 1d0/24d0*rgl**2*I4f + 3d0/8d0*rgl**2*I4e + 3d0/8d0*rgl**2&
            &    *I4d - 3d0/8d0*rgl**2*I4c - 1d0/3d0*rgl**2*xt*I4f - 1d0/3d0*rgl**2*&
            &    xt*I4d + 1d0/24d0*rgl**4*I4f - 3d0/8d0*rgl**4*I4e - 5d0/24d0*rgl**4&
            &    *I4d - 9d0/8d0*rgl**4*I4c + 1d0/6d0*rgl**4*xt*I4f + 3d0/2d0*rgl**4*&
            &    xt*I4e + 1d0/6d0*rgl**4*xt*I4d + 3d0/2d0*rgl**4*xt*I4c + 1d0/12d0*&
            &    rtop*rgl*s2a*I4f - 3d0/4d0*rtop*rgl*s2a*I4e - 5d0/12d0*rtop*rgl*&
            &    s2a*I4d + 15d0/4d0*rtop*rgl*s2a*I4c + 1d0/3d0*rtop*rgl*xt*s2a*I4f&
            &     - 3d0*rtop*rgl*xt*s2a*I4e + 1d0/3d0*rtop*rgl*xt*s2a*I4d - 3d0*&
            &    rtop*rgl*xt*s2a*I4c + 1d0/3d0*rtop*rgl**3*s2a*I4d + 3d0*rtop*&
            &    rgl**3*s2a*I4c - 1d0/3d0*rtop*rgl**3*xt*s2a*I4f - 3d0*rtop*&
            &    rgl**3*xt*s2a*I4e - 1d0/3d0*rtop*rgl**3*xt*s2a*I4d - 3d0*rtop*&
            &    rgl**3*xt*s2a*I4c - 1d0/24d0*rtop**2*I4f + 3d0/8d0*rtop**2*I4e + &
            &    1d0/24d0*rtop**2*I4d - 27d0/8d0*rtop**2*I4c + 3d0*rtop**2*xt*I4e&
            &     + 3d0*rtop**2*xt*I4c )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + Mst1**4*xt1xt**(-1) * (  - 1d0/12d0*&
            &    rtop**2*rgl**2*I4f + 3d0/4d0*rtop**2*rgl**2*I4e + 1d0/12d0*&
            &    rtop**2*rgl**2*I4d - 3d0/4d0*rtop**2*rgl**2*I4c - 1d0/3d0*rtop**3&
            &    *rgl*s2a*I4d - 3d0*rtop**3*rgl*s2a*I4c + 1d0/3d0*rtop**3*rgl*xt*&
            &    s2a*I4f + 3d0*rtop**3*rgl*xt*s2a*I4e + 1d0/3d0*rtop**3*rgl*xt*&
            &    s2a*I4d + 3d0*rtop**3*rgl*xt*s2a*I4c + 1d0/24d0*rtop**4*I4f - 3d0/&
            &    8d0*rtop**4*I4e + 1d0/8d0*rtop**4*I4d + 15d0/8d0*rtop**4*I4c - 1d0/&
            &    6d0*rtop**4*xt*I4f - 3d0/2d0*rtop**4*xt*I4e - 1d0/6d0*rtop**4*xt*&
            &    I4d - 3d0/2d0*rtop**4*xt*I4c )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + Mst1**4 * ( 3d0/2d0*rgl**2*I4e - 3d0/2d0*&
            &    rgl**2*I4c - 3d0/2d0*rgl**4*I4e + 3d0/2d0*rgl**4*I4c + 3d0*rtop*&
            &    rgl**3*s2a*I4e - 3d0*rtop*rgl**3*s2a*I4c - 1d0/6d0*rtop**2*I4f&
            &     + 1d0/6d0*rtop**2*I4d + 1d0/6d0*rtop**2*rgl**2*I4f - 3d0/2d0*&
            &    rtop**2*rgl**2*I4e - 1d0/6d0*rtop**2*rgl**2*I4d + 3d0/2d0*rtop**2&
            &    *rgl**2*I4c - 1d0/3d0*rtop**3*rgl*s2a*I4f + 1d0/3d0*rtop**3*rgl*&
            &    s2a*I4d + 1d0/6d0*rtop**4*I4f - 1d0/6d0*rtop**4*I4d )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + Mst1**4*xm*xt1xt**(-1) * (  - 1d0/12d0*&
            &    I4f + 3d0/4d0*I4e + 1d0/12d0*I4d - 3d0/4d0*I4c + 1d0/4d0*rgl**2*I4f&
            &     + 3d0/4d0*rgl**2*I4e - 1d0/4d0*rgl**2*I4d - 3d0/4d0*rgl**2*I4c - 1d0&
            &   /4d0*rgl**4*I4f - 3d0/4d0*rgl**4*I4e + 1d0/4d0*rgl**4*I4d + 3d0/4d0*&
            &    rgl**4*I4c + 1d0/12d0*rgl**6*I4f - 3d0/4d0*rgl**6*I4e - 1d0/12d0*&
            &    rgl**6*I4d + 3d0/4d0*rgl**6*I4c - 1d0/6d0*rtop*rgl*s2a*I4f + 3d0/2d0&
            &    *rtop*rgl*s2a*I4e + 1d0/6d0*rtop*rgl*s2a*I4d - 3d0/2d0*rtop*rgl*&
            &    s2a*I4c + 1d0/3d0*rtop*rgl**3*s2a*I4f + 3d0*rtop*rgl**3*s2a*I4e&
            &     - 1d0/3d0*rtop*rgl**3*s2a*I4d - 3d0*rtop*rgl**3*s2a*I4c - 1d0/6d0&
            &    *rtop*rgl**5*s2a*I4f + 3d0/2d0*rtop*rgl**5*s2a*I4e + 1d0/6d0*rtop&
            &    *rgl**5*s2a*I4d - 3d0/2d0*rtop*rgl**5*s2a*I4c - 1d0/12d0*rtop**2*&
            &    I4f - 9d0/4d0*rtop**2*I4e + 1d0/12d0*rtop**2*I4d + 9d0/4d0*rtop**2*&
            &    I4c + 1d0/6d0*rtop**2*rgl**2*I4f - 3d0/2d0*rtop**2*rgl**2*I4e - 1d0&
            &   /6d0*rtop**2*rgl**2*I4d + 3d0/2d0*rtop**2*rgl**2*I4c - 1d0/12d0*&
            &    rtop**2*rgl**4*I4f + 3d0/4d0*rtop**2*rgl**4*I4e + 1d0/12d0*&
            &    rtop**2*rgl**4*I4d )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) + Mst1**4*xm*xt1xt**(-1) * (  - 3d0/4d0*&
            &    rtop**2*rgl**4*I4c - 1d0/3d0*rtop**3*rgl*s2a*I4f - 3d0*rtop**3*&
            &    rgl*s2a*I4e + 1d0/3d0*rtop**3*rgl*s2a*I4d + 3d0*rtop**3*rgl*s2a*&
            &    I4c + 1d0/3d0*rtop**3*rgl**3*s2a*I4f - 3d0*rtop**3*rgl**3*s2a*&
            &    I4e - 1d0/3d0*rtop**3*rgl**3*s2a*I4d + 3d0*rtop**3*rgl**3*s2a*&
            &    I4c + 1d0/12d0*rtop**4*I4f + 9d0/4d0*rtop**4*I4e - 1d0/12d0*rtop**4&
            &    *I4d - 9d0/4d0*rtop**4*I4c - 1d0/12d0*rtop**4*rgl**2*I4f + 3d0/4d0*&
            &    rtop**4*rgl**2*I4e + 1d0/12d0*rtop**4*rgl**2*I4d - 3d0/4d0*&
            &    rtop**4*rgl**2*I4c - 1d0/6d0*rtop**5*rgl*s2a*I4f + 3d0/2d0*&
            &    rtop**5*rgl*s2a*I4e + 1d0/6d0*rtop**5*rgl*s2a*I4d - 3d0/2d0*&
            &    rtop**5*rgl*s2a*I4c + 1d0/12d0*rtop**6*I4f - 3d0/4d0*rtop**6*I4e&
            &     - 1d0/12d0*rtop**6*I4d + 3d0/4d0*rtop**6*I4c )
       Hgg1_coeff(0,3,2) = Hgg1_coeff(0,3,2) - 8d0/3d0 - 1d0/12d0*I2f + 3d0/4d0*I2d + 2d0/3d0*&
            &    I2i - 2d0/3d0*I2g + 2d0/3d0*I2b + 3d0*Li2u - 3d0*Li2t - 4d0/3d0*Lu + &
            &    3d0*Lu**2 + 4d0/3d0*Lt - 3d0*Lt**2 - 6d0*Lm*Lu + 6d0*Lm*Lt + 3d0*&
            &    L1px - 6d0*L1px*Lu + 6d0*L1px*Lm - 3d0/2d0*Lx + 3d0*Lx*Lu - 3d0*Lx*&
            &    Lm + 16d0/3d0*xt + 1d0/6d0*xt*I2f - 3d0/2d0*xt*I2d - 4d0/3d0*xt*I2b&
            &     - 6d0*xt*L1px + 6d0*xt*L1px*Lu + 6d0*xt*L1px*Lt - 12d0*xt*L1px*&
            &    Lm + 3d0*xt*Lx - 3d0*xt*Lx*Lu - 3d0*xt*Lx*Lt + 6d0*xt*Lx*Lm + 1d0/&
            &    12d0*rgl**2*I2f - 3d0/4d0*rgl**2*I2d + 2d0/3d0*rgl**2*I2b - 1d0/6d0*&
            &    rgl**2*xt*I2f + 3d0/2d0*rgl**2*xt*I2d - 4d0/3d0*rgl**2*xt*I2b - 1d0&
            &   /6d0*rtop*rgl*s2a*I2f + 3d0/2d0*rtop*rgl*s2a*I2d - 4d0/3d0*rtop*&
            &    rgl*s2a*I2b + 1d0/3d0*rtop*rgl*xt*s2a*I2f - 3d0*rtop*rgl*xt*s2a*&
            &    I2d + 8d0/3d0*rtop*rgl*xt*s2a*I2b + 1d0/12d0*rtop**2*I2f - 3d0/4d0*&
            &    rtop**2*I2d + 2d0/3d0*rtop**2*I2b - 1d0/6d0*rtop**2*xt*I2f + 3d0/2d0&
            &    *rtop**2*xt*I2d - 4d0/3d0*rtop**2*xt*I2b + pi**2 - 2d0*pi**2*xt

       Hgg1_coeff(0,3,3) =&
            &  + Mst1**(-2)*xm*xt1xt**(-1)*FINm * (  - 4d0/3d0 )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + Mst1**(-2)*xm*FINm * ( 8d0/3d0 )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + Mst1**(-2)*xm**2*xt1xt**(-2)*FINm * ( 4d0&
            &     )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + Mst1**(-2)*xm**2*xt1xt**(-1)*FINm * ( &
            &     - 8d0 )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + Mst1**(-2)*xm**3*xt1xt**(-3)*FINm * ( &
            &     - 8d0/3d0 )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + Mst1**(-2)*xm**3*xt1xt**(-2)*FINm * ( &
            &    16d0/3d0 )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + b**(-1)*xm * (  - 2d0/3d0*Li2x - 2d0/3d0*Lx&
            &    *L1mx + 1d0/6d0*Lx**2 - 2d0/9d0*pi**2 )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + b**(-1)*xm**2*xt1xt**(-1) * ( 2d0/3d0*&
            &    Li2x - 1d0/3d0*Lx*Lu + 1d0/3d0*Lx*Lt + 2d0/3d0*Lx*L1mx - 1d0/6d0*&
            &    Lx**2 + 2d0/3d0*xt*Lx*Lu - 2d0/3d0*xt*Lx*Lt + 2d0/9d0*pi**2 )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + b**(-1)*xm**3*xt1xt**(-2) * ( 4d0/3d0*&
            &    Li2mx - 4d0/3d0*Li2x - 4d0/3d0*Lx*Lt + 4d0/3d0*Lx*Lm - 4d0/3d0*Lx*&
            &    L1mx + 4d0/3d0*Lx*L1px - 4d0/3d0*xt*Lx*Lu + 4d0/3d0*xt*Lx*Lt - 1d0/3d0&
            &    *pi**2 )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + b**(-1)*xm**3*xt1xt**(-1) * (  - 8d0/3d0*&
            &    Li2mx + 8d0/3d0*Li2x + 4d0/3d0*Lx*Lu + 4d0/3d0*Lx*Lt - 8d0/3d0*Lx*Lm&
            &     + 8d0/3d0*Lx*L1mx - 8d0/3d0*Lx*L1px + 2d0/3d0*pi**2 )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + xt1xt**(-1) * ( 5d0/3d0*Li2u + 3d0/2d0*&
            &    Lu**2 - 3d0*Lm*Lu + 3d0/2d0*Lm**2 - 3d0*L1px*Lu + 3d0*L1px*Lm + 3d0/&
            &    2d0*L1px**2 + 3d0/2d0*Lx*Lu - 3d0/2d0*Lx*Lm - 3d0/2d0*Lx*L1px + 3d0/8d0&
            &    *Lx**2 - 5d0/3d0*xt*Li2u + 5d0/3d0*xt*Li2t - 3d0/2d0*xt*Lu**2 + 3d0/&
            &    2d0*xt*Lt**2 + 3d0*xt*Lm*Lu - 3d0*xt*Lm*Lt + 3d0*xt*L1px*Lu - 3d0*&
            &    xt*L1px*Lt - 3d0/2d0*xt*Lx*Lu + 3d0/2d0*xt*Lx*Lt + 7d0/72d0*pi**2 )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + FINp * ( 4d0/3d0 )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + xm*xt1xt**(-1) * ( 16d0/3d0 - 2d0*I2i - 2d0/&
            &    3d0*I2g + 4d0/3d0*I2b - 2d0/3d0*Li2u + 8d0/3d0*Li2t - 4d0/3d0*Lu - 8d0/&
            &    3d0*Lt + 3d0*Lt**2 + 4d0*Lm - 6d0*Lm*Lt + 3d0*Lm**2 + 6d0*L1px*Lt&
            &     - 6d0*L1px*Lm + 3d0*L1px**2 - 3d0*Lx*Lt + 3d0*Lx*Lm - 3d0*Lx*L1px&
            &     + 3d0/4d0*Lx**2 + 4d0/3d0*xt*I2i - 4d0/3d0*xt*I2g + 10d0/3d0*xt*Li2u&
            &     - 10d0/3d0*xt*Li2t - 4d0/3d0*xt*Lu + 3d0*xt*Lu**2 + 4d0/3d0*xt*Lt&
            &     - 3d0*xt*Lt**2 - 6d0*xt*Lm*Lu + 6d0*xt*Lm*Lt + 6d0*xt*L1px*Lu - &
            &    6d0*xt*L1px*Lt - 3d0*xt*Lx*Lu + 3d0*xt*Lx*Lt - 4d0/3d0*rgl**2 + 4d0/&
            &    3d0*rgl**2*I2i - 8d0/3d0*rgl**2*I2b + 8d0/3d0*rgl**2*Lrgl - 4d0/3d0*&
            &    rgl**2*xt*I2i + 4d0/3d0*rgl**2*xt*I2g - 8d0/3d0*rtop*rgl*s2a*I2i&
            &     + 16d0/3d0*rtop*rgl*s2a*I2b + 8d0/3d0*rtop*rgl*xt*s2a*I2i - 8d0/3d0&
            &    *rtop*rgl*xt*s2a*I2g - 4d0/3d0*rtop**2 + 4d0/3d0*rtop**2*I2i - 8d0/&
            &    3d0*rtop**2*I2b + 8d0/3d0*rtop**2*Lrtop - 4d0/3d0*rtop**2*xt*I2i&
            &     + 4d0/3d0*rtop**2*xt*I2g - 19d0/12d0*pi**2 )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + xm*xt1xt**(-1)*FINp * (  - 8d0/3d0 )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + xm * (  - 8d0/3d0*I2b + 8d0/3d0*rgl**2 + 8d0/&
            &    3d0*rgl**2*I2b - 16d0/3d0*rgl**2*Lrgl - 16d0/3d0*rtop*rgl*s2a*I2b&
            &     + 8d0/3d0*rtop**2 + 8d0/3d0*rtop**2*I2b - 16d0/3d0*rtop**2*Lrtop )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + xm**2*(xt-xm)**(-1)*xt1xt**(-1) * (  - &
            &    4d0/3d0*xt*Lt + 4d0/3d0*xt*Lm )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + xm**2*(1d0-xt-xm)**(-1)*xt1xt**(-1) * ( &
            &     - 4d0/3d0*Lu + 4d0/3d0*Lm + 4d0/3d0*xt*Lu - 4d0/3d0*xt*Lm )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + xm**2*xt1xt**(-2) * (  - 16d0/3d0 + 4d0*&
            &    I2i - 16d0/3d0*I2b + 16d0/3d0*Lt - 16d0/3d0*Lm - 12d0*L1px*Lt + 12d0*&
            &    L1px*Lm + 6d0*Lx*Lt - 6d0*Lx*Lm - 4d0*xt*I2i + 4d0*xt*I2g + 16d0/3d0&
            &    *xt*Lu - 16d0/3d0*xt*Lt - 12d0*xt*L1px*Lu + 12d0*xt*L1px*Lt + 6d0*&
            &    xt*Lx*Lu - 6d0*xt*Lx*Lt + 4d0*rgl**2 - 4d0*rgl**2*I2i + 8d0*&
            &    rgl**2*I2b - 8d0*rgl**2*Lrgl + 4d0*rgl**2*xt*I2i - 4d0*rgl**2*xt&
            &    *I2g + 8d0*rtop*rgl*s2a*I2i - 16d0*rtop*rgl*s2a*I2b - 8d0*rtop*&
            &    rgl*xt*s2a*I2i + 8d0*rtop*rgl*xt*s2a*I2g + 4d0*rtop**2 - 4d0*&
            &    rtop**2*I2i + 8d0*rtop**2*I2b - 8d0*rtop**2*Lrtop + 4d0*rtop**2*&
            &    xt*I2i - 4d0*rtop**2*xt*I2g + 2d0*pi**2 )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + xm**2*xt1xt**(-2)*FINp * ( 8d0/3d0 )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + xm**2*xt1xt**(-1) * (  - 4d0/3d0*I2i - 4d0/&
            &    3d0*I2g + 32d0/3d0*I2b + 2d0/3d0*Li2u + 2d0/3d0*Li2t - 8d0*rgl**2 + 4d0&
            &   /3d0*rgl**2*I2i + 4d0/3d0*rgl**2*I2g - 32d0/3d0*rgl**2*I2b + 16d0*&
            &    rgl**2*Lrgl - 8d0/3d0*rtop*rgl*s2a*I2i - 8d0/3d0*rtop*rgl*s2a*I2g&
            &     + 64d0/3d0*rtop*rgl*s2a*I2b - 8d0*rtop**2 + 4d0/3d0*rtop**2*I2i&
            &     + 4d0/3d0*rtop**2*I2g - 32d0/3d0*rtop**2*I2b + 16d0*rtop**2*Lrtop&
            &     - 2d0/9d0*pi**2 )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + xm**3*xt1xt**(-3) * (  - 8d0/3d0*I2i + 16d0&
            &   /3d0*I2b + 8d0/3d0*xt*I2i - 8d0/3d0*xt*I2g - 8d0/3d0*rgl**2 + 8d0/3d0*&
            &    rgl**2*I2i - 16d0/3d0*rgl**2*I2b + 16d0/3d0*rgl**2*Lrgl - 8d0/3d0*&
            &    rgl**2*xt*I2i + 8d0/3d0*rgl**2*xt*I2g - 16d0/3d0*rtop*rgl*s2a*I2i&
            &     + 32d0/3d0*rtop*rgl*s2a*I2b + 16d0/3d0*rtop*rgl*xt*s2a*I2i - 16d0/&
            &    3d0*rtop*rgl*xt*s2a*I2g - 8d0/3d0*rtop**2 + 8d0/3d0*rtop**2*I2i - &
            &    16d0/3d0*rtop**2*I2b + 16d0/3d0*rtop**2*Lrtop - 8d0/3d0*rtop**2*xt*&
            &    I2i + 8d0/3d0*rtop**2*xt*I2g )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + xm**3*xt1xt**(-2) * ( 8d0/3d0*I2i + 8d0/3d0&
            &    *I2g - 32d0/3d0*I2b + 16d0/3d0*rgl**2 - 8d0/3d0*rgl**2*I2i - 8d0/3d0*&
            &    rgl**2*I2g + 32d0/3d0*rgl**2*I2b - 32d0/3d0*rgl**2*Lrgl + 16d0/3d0*&
            &    rtop*rgl*s2a*I2i + 16d0/3d0*rtop*rgl*s2a*I2g - 64d0/3d0*rtop*rgl*&
            &    s2a*I2b + 16d0/3d0*rtop**2 - 8d0/3d0*rtop**2*I2i - 8d0/3d0*rtop**2*&
            &    I2g + 32d0/3d0*rtop**2*I2b - 32d0/3d0*rtop**2*Lrtop )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + b*xt1xt**(-1) * ( 1d0/6d0*Li2mx - 1d0/6d0*&
            &    Lx*Lu + 1d0/6d0*Lx*Lm + 1d0/6d0*Lx*L1px - 1d0/24d0*Lx**2 + 1d0/6d0*xt&
            &    *Lx*Lu - 1d0/6d0*xt*Lx*Lt + 1d0/72d0*pi**2 )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + b * (  - 1d0/3d0*Li2x - 1d0/3d0*Lx*L1mx + 1d0&
            &   /12d0*Lx**2 - 1d0/9d0*pi**2 )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + b*xm*xt1xt**(-1) * (  - 2d0/3d0*Li2mx + 2d0&
            &   /3d0*Li2x + 1d0/3d0*Lx*Lu + 1d0/3d0*Lx*Lt - 2d0/3d0*Lx*Lm + 2d0/3d0*Lx&
            &    *L1mx - 2d0/3d0*Lx*L1px + 1d0/6d0*pi**2 )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + b*xm**2*xt1xt**(-2) * ( 2d0/3d0*Li2mx - 2d0&
            &   /3d0*Li2x - 2d0/3d0*Lx*Lt + 2d0/3d0*Lx*Lm - 2d0/3d0*Lx*L1mx + 2d0/3d0*&
            &    Lx*L1px - 2d0/3d0*xt*Lx*Lu + 2d0/3d0*xt*Lx*Lt - 1d0/6d0*pi**2 )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + b*xm**2*xt1xt**(-1) * (  - 2d0/3d0*Li2mx&
            &     + 2d0/3d0*Li2x + 1d0/3d0*Lx*Lu + 1d0/3d0*Lx*Lt - 2d0/3d0*Lx*Lm + 2d0/&
            &    3d0*Lx*L1mx - 2d0/3d0*Lx*L1px + 1d0/6d0*pi**2 )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + Mst1**2*xm**(-1)*xt1xt**(-1) * ( 1d0/24d0&
            &    *I3o - 1d0/12d0*I3n - 3d0/8d0*I3l - 1d0/12d0*I3i + 3d0/4d0*I3h + 3d0/4d0&
            &    *I3c + 1d0/24d0*I3b - 3d0/8d0*I3a - 1d0/12d0*xt*I3k + 3d0/4d0*xt*I3j&
            &     + 1d0/12d0*xt*I3i - 3d0/4d0*xt*I3h )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + Mst1**2*xm**(-1) * (  - 1d0/12d0*I3o + 3d0/&
            &    4d0*I3l + 1d0/12d0*I3k - 3d0/4d0*I3j + 1d0/6d0*I3i - 3d0/2d0*I3h - 3d0/&
            &    2d0*I3c - 1d0/12d0*I3b + 3d0/4d0*I3a + 1d0/12d0*xt*I3k - 3d0/4d0*xt*&
            &    I3j - 1d0/12d0*xt*I3i + 3d0/4d0*xt*I3h )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + Mst1**2*xt1xt**(-1) * (  - 1d0/12d0*I3o&
            &     + 1d0/2d0*I3n + 3d0/4d0*I3l + 1d0/6d0*I3i - 3d0/2d0*I3h - 3d0*I3c - 1d0&
            &   /6d0*I3b + 3d0/2d0*I3a + 1d0/6d0*xt*I3k - 3d0/2d0*xt*I3j - 1d0/6d0*xt*&
            &    I3i + 3d0/2d0*xt*I3h + 1d0/6d0*rgl**2*I3o - 1d0/4d0*rgl**2*I3i + 3d0/&
            &    4d0*rgl**2*I3h + 1d0/12d0*rgl**2*I3b - 3d0/4d0*rgl**2*I3a - 1d0/4d0*&
            &    rgl**2*xt*I3k + 3d0/4d0*rgl**2*xt*I3j + 1d0/4d0*rgl**2*xt*I3i - 3d0&
            &   /4d0*rgl**2*xt*I3h - 1d0/6d0*rtop*rgl*s2a*I3o + 3d0/2d0*rtop*rgl*&
            &    s2a*I3l + 1d0/3d0*rtop*rgl*s2a*I3i - 3d0*rtop*rgl*s2a*I3h - 1d0/6d0&
            &    *rtop*rgl*s2a*I3b + 3d0/2d0*rtop*rgl*s2a*I3a + 1d0/3d0*rtop*rgl*&
            &    xt*s2a*I3k - 3d0*rtop*rgl*xt*s2a*I3j - 1d0/3d0*rtop*rgl*xt*s2a*&
            &    I3i + 3d0*rtop*rgl*xt*s2a*I3h - 3d0/2d0*rtop**2*I3l - 1d0/12d0*&
            &    rtop**2*I3i + 9d0/4d0*rtop**2*I3h + 1d0/12d0*rtop**2*I3b - 3d0/4d0*&
            &    rtop**2*I3a - 1d0/12d0*rtop**2*xt*I3k + 9d0/4d0*rtop**2*xt*I3j + &
            &    1d0/12d0*rtop**2*xt*I3i - 9d0/4d0*rtop**2*xt*I3h )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + Mst1**2 * (  - 1d0/6d0*I3k + 3d0/2d0*I3j - &
            &    1d0/6d0*I3i + 3d0/2d0*I3h + 3d0*I3c + 1d0/6d0*I3b - 3d0/2d0*I3a + 1d0/6d0&
            &    *rgl**2*I3k - 3d0/2d0*rgl**2*I3j + 1d0/6d0*rgl**2*I3i - 3d0/2d0*&
            &    rgl**2*I3h - 1d0/6d0*rgl**2*I3b + 3d0/2d0*rgl**2*I3a - 1d0/3d0*rtop&
            &    *rgl*s2a*I3k + 3d0*rtop*rgl*s2a*I3j - 1d0/3d0*rtop*rgl*s2a*I3i&
            &     + 3d0*rtop*rgl*s2a*I3h + 1d0/3d0*rtop*rgl*s2a*I3b - 3d0*rtop*rgl&
            &    *s2a*I3a + 1d0/6d0*rtop**2*I3k - 3d0/2d0*rtop**2*I3j + 1d0/6d0*&
            &    rtop**2*I3i - 3d0/2d0*rtop**2*I3h - 1d0/6d0*rtop**2*I3b + 3d0/2d0*&
            &    rtop**2*I3a )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + Mst1**2*xm*xt1xt**(-1) * ( 1d0/6d0*I3o - &
            &    5d0/6d0*I3n - 3d0/2d0*I3l - 1d0/6d0*I3i + 3d0/2d0*I3h + 3d0*I3c + 1d0/6d0&
            &    *I3b - 3d0/2d0*I3a + 1d0/3d0*c2a**2*I3n - 1d0/6d0*xt*I3k + 3d0/2d0*xt&
            &    *I3j + 1d0/6d0*xt*I3i - 3d0/2d0*xt*I3h - 1d0/3d0*rgl**2*I3o - 3d0*&
            &    rgl**2*I3l + 1d0/3d0*rgl**2*I3i - 1d0/6d0*rgl**2*I3b + 3d0/2d0*&
            &    rgl**2*I3a + 1d0/3d0*rgl**2*xt*I3k - 1d0/3d0*rgl**2*xt*I3i + 1d0/6d0&
            &    *rgl**4*I3o + 3d0/2d0*rgl**4*I3l - 1d0/6d0*rgl**4*I3i - 3d0/2d0*&
            &    rgl**4*I3h - 1d0/6d0*rgl**4*xt*I3k - 3d0/2d0*rgl**4*xt*I3j + 1d0/6d0&
            &    *rgl**4*xt*I3i + 3d0/2d0*rgl**4*xt*I3h - 1d0/6d0*rst2**2*I3m - 1d0/&
            &    3d0*rst2**2*c2a**2*I3m + 1d0/3d0*rtop*rgl*s2a*I3o - 3d0*rtop*rgl*&
            &    s2a*I3l - 1d0/3d0*rtop*rgl*s2a*I3i + 3d0*rtop*rgl*s2a*I3h + 1d0/3d0&
            &    *rtop*rgl*s2a*I3b - 3d0*rtop*rgl*s2a*I3a - 1d0/3d0*rtop*rgl*xt*&
            &    s2a*I3k + 3d0*rtop*rgl*xt*s2a*I3j + 1d0/3d0*rtop*rgl*xt*s2a*I3i&
            &     - 3d0*rtop*rgl*xt*s2a*I3h - 1d0/3d0*rtop*rgl**3*s2a*I3o - 3d0*&
            &    rtop*rgl**3*s2a*I3l + 1d0/3d0*rtop*rgl**3*s2a*I3i + 3d0*rtop*&
            &    rgl**3*s2a*I3h )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + Mst1**2*xm*xt1xt**(-1) * ( 1d0/3d0*rtop*&
            &    rgl**3*xt*s2a*I3k + 3d0*rtop*rgl**3*xt*s2a*I3j - 1d0/3d0*rtop*&
            &    rgl**3*xt*s2a*I3i - 3d0*rtop*rgl**3*xt*s2a*I3h + 1d0/3d0*rtop**2&
            &    *I3o + 3d0*rtop**2*I3l - 3d0*rtop**2*I3h - 1d0/6d0*rtop**2*I3b + &
            &    3d0/2d0*rtop**2*I3a - 3d0*rtop**2*xt*I3j + 3d0*rtop**2*xt*I3h + 1d0&
            &   /3d0*rtop**3*rgl*s2a*I3o + 3d0*rtop**3*rgl*s2a*I3l - 1d0/3d0*&
            &    rtop**3*rgl*s2a*I3i - 3d0*rtop**3*rgl*s2a*I3h - 1d0/3d0*rtop**3*&
            &    rgl*xt*s2a*I3k - 3d0*rtop**3*rgl*xt*s2a*I3j + 1d0/3d0*rtop**3*&
            &    rgl*xt*s2a*I3i + 3d0*rtop**3*rgl*xt*s2a*I3h - 1d0/6d0*rtop**4*&
            &    I3o - 3d0/2d0*rtop**4*I3l + 1d0/6d0*rtop**4*I3i + 3d0/2d0*rtop**4*&
            &    I3h + 1d0/6d0*rtop**4*xt*I3k + 3d0/2d0*rtop**4*xt*I3j - 1d0/6d0*&
            &    rtop**4*xt*I3i - 3d0/2d0*rtop**4*xt*I3h )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + Mst1**4*xm**(-2)*xt1xt**(-1) * ( 1d0/24d0&
            &    *I4d - 3d0/8d0*I4c + 1d0/24d0*xt*I4f - 3d0/8d0*xt*I4e - 1d0/24d0*xt*&
            &    I4d + 3d0/8d0*xt*I4c )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + Mst1**4*xm**(-2) * (  - 1d0/24d0*I4f + 3d0/&
            &    8d0*I4e - 1d0/12d0*I4d + 3d0/4d0*I4c - 1d0/24d0*xt*I4f + 3d0/8d0*xt*&
            &    I4e + 1d0/24d0*xt*I4d - 3d0/8d0*xt*I4c )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + Mst1**4*xm**(-1)*xt1xt**(-1) * (  - 1d0/&
            &    8d0*I4d + 9d0/8d0*I4c - 1d0/8d0*xt*I4f + 9d0/8d0*xt*I4e + 1d0/8d0*xt*&
            &    I4d - 9d0/8d0*xt*I4c + 1d0/6d0*rgl**2*I4d + 1d0/6d0*rgl**2*xt*I4f&
            &     - 1d0/6d0*rgl**2*xt*I4d - 1d0/6d0*rtop*rgl*s2a*I4d + 3d0/2d0*rtop*&
            &    rgl*s2a*I4c - 1d0/6d0*rtop*rgl*xt*s2a*I4f + 3d0/2d0*rtop*rgl*xt*&
            &    s2a*I4e + 1d0/6d0*rtop*rgl*xt*s2a*I4d - 3d0/2d0*rtop*rgl*xt*s2a*&
            &    I4c - 3d0/2d0*rtop**2*I4c - 3d0/2d0*rtop**2*xt*I4e + 3d0/2d0*&
            &    rtop**2*xt*I4c )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + Mst1**4*xm**(-1) * ( 1d0/8d0*I4f - 9d0/8d0*&
            &    I4e + 1d0/8d0*I4d - 9d0/8d0*I4c - 1d0/8d0*rgl**2*I4f - 3d0/8d0*rgl**2&
            &    *I4e - 1d0/8d0*rgl**2*I4d - 3d0/8d0*rgl**2*I4c + 1d0/6d0*rtop*rgl*&
            &    s2a*I4f - 3d0/2d0*rtop*rgl*s2a*I4e + 1d0/6d0*rtop*rgl*s2a*I4d - 3d0&
            &   /2d0*rtop*rgl*s2a*I4c + 1d0/24d0*rtop**2*I4f + 9d0/8d0*rtop**2*I4e&
            &     + 1d0/24d0*rtop**2*I4d + 9d0/8d0*rtop**2*I4c )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + Mst1**4*xt1xt**(-1) * ( 1d0/6d0*I4d - 3d0/&
            &    2d0*I4c + 1d0/6d0*xt*I4f - 3d0/2d0*xt*I4e - 1d0/6d0*xt*I4d + 3d0/2d0*&
            &    xt*I4c - 1d0/24d0*rgl**2*I4f + 3d0/8d0*rgl**2*I4e - 3d0/8d0*rgl**2*&
            &    I4d + 3d0/8d0*rgl**2*I4c - 1d0/3d0*rgl**2*xt*I4f + 1d0/3d0*rgl**2*&
            &    xt*I4d + 1d0/24d0*rgl**4*I4f - 3d0/8d0*rgl**4*I4e + 5d0/24d0*rgl**4&
            &    *I4d + 9d0/8d0*rgl**4*I4c + 1d0/6d0*rgl**4*xt*I4f + 3d0/2d0*rgl**4*&
            &    xt*I4e - 1d0/6d0*rgl**4*xt*I4d - 3d0/2d0*rgl**4*xt*I4c + 1d0/12d0*&
            &    rtop*rgl*s2a*I4f - 3d0/4d0*rtop*rgl*s2a*I4e + 5d0/12d0*rtop*rgl*&
            &    s2a*I4d - 15d0/4d0*rtop*rgl*s2a*I4c + 1d0/3d0*rtop*rgl*xt*s2a*I4f&
            &     - 3d0*rtop*rgl*xt*s2a*I4e - 1d0/3d0*rtop*rgl*xt*s2a*I4d + 3d0*&
            &    rtop*rgl*xt*s2a*I4c - 1d0/3d0*rtop*rgl**3*s2a*I4d - 3d0*rtop*&
            &    rgl**3*s2a*I4c - 1d0/3d0*rtop*rgl**3*xt*s2a*I4f - 3d0*rtop*&
            &    rgl**3*xt*s2a*I4e + 1d0/3d0*rtop*rgl**3*xt*s2a*I4d + 3d0*rtop*&
            &    rgl**3*xt*s2a*I4c - 1d0/24d0*rtop**2*I4f + 3d0/8d0*rtop**2*I4e - &
            &    1d0/24d0*rtop**2*I4d + 27d0/8d0*rtop**2*I4c + 3d0*rtop**2*xt*I4e&
            &     - 3d0*rtop**2*xt*I4c )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + Mst1**4*xt1xt**(-1) * (  - 1d0/12d0*&
            &    rtop**2*rgl**2*I4f + 3d0/4d0*rtop**2*rgl**2*I4e - 1d0/12d0*&
            &    rtop**2*rgl**2*I4d + 3d0/4d0*rtop**2*rgl**2*I4c + 1d0/3d0*rtop**3&
            &    *rgl*s2a*I4d + 3d0*rtop**3*rgl*s2a*I4c + 1d0/3d0*rtop**3*rgl*xt*&
            &    s2a*I4f + 3d0*rtop**3*rgl*xt*s2a*I4e - 1d0/3d0*rtop**3*rgl*xt*&
            &    s2a*I4d - 3d0*rtop**3*rgl*xt*s2a*I4c + 1d0/24d0*rtop**4*I4f - 3d0/&
            &    8d0*rtop**4*I4e - 1d0/8d0*rtop**4*I4d - 15d0/8d0*rtop**4*I4c - 1d0/&
            &    6d0*rtop**4*xt*I4f - 3d0/2d0*rtop**4*xt*I4e + 1d0/6d0*rtop**4*xt*&
            &    I4d + 3d0/2d0*rtop**4*xt*I4c )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + Mst1**4 * ( 3d0/2d0*rgl**2*I4e + 3d0/2d0*&
            &    rgl**2*I4c - 3d0/2d0*rgl**4*I4e - 3d0/2d0*rgl**4*I4c + 3d0*rtop*&
            &    rgl**3*s2a*I4e + 3d0*rtop*rgl**3*s2a*I4c - 1d0/6d0*rtop**2*I4f&
            &     - 1d0/6d0*rtop**2*I4d + 1d0/6d0*rtop**2*rgl**2*I4f - 3d0/2d0*&
            &    rtop**2*rgl**2*I4e + 1d0/6d0*rtop**2*rgl**2*I4d - 3d0/2d0*rtop**2&
            &    *rgl**2*I4c - 1d0/3d0*rtop**3*rgl*s2a*I4f - 1d0/3d0*rtop**3*rgl*&
            &    s2a*I4d + 1d0/6d0*rtop**4*I4f + 1d0/6d0*rtop**4*I4d )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + Mst1**4*xm*xt1xt**(-1) * (  - 1d0/12d0*&
            &    I4f + 3d0/4d0*I4e - 1d0/12d0*I4d + 3d0/4d0*I4c + 1d0/4d0*rgl**2*I4f&
            &     + 3d0/4d0*rgl**2*I4e + 1d0/4d0*rgl**2*I4d + 3d0/4d0*rgl**2*I4c - 1d0&
            &   /4d0*rgl**4*I4f - 3d0/4d0*rgl**4*I4e - 1d0/4d0*rgl**4*I4d - 3d0/4d0*&
            &    rgl**4*I4c + 1d0/12d0*rgl**6*I4f - 3d0/4d0*rgl**6*I4e + 1d0/12d0*&
            &    rgl**6*I4d - 3d0/4d0*rgl**6*I4c - 1d0/6d0*rtop*rgl*s2a*I4f + 3d0/2d0&
            &    *rtop*rgl*s2a*I4e - 1d0/6d0*rtop*rgl*s2a*I4d + 3d0/2d0*rtop*rgl*&
            &    s2a*I4c + 1d0/3d0*rtop*rgl**3*s2a*I4f + 3d0*rtop*rgl**3*s2a*I4e&
            &     + 1d0/3d0*rtop*rgl**3*s2a*I4d + 3d0*rtop*rgl**3*s2a*I4c - 1d0/6d0&
            &    *rtop*rgl**5*s2a*I4f + 3d0/2d0*rtop*rgl**5*s2a*I4e - 1d0/6d0*rtop&
            &    *rgl**5*s2a*I4d + 3d0/2d0*rtop*rgl**5*s2a*I4c - 1d0/12d0*rtop**2*&
            &    I4f - 9d0/4d0*rtop**2*I4e - 1d0/12d0*rtop**2*I4d - 9d0/4d0*rtop**2*&
            &    I4c + 1d0/6d0*rtop**2*rgl**2*I4f - 3d0/2d0*rtop**2*rgl**2*I4e + 1d0&
            &   /6d0*rtop**2*rgl**2*I4d - 3d0/2d0*rtop**2*rgl**2*I4c - 1d0/12d0*&
            &    rtop**2*rgl**4*I4f + 3d0/4d0*rtop**2*rgl**4*I4e - 1d0/12d0*&
            &    rtop**2*rgl**4*I4d )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) + Mst1**4*xm*xt1xt**(-1) * ( 3d0/4d0*&
            &    rtop**2*rgl**4*I4c - 1d0/3d0*rtop**3*rgl*s2a*I4f - 3d0*rtop**3*&
            &    rgl*s2a*I4e - 1d0/3d0*rtop**3*rgl*s2a*I4d - 3d0*rtop**3*rgl*s2a*&
            &    I4c + 1d0/3d0*rtop**3*rgl**3*s2a*I4f - 3d0*rtop**3*rgl**3*s2a*&
            &    I4e + 1d0/3d0*rtop**3*rgl**3*s2a*I4d - 3d0*rtop**3*rgl**3*s2a*&
            &    I4c + 1d0/12d0*rtop**4*I4f + 9d0/4d0*rtop**4*I4e + 1d0/12d0*rtop**4&
            &    *I4d + 9d0/4d0*rtop**4*I4c - 1d0/12d0*rtop**4*rgl**2*I4f + 3d0/4d0*&
            &    rtop**4*rgl**2*I4e - 1d0/12d0*rtop**4*rgl**2*I4d + 3d0/4d0*&
            &    rtop**4*rgl**2*I4c - 1d0/6d0*rtop**5*rgl*s2a*I4f + 3d0/2d0*&
            &    rtop**5*rgl*s2a*I4e - 1d0/6d0*rtop**5*rgl*s2a*I4d + 3d0/2d0*&
            &    rtop**5*rgl*s2a*I4c + 1d0/12d0*rtop**6*I4f - 3d0/4d0*rtop**6*I4e&
            &     + 1d0/12d0*rtop**6*I4d - 3d0/4d0*rtop**6*I4c )
       Hgg1_coeff(0,3,3) = Hgg1_coeff(0,3,3) - 8d0/3d0 + 2d0/3d0*I2i + 2d0/3d0*I2g - 3d0*Li2u&
            &     - 3d0*Li2t + 4d0/3d0*Lu - 3d0*Lu**2 + 4d0/3d0*Lt - 3d0*Lt**2 - 8d0/3d0&
            &    *Lm + 6d0*Lm*Lu + 6d0*Lm*Lt - 6d0*Lm**2 + 6d0*L1px*Lu - 6d0*L1px*&
            &    Lm - 6d0*L1px**2 - 3d0*Lx*Lu + 3d0*Lx*Lm + 6d0*Lx*L1px - 3d0/2d0*&
            &    Lx**2 - 6d0*xt*L1px*Lu + 6d0*xt*L1px*Lt + 3d0*xt*Lx*Lu - 3d0*xt*&
            &    Lx*Lt + 1d0/2d0*pi**2


       do i = 0, 2
          Hgg1_coeff(i,1,1) = Hgg1_coeff(i,1,1) + Hgg1_coeff(i,1,1)
          Hgg1_coeff(i,2,2) = Hgg1_coeff(i,2,2) + Hgg1_coeff(i,2,2)
          Hgg1_coeff(i,3,3) = Hgg1_coeff(i,3,3) + Hgg1_coeff(i,3,3)
          Hgg1_coeff(i,1,2) = Hgg1_coeff(i,1,2) + Hgg1_coeff(i,2,1)
          Hgg1_coeff(i,2,1) = Hgg1_coeff(i,1,2)
          Hgg1_coeff(i,1,3) = Hgg1_coeff(i,1,3) + Hgg1_coeff(i,3,1)
          Hgg1_coeff(i,3,1) = Hgg1_coeff(i,1,3)
          Hgg1_coeff(i,2,3) = Hgg1_coeff(i,2,3) + Hgg1_coeff(i,3,2)
          Hgg1_coeff(i,3,2) = Hgg1_coeff(i,2,3)
       end do

       Hgg1 = Lmu2m2**2 * Hgg1_coeff(2,:,:) + Lmu2m2 * Hgg1_coeff(1,:,:) + Hgg1_coeff(0,:,:)

    end if
  end subroutine Top_Hard_gg


!!!!!!!!!! soft !!!!!!!!!!

  subroutine Top_Soft_gg_PIM(n)
    implicit none
    integer, intent(in) :: n
    real(8), parameter :: w12gg(3,3) = &
         reshape( (/ -9d0, 0d0, 0d0, 0d0, -9d0/4d0, 0d0, 0d0, 0d0, -5d0/4d0 /), (/ 3, 3 /) )
    real(8), parameter :: w34gg(3,3) = &
         reshape( (/ -4d0, 0d0, 0d0, 0d0, 1d0/4d0, 0d0, 0d0, 0d0, 5d0/36d0 /), (/ 3, 3 /) )
    real(8), parameter :: w33gg(3,3) = &
         reshape( (/ 4d0, 0d0, 0d0, 0d0, 2d0, 0d0, 0d0, 0d0, 10d0/9d0 /), (/ 3, 3 /) )
    real(8), parameter :: w44gg(3,3) = w33gg
    real(8), parameter :: w13gg(3,3) = &
         reshape( (/ 0d0, -3d0/2d0, 0d0, -3d0/2d0, -9d0/8d0, -5d0/8d0, 0d0, -5d0/8d0, -5d0/8d0 /), (/ 3, 3 /) )
    real(8), parameter :: w24gg(3,3) = w13gg
    real(8), parameter :: w14gg(3,3) = &
         reshape( (/ 0d0, 3d0/2d0, 0d0, 3d0/2d0, -9d0/8d0, 5d0/8d0, 0d0, 5d0/8d0, -5d0/8d0 /), (/ 3, 3 /) )
    real(8), parameter :: w23gg(3,3) = w14gg
    real(8), parameter :: idmat(3,3) = reshape( (/ 1d0, 0d0, 0d0, 0d0, 1d0, 0d0, 0d0, 0d0, 1d0 /), (/ 3, 3 /) )
    real(8) :: I12, I33, I44, I14, I24, I13, I23, I34
    real(8) :: gamma0(3,3), gamma1(3,3), temp(3,3)

    Sgg1 = 0d0

    if (n > 0) then
       I12 = -1d0
       I33 = 0d0
       I44 = I33
       I13 = -.5d0
       I24 = I13
       I14 = -.5d0
       I23 = I14
       I34 = 0d0
       Sgg1(2,:,:) = I12*w12gg*2 + I34*w34gg*2 + I33*w33gg + I44*w44gg &
            + I13*w13gg*2 + I24*w24gg*2 + I14*w14gg*2 + I23*w23gg*2

       I12 = 0d0
       I33 = -2d0
       I44 = I33
       I13 = -(2d0*Hmy + H0x - 2d0*Hmx)
       I24 = I13
       I14 = -(2d0*Hmz + H0x - 2d0*Hmx)
       I23 = I14
       I34 = log(x)*(1d0+b**2)/b
       Sgg1(1,:,:) = I12*w12gg*2 + I34*w34gg*2 + I33*w33gg + I44*w44gg &
            + I13*w13gg*2 + I24*w24gg*2 + I14*w14gg*2 + I23*w23gg*2

       I12 = -z2
       I33 = -2d0*log(x)/b
       I44 = I33
       I13 = -(2d0*Hmy + H0x - 2d0*Hmx)**2/2d0 - z2/2d0 &
            - 2d0*ddilog((1d0-x*yt)/(1d0+x)) - 2d0*ddilog((x-yt)/(1d0+x))
       I24 = I13
       I14 = -(2d0*Hmz + H0x - 2d0*Hmx)**2/2d0 - z2/2d0 &
            - 2d0*ddilog((1d0-x*zu)/(1d0+x)) - 2d0*ddilog((x-zu)/(1d0+x))
       I23 = I14
       I34 = (H0x**2 + 4d0*H0x*Hpx - 4d0*ddilog(x) + 4d0*z2) * (1d0+b**2)/(2d0*b)
       Sgg1(0,:,:) = I12*w12gg*2 + I34*w34gg*2 + I33*w33gg + I44*w44gg &
            + I13*w13gg*2 + I24*w24gg*2 + I14*w14gg*2 + I23*w23gg*2
    end if

    Sgg2 = 0d0

    if (n > 1) then
       gamma0 = gammaHgg0 + 2d0*gamma_phi_g(0)*idmat
       gamma1 = gammaHgg1 + 2d0*gamma_phi_g(1)*idmat

       temp = Sgg1(2,:,:)*gammaCuspA(0)/8d0
       Sgg2(4,:,:) = temp + transpose(temp)
       temp = (Sgg1(1,:,:)*gammaCuspA(0) + matmul(Sgg1(2,:,:),gamma0) - beta(0)*Sgg1(2,:,:)) / 6d0
       Sgg2(3,:,:) = temp + transpose(temp)
       temp = (Sgg1(0,:,:)*gammaCuspA(0) + matmul(Sgg1(1,:,:),gamma0) &
            + Sgg0*gammaCuspA(1) - beta(0)*Sgg1(1,:,:)) / 4d0
       Sgg2(2,:,:) = temp + transpose(temp)
       temp = (matmul(Sgg1(0,:,:),gamma0) + matmul(Sgg0,gamma1) - beta(0)*Sgg1(0,:,:)) / 2d0
       Sgg2(1,:,:) = temp + transpose(temp)
    end if
  end subroutine Top_Soft_gg_PIM


  subroutine Top_Soft_gg_1PI(n)
    implicit none
    integer, intent(in) :: n
    real(8), parameter :: w12gg(3,3) = &
         reshape( (/ -9d0, 0d0, 0d0, 0d0, -9d0/4d0, 0d0, 0d0, 0d0, -5d0/4d0 /), (/ 3, 3 /) )
    real(8), parameter :: w34gg(3,3) = &
         reshape( (/ -4d0, 0d0, 0d0, 0d0, 1d0/4d0, 0d0, 0d0, 0d0, 5d0/36d0 /), (/ 3, 3 /) )
    real(8), parameter :: w33gg(3,3) = &
         reshape( (/ 4d0, 0d0, 0d0, 0d0, 2d0, 0d0, 0d0, 0d0, 10d0/9d0 /), (/ 3, 3 /) )
    real(8), parameter :: w44gg(3,3) = w33gg
    real(8), parameter :: w13gg(3,3) = &
         reshape( (/ 0d0, -3d0/2d0, 0d0, -3d0/2d0, -9d0/8d0, -5d0/8d0, 0d0, -5d0/8d0, -5d0/8d0 /), (/ 3, 3 /) )
    real(8), parameter :: w24gg(3,3) = w13gg
    real(8), parameter :: w14gg(3,3) = &
         reshape( (/ 0d0, 3d0/2d0, 0d0, 3d0/2d0, -9d0/8d0, 5d0/8d0, 0d0, 5d0/8d0, -5d0/8d0 /), (/ 3, 3 /) )
    real(8), parameter :: w23gg(3,3) = w14gg
    real(8), parameter :: idmat(3,3) = reshape( (/ 1d0, 0d0, 0d0, 0d0, 1d0, 0d0, 0d0, 0d0, 1d0 /), (/ 3, 3 /) )
    real(8) :: I12p, I33p, I44p, I14p, I24p, I13p, I23p, I34p
    real(8) :: gamma0(3,3), gamma1(3,3), temp(3,3)

    Sgg1 = 0d0

    if (n > 0) then
       I12p = -1d0
       I33p = 0d0
       I44p = 0d0
       I14p = -.5d0
       I24p = I14p
       I13p = -.5d0
       I23p = -.5d0
       I34p = 0d0
       Sgg1(2,:,:) = I12p*w12gg*2 + I34p*w34gg*2 + I33p*w33gg + I44p*w44gg &
            + I13p*w13gg*2 + I24p*w24gg*2 + I14p*w14gg*2 + I23p*w23gg*2

       I12p = -2d0*(2d0*Hmx - H0x - Hmy - Hmz)
       I33p = -2d0
       I44p = -2d0
       I14p = 0d0
       I24p = I14p
       I13p = -2d0*(Hmy - Hmz)
       I23p = -2d0*(Hmz - Hmy)
       I34p = H0x*(1d0+b**2)/b
       Sgg1(1,:,:) = I12p*w12gg*2 + I34p*w34gg*2 + I33p*w33gg + I44p*w44gg &
            + I13p*w13gg*2 + I24p*w24gg*2 + I14p*w14gg*2 + I23p*w23gg*2

       I12p = -(2d0*Hmx - H0x - Hmy - Hmz)**2 - 2d0*ddilog(1d0-(1d0+x)**2/x/(1d0+yt)/(1d0+zu)) - z2
       I33p = -2d0*H0x*(1d0+b**2)/b
       I44p = 4d0
       I14p = -z2/2d0
       I24p = I14p
       I13p = -2d0*(Hmy - Hmz)**2 - z2/2d0 - 2d0*ddilog(1d0-(1d0+yt)/(1d0+zu)/x) - 2d0*ddilog(1d0-(1d0+yt)*x/(1d0+zu))
       I23p = -2d0*(Hmz - Hmy)**2 - z2/2d0 - 2d0*ddilog(1d0-(1d0+zu)/(1d0+yt)/x) - 2d0*ddilog(1d0-(1d0+zu)*x/(1d0+yt))
       I34p = (H0x**2 - 2d0*H0x*(Hmx-Hpx) - ddilog(x**2) + z2) * (1d0+b**2)/b
       Sgg1(0,:,:) = I12p*w12gg*2 + I34p*w34gg*2 + I33p*w33gg + I44p*w44gg &
            + I13p*w13gg*2 + I24p*w24gg*2 + I14p*w14gg*2 + I23p*w23gg*2
    end if

    Sgg2 = 0d0

    if (n > 1) then
       gamma0 = gammaHgg0 + (gammaCuspA(0)*(2d0*Hmx-H0x-Hmy-Hmz) + 2d0*gamma_phi_g(0)) * idmat
       gamma1 = gammaHgg1 + (gammaCuspA(1)*(2d0*Hmx-H0x-Hmy-Hmz) + 2d0*gamma_phi_g(1)) * idmat

       temp = Sgg1(2,:,:)*gammaCuspA(0)/8d0
       Sgg2(4,:,:) = temp + transpose(temp)
       temp = (Sgg1(1,:,:)*gammaCuspA(0) + matmul(Sgg1(2,:,:),gamma0) - beta(0)*Sgg1(2,:,:)) / 6d0
       Sgg2(3,:,:) = temp + transpose(temp)
       temp = (Sgg1(0,:,:)*gammaCuspA(0) + matmul(Sgg1(1,:,:),gamma0) &
            + Sgg0*gammaCuspA(1) - beta(0)*Sgg1(1,:,:)) / 4d0
       Sgg2(2,:,:) = temp + transpose(temp)
       temp = (matmul(Sgg1(0,:,:),gamma0) + matmul(Sgg0,gamma1) - beta(0)*Sgg1(0,:,:)) / 2d0
       Sgg2(1,:,:) = temp + transpose(temp)
    end if
  end subroutine Top_Soft_gg_1PI

!!!!!!!!!! gamma !!!!!!!!!!

  subroutine gamma_matrix_gg(costh)
    implicit none
    real(8), intent(in) :: costh
    real(8), parameter :: mat1(3,3) = &
         reshape( (/ 1d0, 0d0, 0d0, 0d0, 1d0, 0d0, 0d0, 0d0, 1d0 /), (/ 3, 3 /) )
    real(8), parameter :: mat2(3,3) = &
         reshape( (/ 0d0, 0d0, 0d0, 0d0, 1d0, 0d0, 0d0, 0d0, 1d0 /), (/ 3, 3 /) )
    real(8), parameter :: mat3(3,3) = &
         reshape( (/ 0d0, 1d0, 0d0, 1d0/2d0, -3d0/4d0, 3d0/4d0, 0d0, 5d0/12d0, -3d0/4d0 /), &
         (/ 3, 3 /) )
    real(8), parameter :: mat4(3,3) = &
         reshape( (/ 0d0, -3d0, 0d0, 3d0/2d0, 0d0, 0d0, 0d0, 0d0, 0d0 /), (/ 3, 3 /) )
    real(8) :: ltu
    complex(8) :: ltsm

    ltsm = log(xt**2/xm) + pi*cI
    ltu = log(xt/(1d0-xt))

    gammaHgg0 = ((4d0/3d0)*gammaCusp34(0) + 2d0*gamma_g(0) + 2d0*gamma_hq(0)) * mat1 &
         + (3d0/2d0) * (gammaCusp(0)*ltsm - gammaCusp34(0)) * mat2 &
         + gammaCusp(0) * 2d0*ltu * mat3
    gammaHgg1 = ((4d0/3d0)*gammaCusp34(1) + 2d0*gamma_g(1) + 2d0*gamma_hq(1)) * mat1 &
         + (3d0/2d0) * (gammaCusp(1)*ltsm - gammaCusp34(1)) * mat2 &
         + gammaCusp(1) * 2d0*ltu * mat3 &
         + 4d0 * 2d0*ltu * g34 * mat4
  end subroutine gamma_matrix_gg

end module TopHSgg


==> programs/Fortran/TopHSqq.f90 <==
module TopHSqq
  use TopVar
  implicit none

contains

!!!!!!!!!! hard !!!!!!!!!!

  subroutine Top_Hard_qq(n)
    implicit none
    integer, intent(in) :: n

    Hqq0 = 0d0

    Hqq0(2,2) = - 2d0*xm + 2d0*xt - 2d0*xt**2

    Hqq1 = 0d0

    if (n > 0) then

       Hqq1(2,2) =&
            &  + b**(-2) * (  - 1d0/12d0*I2f + 3d0/4d0*I2d - 2d0/3d0*I2b + 3d0*L1px&
            &     - 3d0/2d0*Lx + 1d0/3d0*xt*I2f - 3d0*xt*I2d + 8d0/3d0*xt*I2b - 12d0*&
            &    xt*L1px + 6d0*xt*Lx - 1d0/3d0*xt**2*I2f + 3d0*xt**2*I2d - 8d0/3d0*&
            &    xt**2*I2b + 12d0*xt**2*L1px - 6d0*xt**2*Lx - 1d0/12d0*rgl**2*I2f&
            &     + 3d0/4d0*rgl**2*I2d - 2d0/3d0*rgl**2*I2b + 1d0/3d0*rgl**2*xt*I2f&
            &     - 3d0*rgl**2*xt*I2d + 8d0/3d0*rgl**2*xt*I2b - 1d0/3d0*rgl**2*&
            &    xt**2*I2f + 3d0*rgl**2*xt**2*I2d - 8d0/3d0*rgl**2*xt**2*I2b + 1d0/&
            &    6d0*rtop*rgl*s2a*I2f - 3d0/2d0*rtop*rgl*s2a*I2d + 4d0/3d0*rtop*rgl&
            &    *s2a*I2b - 2d0/3d0*rtop*rgl*xt*s2a*I2f + 6d0*rtop*rgl*xt*s2a*I2d&
            &     - 16d0/3d0*rtop*rgl*xt*s2a*I2b + 2d0/3d0*rtop*rgl*xt**2*s2a*I2f&
            &     - 6d0*rtop*rgl*xt**2*s2a*I2d + 16d0/3d0*rtop*rgl*xt**2*s2a*I2b&
            &     - 1d0/12d0*rtop**2*I2f + 3d0/4d0*rtop**2*I2d - 2d0/3d0*rtop**2*I2b&
            &     + 1d0/3d0*rtop**2*xt*I2f - 3d0*rtop**2*xt*I2d + 8d0/3d0*rtop**2*&
            &    xt*I2b - 1d0/3d0*rtop**2*xt**2*I2f + 3d0*rtop**2*xt**2*I2d - 8d0/&
            &    3d0*rtop**2*xt**2*I2b )
       Hqq1(2,2) = Hqq1(2,2) + b**(-1)*xm**(-1) * (  - 1d0/6d0*Li2x + 1d0/6d0*&
            &    Lx + 1d0/12d0*Lx*Lmu2m2 - 1d0/6d0*Lx*L1mx + 1d0/24d0*Lx**2 + 1d0/3d0*&
            &    xt*Li2x - 1d0/3d0*xt*Lx - 1d0/6d0*xt*Lx*Lmu2m2 + 1d0/3d0*xt*Lx*L1mx&
            &     - 1d0/12d0*xt*Lx**2 - 1d0/6d0*xt**2*Li2x + 1d0/6d0*xt**2*Lx + 1d0/&
            &    12d0*xt**2*Lx*Lmu2m2 - 1d0/6d0*xt**2*Lx*L1mx + 1d0/24d0*xt**2*&
            &    Lx**2 - 1d0/18d0*pi**2 + 1d0/9d0*pi**2*xt - 1d0/18d0*pi**2*xt**2 )
       Hqq1(2,2) = Hqq1(2,2) + b**(-1) * ( 2d0/3d0*Li2x - 2d0/3d0*Lx - 1d0/3d0*&
            &    Lx*Lmu2m2 + 2d0/3d0*Lx*L1mx - 1d0/6d0*Lx**2 - 2d0/3d0*xt*Li2x + 2d0/&
            &    3d0*xt*Lx + 1d0/3d0*xt*Lx*Lmu2m2 - 2d0/3d0*xt*Lx*L1mx + 1d0/6d0*xt*&
            &    Lx**2 + 2d0/9d0*pi**2 - 2d0/9d0*pi**2*xt )
       Hqq1(2,2) = Hqq1(2,2) + b**(-1)*xm * (  - 2d0/3d0*Li2x + 2d0/3d0*Lx + 1d0&
            &   /3d0*Lx*Lmu2m2 - 2d0/3d0*Lx*L1mx + 1d0/6d0*Lx**2 - 2d0/9d0*pi**2 )
       Hqq1(2,2) = Hqq1(2,2) + FINp * (  - 16d0/3d0*xt + 16d0/3d0*xt**2 )
       Hqq1(2,2) = Hqq1(2,2) + xm * ( 4d0/3d0 - 5d0/3d0*I2f - 1d0/3d0*I2e + 2d0*&
            &    I2d - 11d0/3d0*I2c + 8d0/3d0*I2b - 8d0/3d0*Lrtop - 2d0/3d0*Lrst2 - 8d0&
            &    *Lrgl - 4d0/3d0*LrsQ - 4d0/3d0*Li2u - 14d0/3d0*Li2t - 4d0/3d0*Lu**2&
            &     - 14d0/3d0*Lt**2 + 8d0/3d0*Lm*Lu + 28d0/3d0*Lm*Lt - 6d0*Lm**2 + 2d0*&
            &    Lmu2m2 + 8d0/3d0*Lmu2m2*Lu + 28d0/3d0*Lmu2m2*Lt - 12d0*Lmu2m2*Lm&
            &     - 8d0/3d0*Lmu2m2**2 - 8d0/3d0*L1px - 8d0/3d0*L1px*Lu - 28d0/3d0*L1px&
            &    *Lt + 12d0*L1px*Lm - 4d0/3d0*L1px*Lmu2m2 + 22d0/3d0*L1px**2 + 4d0/3d0&
            &    *Lx + 4d0/3d0*Lx*Lu + 14d0/3d0*Lx*Lt - 6d0*Lx*Lm + 2d0/3d0*Lx*Lmu2m2&
            &     - 22d0/3d0*Lx*L1px + 11d0/6d0*Lx**2 - 8d0/3d0*xt + 8d0/3d0*xt**2 + 8d0&
            &   /3d0*rgl**2*(rsQ**2-rgl**2)**(-1) + 1d0/3d0*rgl**2*I2f - 3d0*rgl**2&
            &    *I2d + 8d0/3d0*rgl**2*I2b + 16d0/3d0*rgl**2*xt + 2d0*rgl**2*xt*I2d&
            &     + 2d0/3d0*rgl**2*xt*I2c + 16d0/3d0*rgl**2*xt*Lrgl - 16d0/3d0*&
            &    rgl**2*xt**2 - 2d0*rgl**2*xt**2*I2d - 2d0/3d0*rgl**2*xt**2*I2c&
            &     - 16d0/3d0*rgl**2*xt**2*Lrgl + 16d0/3d0*rgl**4*&
            &    (rsQ**2-rgl**2)**(-2)*Lrgl - 16d0/3d0*rgl**4*(rsQ**2-rgl**2)**(-2)*&
            &    LrsQ )
       Hqq1(2,2) = Hqq1(2,2) + xm * (  - 16d0/3d0*rsQ**2*xt + 6d0*rsQ**2*xt*&
            &    I2d - 14d0*rsQ**2*xt*I2c - 16d0*rsQ**2*xt*LrsQ + 16d0/3d0*rsQ**2*&
            &    xt**2 - 6d0*rsQ**2*xt**2*I2d + 14d0*rsQ**2*xt**2*I2c + 16d0*&
            &    rsQ**2*xt**2*LrsQ - 4d0/3d0*rst2**2*xt*I2e - 8d0/3d0*rst2**2*xt*&
            &    Lrst2 + 4d0/3d0*rst2**2*xt**2*I2e + 8d0/3d0*rst2**2*xt**2*Lrst2&
            &     - 2d0/3d0*rtop*rgl*s2a*I2f + 6d0*rtop*rgl*s2a*I2d - 16d0/3d0*rtop&
            &    *rgl*s2a*I2b + 1d0/3d0*rtop**2*I2f - 3d0*rtop**2*I2d + 8d0/3d0*&
            &    rtop**2*I2b + 8d0/3d0*rtop**2*xt*I2f + 16d0/3d0*rtop**2*xt*Lrtop&
            &     - 8d0/3d0*rtop**2*xt**2*I2f - 16d0/3d0*rtop**2*xt**2*Lrtop - 7d0/&
            &    18d0*pi**2 )
       Hqq1(2,2) = Hqq1(2,2) + xm*FINp * ( 16d0/3d0 )
       Hqq1(2,2) = Hqq1(2,2) + xm**2 * ( 8d0/3d0 - 16d0/3d0*rgl**2 - 2d0*rgl**2&
            &    *I2d - 2d0/3d0*rgl**2*I2c - 16d0/3d0*rgl**2*Lrgl + 16d0/3d0*rsQ**2&
            &     - 6d0*rsQ**2*I2d + 14d0*rsQ**2*I2c + 16d0*rsQ**2*LrsQ + 4d0/3d0*&
            &    rst2**2*I2e + 8d0/3d0*rst2**2*Lrst2 - 8d0/3d0*rtop**2*I2f - 16d0/3d0&
            &    *rtop**2*Lrtop )
       Hqq1(2,2) = Hqq1(2,2) + b*xm**(-1) * ( 1d0/6d0*Li2x - 1d0/6d0*Lx - 1d0/&
            &    12d0*Lx*Lmu2m2 + 1d0/6d0*Lx*L1mx - 1d0/24d0*Lx**2 - 1d0/3d0*xt*Li2x&
            &     + 1d0/3d0*xt*Lx + 1d0/6d0*xt*Lx*Lmu2m2 - 1d0/3d0*xt*Lx*L1mx + 1d0/&
            &    12d0*xt*Lx**2 + 1d0/6d0*xt**2*Li2x - 1d0/6d0*xt**2*Lx - 1d0/12d0*&
            &    xt**2*Lx*Lmu2m2 + 1d0/6d0*xt**2*Lx*L1mx - 1d0/24d0*xt**2*Lx**2 + &
            &    1d0/18d0*pi**2 - 1d0/9d0*pi**2*xt + 1d0/18d0*pi**2*xt**2 )
       Hqq1(2,2) = Hqq1(2,2) + b * ( 2d0/3d0*xt*Li2x - 1d0/3d0*xt*Lx - 1d0/3d0*&
            &    xt*Lx*Lmu2m2 + 2d0/3d0*xt*Lx*L1mx - 1d0/6d0*xt*Lx**2 - 2d0/3d0*&
            &    xt**2*Li2x + 1d0/3d0*xt**2*Lx + 1d0/3d0*xt**2*Lx*Lmu2m2 - 2d0/3d0*&
            &    xt**2*Lx*L1mx + 1d0/6d0*xt**2*Lx**2 + 2d0/9d0*pi**2*xt - 2d0/9d0*&
            &    pi**2*xt**2 )
       Hqq1(2,2) = Hqq1(2,2) + b*xm * (  - 2d0/3d0*Li2x + 1d0/3d0*Lx + 1d0/3d0*&
            &    Lx*Lmu2m2 - 2d0/3d0*Lx*L1mx + 1d0/6d0*Lx**2 - 4d0/3d0*xt*Lx + 4d0/3d0&
            &    *xt**2*Lx - 2d0/9d0*pi**2 )
       Hqq1(2,2) = Hqq1(2,2) + b*xm**2 * ( 4d0/3d0*Lx )
       Hqq1(2,2) = Hqq1(2,2) + Mst1**2*b**(-2) * (  - 3d0*I3c - 1d0/12d0*I3b&
            &     + 3d0/4d0*I3a + 12d0*xt*I3c + 1d0/3d0*xt*I3b - 3d0*xt*I3a - 12d0*&
            &    xt**2*I3c - 1d0/3d0*xt**2*I3b + 3d0*xt**2*I3a - 1d0/6d0*rgl**2*I3b&
            &     + 2d0/3d0*rgl**2*xt*I3b - 2d0/3d0*rgl**2*xt**2*I3b - 1d0/12d0*&
            &    rgl**4*I3b - 3d0/4d0*rgl**4*I3a + 1d0/3d0*rgl**4*xt*I3b + 3d0*&
            &    rgl**4*xt*I3a - 1d0/3d0*rgl**4*xt**2*I3b - 3d0*rgl**4*xt**2*I3a&
            &     + 1d0/6d0*rtop*rgl*s2a*I3b - 3d0/2d0*rtop*rgl*s2a*I3a - 2d0/3d0*&
            &    rtop*rgl*xt*s2a*I3b + 6d0*rtop*rgl*xt*s2a*I3a + 2d0/3d0*rtop*rgl&
            &    *xt**2*s2a*I3b - 6d0*rtop*rgl*xt**2*s2a*I3a + 1d0/6d0*rtop*&
            &    rgl**3*s2a*I3b + 3d0/2d0*rtop*rgl**3*s2a*I3a - 2d0/3d0*rtop*&
            &    rgl**3*xt*s2a*I3b - 6d0*rtop*rgl**3*xt*s2a*I3a + 2d0/3d0*rtop*&
            &    rgl**3*xt**2*s2a*I3b + 6d0*rtop*rgl**3*xt**2*s2a*I3a + 3d0/2d0*&
            &    rtop**2*I3a - 6d0*rtop**2*xt*I3a + 6d0*rtop**2*xt**2*I3a - 1d0/6d0&
            &    *rtop**3*rgl*s2a*I3b - 3d0/2d0*rtop**3*rgl*s2a*I3a + 2d0/3d0*&
            &    rtop**3*rgl*xt*s2a*I3b + 6d0*rtop**3*rgl*xt*s2a*I3a - 2d0/3d0*&
            &    rtop**3*rgl*xt**2*s2a*I3b )
       Hqq1(2,2) = Hqq1(2,2) + Mst1**2*b**(-2) * (  - 6d0*rtop**3*rgl*xt**2&
            &    *s2a*I3a + 1d0/12d0*rtop**4*I3b + 3d0/4d0*rtop**4*I3a - 1d0/3d0*&
            &    rtop**4*xt*I3b - 3d0*rtop**4*xt*I3a + 1d0/3d0*rtop**4*xt**2*I3b&
            &     + 3d0*rtop**4*xt**2*I3a )
       Hqq1(2,2) = Hqq1(2,2) + Mst1**2*xm**(-1) * (  - 1d0/3d0*I3g + 2d0/3d0*&
            &    I3d + 2d0/3d0*I3c - 1d0/3d0*I3a - 5d0/6d0*xt*I3g - 4d0/3d0*xt*I3d - &
            &    13d0/3d0*xt*I3c - 5d0/6d0*xt*I3a + 7d0/3d0*xt**2*I3e + 2d0/3d0*xt**2*&
            &    I3d + 6d0*xt**2*I3c )
       Hqq1(2,2) = Hqq1(2,2) + Mst1**2 * ( 3d0/2d0*I3g - 2d0/3d0*I3d + 14d0/3d0*&
            &    I3c + 1d0/12d0*I3b + 17d0/12d0*I3a - 7d0/3d0*xt*I3e + 2d0/3d0*xt*I3d&
            &     - 10d0/3d0*xt*I3c - 1d0/3d0*xt*I3b + 14d0/3d0*xt*I3a + 1d0/3d0*xt**2&
            &    *I3b - 3d0*xt**2*I3a - 3d0/2d0*rgl**2*I3g + 2d0/3d0*rgl**2*I3d + 1d0&
            &   /6d0*rgl**2*I3b + 5d0/6d0*rgl**2*I3a + 6d0*rgl**2*xt*I3g + 2d0/3d0*&
            &    rgl**2*xt*I3f + 7d0/3d0*rgl**2*xt*I3e - 2d0/3d0*rgl**2*xt*I3d + 2d0&
            &   /3d0*rgl**2*xt*I3b - 5d0/3d0*rgl**2*xt*I3a - 6d0*rgl**2*xt**2*I3g&
            &     - 2d0/3d0*rgl**2*xt**2*I3f - 2d0/3d0*rgl**2*xt**2*I3b + 1d0/12d0*&
            &    rgl**4*I3b + 3d0/4d0*rgl**4*I3a - 1d0/3d0*rgl**4*xt*I3b - 3d0*&
            &    rgl**4*xt*I3a + 1d0/3d0*rgl**4*xt**2*I3b + 3d0*rgl**4*xt**2*I3a&
            &     + 3d0*rtop*rgl*s2a*I3g - 4d0/3d0*rtop*rgl*s2a*I3d - 1d0/6d0*rtop*&
            &    rgl*s2a*I3b - 1d0/6d0*rtop*rgl*s2a*I3a - 14d0/3d0*rtop*rgl*xt*s2a&
            &    *I3e + 4d0/3d0*rtop*rgl*xt*s2a*I3d - 2d0/3d0*rtop*rgl*xt*s2a*I3b&
            &     + 28d0/3d0*rtop*rgl*xt*s2a*I3a + 2d0/3d0*rtop*rgl*xt**2*s2a*I3b&
            &     - 6d0*rtop*rgl*xt**2*s2a*I3a - 1d0/6d0*rtop*rgl**3*s2a*I3b - 3d0/&
            &    2d0*rtop*rgl**3*s2a*I3a )
       Hqq1(2,2) = Hqq1(2,2) + Mst1**2 * ( 2d0/3d0*rtop*rgl**3*xt*s2a*I3b + &
            &    6d0*rtop*rgl**3*xt*s2a*I3a - 2d0/3d0*rtop*rgl**3*xt**2*s2a*I3b&
            &     - 6d0*rtop*rgl**3*xt**2*s2a*I3a - 3d0/2d0*rtop**2*I3g + 2d0/3d0*&
            &    rtop**2*I3d - 2d0/3d0*rtop**2*I3a + 7d0/3d0*rtop**2*xt*I3e - 2d0/3d0&
            &    *rtop**2*xt*I3d - 23d0/3d0*rtop**2*xt*I3a + 6d0*rtop**2*xt**2*&
            &    I3a + 1d0/6d0*rtop**3*rgl*s2a*I3b + 3d0/2d0*rtop**3*rgl*s2a*I3a&
            &     - 2d0/3d0*rtop**3*rgl*xt*s2a*I3b - 6d0*rtop**3*rgl*xt*s2a*I3a&
            &     + 2d0/3d0*rtop**3*rgl*xt**2*s2a*I3b + 6d0*rtop**3*rgl*xt**2*s2a&
            &    *I3a - 1d0/12d0*rtop**4*I3b - 3d0/4d0*rtop**4*I3a + 1d0/3d0*rtop**4&
            &    *xt*I3b + 3d0*rtop**4*xt*I3a - 1d0/3d0*rtop**4*xt**2*I3b - 3d0*&
            &    rtop**4*xt**2*I3a )
       Hqq1(2,2) = Hqq1(2,2) + Mst1**2*xm * ( 1d0/3d0*I3b - 3d0*I3a - 6d0*&
            &    rgl**2*I3g - 2d0/3d0*rgl**2*I3f - 2d0/3d0*rgl**2*I3b + 1d0/3d0*&
            &    rgl**4*I3b + 3d0*rgl**4*I3a + 6d0*rgl**4*xt*I3g + 2d0/3d0*rgl**4*&
            &    xt*I3f - 6d0*rgl**4*xt**2*I3g - 2d0/3d0*rgl**4*xt**2*I3f - 12d0*&
            &    rsQ**2*rgl**2*xt*I3g - 4d0/3d0*rsQ**2*rgl**2*xt*I3f + 12d0*&
            &    rsQ**2*rgl**2*xt**2*I3g + 4d0/3d0*rsQ**2*rgl**2*xt**2*I3f + 6d0*&
            &    rsQ**4*xt*I3g + 2d0/3d0*rsQ**4*xt*I3f - 6d0*rsQ**4*xt**2*I3g - 2d0&
            &   /3d0*rsQ**4*xt**2*I3f + 2d0/3d0*rtop*rgl*s2a*I3b - 6d0*rtop*rgl*&
            &    s2a*I3a - 2d0/3d0*rtop*rgl**3*s2a*I3b - 6d0*rtop*rgl**3*s2a*I3a&
            &     + 6d0*rtop**2*I3a + 2d0/3d0*rtop**3*rgl*s2a*I3b + 6d0*rtop**3*&
            &    rgl*s2a*I3a - 1d0/3d0*rtop**4*I3b - 3d0*rtop**4*I3a )
       Hqq1(2,2) = Hqq1(2,2) + Mst1**2*xm**2 * (  - 6d0*rgl**4*I3g - 2d0/3d0*&
            &    rgl**4*I3f + 12d0*rsQ**2*rgl**2*I3g + 4d0/3d0*rsQ**2*rgl**2*I3f&
            &     - 6d0*rsQ**4*I3g - 2d0/3d0*rsQ**4*I3f )
       Hqq1(2,2) = Hqq1(2,2) + Mst1**4*xm**(-2) * (  - 1d0/3d0*I4a + 2d0/3d0*&
            &    xt*I4a - 7d0/6d0*xt**2*I4b - 1d0/3d0*xt**2*I4a )
       Hqq1(2,2) = Hqq1(2,2) + Mst1**4*xm**(-1) * ( 2d0/3d0*I4a + 7d0/3d0*xt*&
            &    I4b - 2d0/3d0*xt*I4a + 1d0/3d0*rgl**2*I4a + 7d0/6d0*rgl**2*xt*I4b&
            &     - 1d0/3d0*rgl**2*xt*I4a - 1d0/3d0*rsQ**2*I4a - 7d0/6d0*rsQ**2*xt*&
            &    I4b + 1d0/3d0*rsQ**2*xt*I4a + 2d0/3d0*rtop*rgl*s2a*I4a + 7d0/3d0*&
            &    rtop*rgl*xt*s2a*I4b - 2d0/3d0*rtop*rgl*xt*s2a*I4a - 2d0/3d0*&
            &    rtop**2*I4a - 7d0/3d0*rtop**2*xt*I4b + 2d0/3d0*rtop**2*xt*I4a )
       Hqq1(2,2) = Hqq1(2,2) + Mst1**4 * (  - 7d0/6d0*I4b - 1d0/3d0*I4a - 7d0/6d0&
            &    *rgl**2*I4b - rgl**2*I4a - 7d0/3d0*rgl**2*xt*I4b + 2d0/3d0*rgl**2&
            &    *xt*I4a + 2d0/3d0*rgl**4*I4a + 7d0/3d0*rgl**4*xt*I4b - 2d0/3d0*&
            &    rgl**4*xt*I4a + 7d0/6d0*rsQ**2*I4b + rsQ**2*I4a + 7d0/3d0*rsQ**2*&
            &    xt*I4b - 2d0/3d0*rsQ**2*xt*I4a + 7d0/6d0*rsQ**2*rgl**2*I4b - 1d0/3d0&
            &    *rsQ**2*rgl**2*I4a - 7d0/3d0*rsQ**2*rgl**2*xt*I4b + 2d0/3d0*&
            &    rsQ**2*rgl**2*xt*I4a - 7d0/3d0*rtop*rgl*s2a*I4b - 2d0/3d0*rtop*&
            &    rgl*s2a*I4a - 4d0/3d0*rtop*rgl**3*s2a*I4a - 14d0/3d0*rtop*rgl**3*&
            &    xt*s2a*I4b + 4d0/3d0*rtop*rgl**3*xt*s2a*I4a - 7d0/3d0*rtop*rsQ**2&
            &    *rgl*s2a*I4b + 2d0/3d0*rtop*rsQ**2*rgl*s2a*I4a + 14d0/3d0*rtop*&
            &    rsQ**2*rgl*xt*s2a*I4b - 4d0/3d0*rtop*rsQ**2*rgl*xt*s2a*I4a + 7d0/&
            &    3d0*rtop**2*I4b + 2d0/3d0*rtop**2*I4a - 7d0/6d0*rtop**2*rgl**2*I4b&
            &     + 1d0/3d0*rtop**2*rgl**2*I4a + 7d0/3d0*rtop**2*rgl**2*xt*I4b - 2d0&
            &   /3d0*rtop**2*rgl**2*xt*I4a + 7d0/6d0*rtop**2*rsQ**2*I4b - 1d0/3d0*&
            &    rtop**2*rsQ**2*I4a - 7d0/3d0*rtop**2*rsQ**2*xt*I4b + 2d0/3d0*&
            &    rtop**2*rsQ**2*xt*I4a )
       Hqq1(2,2) = Hqq1(2,2) + Mst1**4 * ( 7d0/3d0*rtop**3*rgl*s2a*I4b + 2d0/&
            &    3d0*rtop**3*rgl*s2a*I4a - 7d0/6d0*rtop**4*I4b - 1d0/3d0*rtop**4*&
            &    I4a )
       Hqq1(2,2) = Hqq1(2,2) + 1d0/12d0*I2f - 3d0/4d0*I2d + 2d0/3d0*I2b + 4d0/3d0*&
            &    Li2u + 4d0/3d0*Lu**2 - 8d0/3d0*Lm*Lu + 4d0/3d0*Lm**2 - 3d0*L1px - 8d0/&
            &    3d0*L1px*Lu + 8d0/3d0*L1px*Lm + 4d0/3d0*L1px**2 + 3d0/2d0*Lx + 4d0/3d0&
            &    *Lx*Lu - 4d0/3d0*Lx*Lm - 4d0/3d0*Lx*L1px + 1d0/3d0*Lx**2 - 4d0/3d0*xt&
            &     + 5d0/3d0*xt*I2f + 1d0/3d0*xt*I2e - 2d0*xt*I2d + 11d0/3d0*xt*I2c - &
            &    8d0/3d0*xt*I2b + 8d0/3d0*xt*Lrtop + 2d0/3d0*xt*Lrst2 + 8d0*xt*Lrgl&
            &     + 4d0/3d0*xt*LrsQ - 4d0/3d0*xt*Li2u + 14d0/3d0*xt*Li2t - 4d0/3d0*xt*&
            &    Lu**2 + 14d0/3d0*xt*Lt**2 + 8d0/3d0*xt*Lm*Lu - 28d0/3d0*xt*Lm*Lt + &
            &    10d0/3d0*xt*Lm**2 - 2d0*xt*Lmu2m2 - 8d0/3d0*xt*Lmu2m2*Lu - 28d0/3d0*&
            &    xt*Lmu2m2*Lt + 12d0*xt*Lmu2m2*Lm + 8d0/3d0*xt*Lmu2m2**2 + 8d0/3d0*&
            &    xt*L1px + 8d0*xt*L1px*Lu + 28d0/3d0*xt*L1px*Lt - 52d0/3d0*xt*L1px*&
            &    Lm + 4d0/3d0*xt*L1px*Lmu2m2 - 10d0*xt*L1px**2 - 4d0/3d0*xt*Lx - 4d0&
            &    *xt*Lx*Lu - 14d0/3d0*xt*Lx*Lt + 26d0/3d0*xt*Lx*Lm - 2d0/3d0*xt*Lx*&
            &    Lmu2m2 + 10d0*xt*Lx*L1px - 5d0/2d0*xt*Lx**2 + 4d0/3d0*xt**2 - 5d0/3d0&
            &    *xt**2*I2f - 1d0/3d0*xt**2*I2e + 2d0*xt**2*I2d - 11d0/3d0*xt**2*&
            &    I2c
       Hqq1(2,2) = Hqq1(2,2) + 8d0/3d0*xt**2*I2b - 8d0/3d0*xt**2*Lrtop - 2d0/3d0&
            &    *xt**2*Lrst2 - 8d0*xt**2*Lrgl - 4d0/3d0*xt**2*LrsQ + 2d0*xt**2*&
            &    Lmu2m2 + 8d0/3d0*xt**2*Lmu2m2*Lu + 28d0/3d0*xt**2*Lmu2m2*Lt - 12d0&
            &    *xt**2*Lmu2m2*Lm - 8d0/3d0*xt**2*Lmu2m2**2 - 8d0/3d0*xt**2*L1px&
            &     - 16d0/3d0*xt**2*L1px*Lu - 56d0/3d0*xt**2*L1px*Lt + 24d0*xt**2*&
            &    L1px*Lm - 4d0/3d0*xt**2*L1px*Lmu2m2 + 40d0/3d0*xt**2*L1px**2 + 4d0/&
            &    3d0*xt**2*Lx + 8d0/3d0*xt**2*Lx*Lu + 28d0/3d0*xt**2*Lx*Lt - 12d0*&
            &    xt**2*Lx*Lm + 2d0/3d0*xt**2*Lx*Lmu2m2 - 40d0/3d0*xt**2*Lx*L1px + &
            &    10d0/3d0*xt**2*Lx**2 - 8d0/3d0*rgl**2*(rsQ**2-rgl**2)**(-1)*xt + 8d0/&
            &    3d0*rgl**2*(rsQ**2-rgl**2)**(-1)*xt**2 + 1d0/12d0*rgl**2*I2f - 3d0/&
            &    4d0*rgl**2*I2d + 2d0/3d0*rgl**2*I2b - 1d0/3d0*rgl**2*xt*I2f + 3d0*&
            &    rgl**2*xt*I2d - 8d0/3d0*rgl**2*xt*I2b + 1d0/3d0*rgl**2*xt**2*I2f&
            &     - 3d0*rgl**2*xt**2*I2d + 8d0/3d0*rgl**2*xt**2*I2b - 16d0/3d0*&
            &    rgl**4*(rsQ**2-rgl**2)**(-2)*xt*Lrgl + 16d0/3d0*rgl**4*&
            &    (rsQ**2-rgl**2)**(-2)*xt*LrsQ + 16d0/3d0*rgl**4*&
            &    (rsQ**2-rgl**2)**(-2)*xt**2*Lrgl
       Hqq1(2,2) = Hqq1(2,2) - 16d0/3d0*rgl**4*(rsQ**2-rgl**2)**(-2)*xt**2*&
            & LrsQ - 1d0/6d0*rtop*rgl*s2a*I2f + 3d0/2d0*rtop*rgl*s2a*I2d - 4d0/3d0*&
            &    rtop*rgl*s2a*I2b + 2d0/3d0*rtop*rgl*xt*s2a*I2f - 6d0*rtop*rgl*xt&
            &    *s2a*I2d + 16d0/3d0*rtop*rgl*xt*s2a*I2b - 2d0/3d0*rtop*rgl*xt**2*&
            &    s2a*I2f + 6d0*rtop*rgl*xt**2*s2a*I2d - 16d0/3d0*rtop*rgl*xt**2*&
            &    s2a*I2b + 1d0/12d0*rtop**2*I2f - 3d0/4d0*rtop**2*I2d + 2d0/3d0*&
            &    rtop**2*I2b - 1d0/3d0*rtop**2*xt*I2f + 3d0*rtop**2*xt*I2d - 8d0/3d0&
            &    *rtop**2*xt*I2b + 1d0/3d0*rtop**2*xt**2*I2f - 3d0*rtop**2*xt**2*&
            &    I2d + 8d0/3d0*rtop**2*xt**2*I2b + 1d0/9d0*pi**2 + 1d0/6d0*pi**2*xt&
            &     + 1d0/9d0*pi**2*xt**2

       Hqq1(2,2) = - (Hqq1(2,2) + Hqq1(2,2))


       Hqq1(1,2) =&
            &  + xm * (  - 8d0/9d0*Li2u + 8d0/9d0*Li2t - 8d0/9d0*Lu**2 + 8d0/9d0*Lt**2&
            &     + 16d0/9d0*Lm*Lu - 16d0/9d0*Lm*Lt + 16d0/9d0*Lmu2m2*Lu - 16d0/9d0*&
            &    Lmu2m2*Lt - 16d0/9d0*L1px*Lu + 16d0/9d0*L1px*Lt + 8d0/9d0*Lx*Lu - 8d0&
            &   /9d0*Lx*Lt )
       Hqq1(1,2) = Hqq1(1,2) + Mst1**2*xm**(-1) * (  - 2d0/9d0*I3g + 4d0/9d0*&
            &    I3d + 4d0/9d0*I3c - 2d0/9d0*I3a + 4d0/9d0*xt*I3g - 8d0/9d0*xt*I3d - 8d0&
            &   /9d0*xt*I3c + 4d0/9d0*xt*I3a - 4d0/9d0*xt**2*I3e + 4d0/9d0*xt**2*I3d&
            &     )
       Hqq1(1,2) = Hqq1(1,2) + Mst1**2 * (  - 4d0/9d0*I3d - 8d0/9d0*I3c + 4d0/9d0&
            &    *I3a + 4d0/9d0*xt*I3e + 4d0/9d0*xt*I3d + 16d0/9d0*xt*I3c - 8d0/9d0*xt&
            &    *I3a + 4d0/9d0*rgl**2*I3d - 4d0/9d0*rgl**2*I3a - 4d0/9d0*rgl**2*xt*&
            &    I3e - 4d0/9d0*rgl**2*xt*I3d + 8d0/9d0*rgl**2*xt*I3a - 8d0/9d0*rtop*&
            &    rgl*s2a*I3d + 8d0/9d0*rtop*rgl*s2a*I3a + 8d0/9d0*rtop*rgl*xt*s2a*&
            &    I3e + 8d0/9d0*rtop*rgl*xt*s2a*I3d - 16d0/9d0*rtop*rgl*xt*s2a*I3a&
            &     + 4d0/9d0*rtop**2*I3d - 4d0/9d0*rtop**2*I3a - 4d0/9d0*rtop**2*xt*&
            &    I3e - 4d0/9d0*rtop**2*xt*I3d + 8d0/9d0*rtop**2*xt*I3a )
       Hqq1(1,2) = Hqq1(1,2) + Mst1**4*xm**(-2) * (  - 2d0/9d0*I4a + 4d0/9d0*&
            &    xt*I4a + 2d0/9d0*xt**2*I4b - 2d0/9d0*xt**2*I4a )
       Hqq1(1,2) = Hqq1(1,2) + Mst1**4*xm**(-1) * ( 4d0/9d0*I4a - 4d0/9d0*xt*&
            &    I4b - 4d0/9d0*xt*I4a + 2d0/9d0*rgl**2*I4a - 2d0/9d0*rgl**2*xt*I4b&
            &     - 2d0/9d0*rgl**2*xt*I4a - 2d0/9d0*rsQ**2*I4a + 2d0/9d0*rsQ**2*xt*&
            &    I4b + 2d0/9d0*rsQ**2*xt*I4a + 4d0/9d0*rtop*rgl*s2a*I4a - 4d0/9d0*&
            &    rtop*rgl*xt*s2a*I4b - 4d0/9d0*rtop*rgl*xt*s2a*I4a - 4d0/9d0*&
            &    rtop**2*I4a + 4d0/9d0*rtop**2*xt*I4b + 4d0/9d0*rtop**2*xt*I4a )
       Hqq1(1,2) = Hqq1(1,2) + Mst1**4 * ( 2d0/9d0*I4b - 2d0/9d0*I4a + 2d0/9d0*&
            &    rgl**2*I4b - 2d0/3d0*rgl**2*I4a + 4d0/9d0*rgl**2*xt*I4b + 4d0/9d0*&
            &    rgl**2*xt*I4a + 4d0/9d0*rgl**4*I4a - 4d0/9d0*rgl**4*xt*I4b - 4d0/9d0&
            &    *rgl**4*xt*I4a - 2d0/9d0*rsQ**2*I4b + 2d0/3d0*rsQ**2*I4a - 4d0/9d0*&
            &    rsQ**2*xt*I4b - 4d0/9d0*rsQ**2*xt*I4a - 2d0/9d0*rsQ**2*rgl**2*I4b&
            &     - 2d0/9d0*rsQ**2*rgl**2*I4a + 4d0/9d0*rsQ**2*rgl**2*xt*I4b + 4d0/&
            &    9d0*rsQ**2*rgl**2*xt*I4a + 4d0/9d0*rtop*rgl*s2a*I4b - 4d0/9d0*rtop&
            &    *rgl*s2a*I4a - 8d0/9d0*rtop*rgl**3*s2a*I4a + 8d0/9d0*rtop*rgl**3*&
            &    xt*s2a*I4b + 8d0/9d0*rtop*rgl**3*xt*s2a*I4a + 4d0/9d0*rtop*rsQ**2&
            &    *rgl*s2a*I4b + 4d0/9d0*rtop*rsQ**2*rgl*s2a*I4a - 8d0/9d0*rtop*&
            &    rsQ**2*rgl*xt*s2a*I4b - 8d0/9d0*rtop*rsQ**2*rgl*xt*s2a*I4a - 4d0/&
            &    9d0*rtop**2*I4b + 4d0/9d0*rtop**2*I4a + 2d0/9d0*rtop**2*rgl**2*I4b&
            &     + 2d0/9d0*rtop**2*rgl**2*I4a - 4d0/9d0*rtop**2*rgl**2*xt*I4b - 4d0&
            &   /9d0*rtop**2*rgl**2*xt*I4a - 2d0/9d0*rtop**2*rsQ**2*I4b - 2d0/9d0*&
            &    rtop**2*rsQ**2*I4a + 4d0/9d0*rtop**2*rsQ**2*xt*I4b + 4d0/9d0*&
            &    rtop**2*rsQ**2*xt*I4a )
       Hqq1(1,2) = Hqq1(1,2) + Mst1**4 * (  - 4d0/9d0*rtop**3*rgl*s2a*I4b + &
            &    4d0/9d0*rtop**3*rgl*s2a*I4a + 2d0/9d0*rtop**4*I4b - 2d0/9d0*rtop**4&
            &    *I4a )
       Hqq1(1,2) = Hqq1(1,2) + 8d0/9d0*Li2u + 8d0/9d0*Lu**2 - 16d0/9d0*Lm*Lu + 8d0&
            &   /9d0*Lm**2 - 16d0/9d0*L1px*Lu + 16d0/9d0*L1px*Lm + 8d0/9d0*L1px**2&
            &     + 8d0/9d0*Lx*Lu - 8d0/9d0*Lx*Lm - 8d0/9d0*Lx*L1px + 2d0/9d0*Lx**2 - &
            &    8d0/9d0*xt*Li2u - 8d0/9d0*xt*Li2t - 8d0/9d0*xt*Lu**2 - 8d0/9d0*xt*&
            &    Lt**2 + 16d0/9d0*xt*Lm*Lu + 16d0/9d0*xt*Lm*Lt - 16d0/9d0*xt*Lm**2&
            &     - 16d0/9d0*xt*Lmu2m2*Lu + 16d0/9d0*xt*Lmu2m2*Lt + 16d0/3d0*xt*L1px&
            &    *Lu - 16d0/9d0*xt*L1px*Lt - 32d0/9d0*xt*L1px*Lm - 16d0/9d0*xt*&
            &    L1px**2 - 8d0/3d0*xt*Lx*Lu + 8d0/9d0*xt*Lx*Lt + 16d0/9d0*xt*Lx*Lm&
            &     + 16d0/9d0*xt*Lx*L1px - 4d0/9d0*xt*Lx**2 + 16d0/9d0*xt**2*Lmu2m2*&
            &    Lu - 16d0/9d0*xt**2*Lmu2m2*Lt - 32d0/9d0*xt**2*L1px*Lu + 32d0/9d0*&
            &    xt**2*L1px*Lt + 16d0/9d0*xt**2*Lx*Lu - 16d0/9d0*xt**2*Lx*Lt + 2d0/&
            &    27d0*pi**2 - 4d0/27d0*pi**2*xt

       Hqq1(2,1) = Hqq1(1,2)

    end if
  end subroutine Top_Hard_qq

!!!!!!!!!! soft !!!!!!!!!!

  subroutine Top_Soft_qq_PIM(n)
    implicit none
    integer, intent(in) :: n
    real(8), parameter :: w12qq(2,2) = reshape( (/ -4d0, 0d0, 0d0, 1d0/9d0 /), (/ 2, 2 /) )
    real(8), parameter :: w34qq(2,2) = w12qq
    real(8), parameter :: w33qq(2,2) = reshape( (/ 4d0, 0d0, 0d0, 8d0/9d0 /), (/ 2, 2 /) )
    real(8), parameter :: w44qq(2,2) = w33qq
    real(8), parameter :: w13qq(2,2) = reshape( (/ 0d0, -2d0/3d0, -2d0/3d0, -7d0/9d0 /), (/ 2, 2 /) )
    real(8), parameter :: w24qq(2,2) = w13qq
    real(8), parameter :: w14qq(2,2) = reshape( (/ 0d0, 2d0/3d0, 2d0/3d0, -2d0/9d0 /), (/ 2, 2 /) )
    real(8), parameter :: w23qq(2,2) = w14qq
    real(8), parameter :: idmat(2,2) = reshape( (/ 1d0, 0d0, 0d0, 1d0 /), (/ 2, 2 /) )
    real(8) :: I12, I33, I44, I14, I24, I13, I23, I34
    real(8) :: gamma0(2,2), gamma1(2,2), temp(2,2)

    Sqq1 = 0d0

    if (n > 0) then
       I12 = -1d0
       I33 = 0d0
       I44 = I33
       I13 = -.5d0
       I24 = I13
       I14 = -.5d0
       I23 = I14
       I34 = 0d0
       Sqq1(2,:,:) = I12*w12qq*2 + I34*w34qq*2 + I33*w33qq + I44*w44qq &
            + I13*w13qq*2 + I24*w24qq*2 + I14*w14qq*2 + I23*w23qq*2

       I12 = 0d0
       I33 = -2d0
       I44 = I33
       I13 = -(2d0*Hmy + H0x - 2d0*Hmx)
       I24 = I13
       I14 = -(2d0*Hmz + H0x - 2d0*Hmx)
       I23 = I14
       I34 = log(x)*(1d0+b**2)/b
       Sqq1(1,:,:) = I12*w12qq*2 + I34*w34qq*2 + I33*w33qq + I44*w44qq &
            + I13*w13qq*2 + I24*w24qq*2 + I14*w14qq*2 + I23*w23qq*2

       I12 = -z2
       I33 = -2d0*log(x)/b
       I44 = I33
       I13 = -(2d0*Hmy + H0x - 2d0*Hmx)**2/2d0 - z2/2d0 &
            - 2d0*ddilog((1d0-x*yt)/(1d0+x)) - 2d0*ddilog((x-yt)/(1d0+x))
       I24 = I13
       I14 = -(2d0*Hmz + H0x - 2d0*Hmx)**2/2d0 - z2/2d0 &
            - 2d0*ddilog((1d0-x*zu)/(1d0+x)) - 2d0*ddilog((x-zu)/(1d0+x))
       I23 = I14
       I34 = (H0x**2 + 4d0*H0x*Hpx - 4d0*ddilog(x) + 4d0*z2) * (1d0+b**2)/(2d0*b)
       Sqq1(0,:,:) = I12*w12qq*2 + I34*w34qq*2 + I33*w33qq + I44*w44qq &
            + I13*w13qq*2 + I24*w24qq*2 + I14*w14qq*2 + I23*w23qq*2
    end if

    Sqq2 = 0d0

    if (n > 1) then
       gamma0 = gammaHqq0 + 2d0*gamma_phi_q(0)*idmat
       gamma1 = gammaHqq1 + 2d0*gamma_phi_q(1)*idmat

       temp = Sqq1(2,:,:)*gammaCuspF(0)/8d0
       Sqq2(4,:,:) = temp + transpose(temp)
       temp = (Sqq1(1,:,:)*gammaCuspF(0) + matmul(Sqq1(2,:,:),gamma0) - beta(0)*Sqq1(2,:,:)) / 6d0
       Sqq2(3,:,:) = temp + transpose(temp)
       temp = (Sqq1(0,:,:)*gammaCuspF(0) + matmul(Sqq1(1,:,:),gamma0) &
            + Sqq0*gammaCuspF(1) - beta(0)*Sqq1(1,:,:)) / 4d0
       Sqq2(2,:,:) = temp + transpose(temp)
       temp = (matmul(Sqq1(0,:,:),gamma0) + matmul(Sqq0,gamma1) - beta(0)*Sqq1(0,:,:)) / 2d0
       Sqq2(1,:,:) = temp + transpose(temp)
    end if
  end subroutine Top_Soft_qq_PIM


  subroutine Top_Soft_qq_1PI(n)
    implicit none
    integer, intent(in) :: n
    real(8), parameter :: w12qq(2,2) = reshape( (/ -4d0, 0d0, 0d0, 1d0/9d0 /), (/ 2, 2 /) )
    real(8), parameter :: w34qq(2,2) = w12qq
    real(8), parameter :: w33qq(2,2) = reshape( (/ 4d0, 0d0, 0d0, 8d0/9d0 /), (/ 2, 2 /) )
    real(8), parameter :: w44qq(2,2) = w33qq
    real(8), parameter :: w13qq(2,2) = reshape( (/ 0d0, -2d0/3d0, -2d0/3d0, -7d0/9d0 /), (/ 2, 2 /) )
    real(8), parameter :: w24qq(2,2) = w13qq
    real(8), parameter :: w14qq(2,2) = reshape( (/ 0d0, 2d0/3d0, 2d0/3d0, -2d0/9d0 /), (/ 2, 2 /) )
    real(8), parameter :: w23qq(2,2) = w14qq
    real(8), parameter :: idmat(2,2) = reshape( (/ 1d0, 0d0, 0d0, 1d0 /), (/ 2, 2 /) )
    real(8) :: I12p, I33p, I44p, I14p, I24p, I13p, I23p, I34p
    real(8) :: gamma0(2,2), gamma1(2,2), temp(2,2)

    Sqq1 = 0d0

    if (n > 0) then
       I12p = -1d0
       I33p = 0d0
       I44p = 0d0
       I14p = -.5d0
       I24p = I14p
       I13p = -.5d0
       I23p = -.5d0
       I34p = 0d0
       Sqq1(2,:,:) = I12p*w12qq*2 + I34p*w34qq*2 + I33p*w33qq + I44p*w44qq &
            + I13p*w13qq*2 + I24p*w24qq*2 + I14p*w14qq*2 + I23p*w23qq*2

       I12p = -2d0*(2d0*Hmx - H0x - Hmy - Hmz)
       I33p = -2d0
       I44p = -2d0
       I14p = 0d0
       I24p = I14p
       I13p = -2d0*(Hmy - Hmz)
       I23p = -2d0*(Hmz - Hmy)
       I34p = H0x*(1d0+b**2)/b
       Sqq1(1,:,:) = I12p*w12qq*2 + I34p*w34qq*2 + I33p*w33qq + I44p*w44qq &
            + I13p*w13qq*2 + I24p*w24qq*2 + I14p*w14qq*2 + I23p*w23qq*2
       
       I12p = -(2d0*Hmx - H0x - Hmy - Hmz)**2 - 2d0*ddilog(1d0-(1d0+x)**2/x/(1d0+yt)/(1d0+zu)) - z2
       I33p = -2d0*H0x*(1d0+b**2)/b
       I44p = 4d0
       I14p = -z2/2d0
       I24p = I14p
       I13p = -2d0*(Hmy - Hmz)**2 - z2/2d0 - 2d0*ddilog(1d0-(1d0+yt)/(1d0+zu)/x) - 2d0*ddilog(1d0-(1d0+yt)*x/(1d0+zu))
       I23p = -2d0*(Hmz - Hmy)**2 - z2/2d0 - 2d0*ddilog(1d0-(1d0+zu)/(1d0+yt)/x) - 2d0*ddilog(1d0-(1d0+zu)*x/(1d0+yt))
       I34p = (H0x**2 - 2d0*H0x*(Hmx-Hpx) - ddilog(x**2) + z2) * (1d0+b**2)/b
       Sqq1(0,:,:) = I12p*w12qq*2 + I34p*w34qq*2 + I33p*w33qq + I44p*w44qq &
            + I13p*w13qq*2 + I24p*w24qq*2 + I14p*w14qq*2 + I23p*w23qq*2
    end if

    Sqq2 = 0d0

    if (n > 1) then
       gamma0 = gammaHqq0 + (gammaCuspF(0)*(2d0*Hmx-H0x-Hmy-Hmz) + 2d0*gamma_phi_q(0)) * idmat
       gamma1 = gammaHqq1 + (gammaCuspF(1)*(2d0*Hmx-H0x-Hmy-Hmz) + 2d0*gamma_phi_q(1)) * idmat

       temp = Sqq1(2,:,:)*gammaCuspF(0)/8d0
       Sqq2(4,:,:) = temp + transpose(temp)
       temp = (Sqq1(1,:,:)*gammaCuspF(0) + matmul(Sqq1(2,:,:),gamma0) - beta(0)*Sqq1(2,:,:)) / 6d0
       Sqq2(3,:,:) = temp + transpose(temp)
       temp = (Sqq1(0,:,:)*gammaCuspF(0) + matmul(Sqq1(1,:,:),gamma0) &
            + Sqq0*gammaCuspF(1) - beta(0)*Sqq1(1,:,:)) / 4d0
       Sqq2(2,:,:) = temp + transpose(temp)
       temp = (matmul(Sqq1(0,:,:),gamma0) + matmul(Sqq0,gamma1) - beta(0)*Sqq1(0,:,:)) / 2d0
       Sqq2(1,:,:) = temp + transpose(temp)
    end if
  end subroutine Top_Soft_qq_1PI

!!!!!!!!!! gamma !!!!!!!!!!

  subroutine gamma_matrix_qq(costh)
    implicit none
    real(8), intent(in) :: costh
    real(8), parameter :: mat1(2,2) = reshape( (/ 1d0, 0d0, 0d0, 1d0 /), (/ 2, 2 /) )
    real(8), parameter :: mat2(2,2) = reshape( (/ 0d0, 0d0, 0d0, 1d0 /), (/ 2, 2 /) )
    real(8), parameter :: mat3(2,2) = reshape( (/ 0d0, 1d0, 2d0/9d0, -1d0/3d0 /), (/ 2, 2 /) )
    real(8), parameter :: mat4(2,2) = reshape( (/ 0d0, -3d0, 2d0/3d0, 0d0 /), (/ 2, 2 /) )
    real(8) :: ltu
    complex(8) :: ltsm

    ltsm = log(xt**2/xm) + pi*cI
    ltu = log(xt/(1d0-xt))

    gammaHqq0 = ((4d0/3d0)*gammaCusp34(0) + 2d0*gamma_q(0) + 2d0*gamma_hq(0)) * mat1 &
         + (3d0/2d0) * (gammaCusp(0)*ltsm - gammaCusp34(0)) * mat2 &
         + gammaCusp(0) * 2d0*ltu * mat3
    gammaHqq1 = ((4d0/3d0)*gammaCusp34(1) + 2d0*gamma_q(1) + 2d0*gamma_hq(1)) * mat1 &
         + (3d0/2d0) * (gammaCusp(1)*ltsm - gammaCusp34(1)) * mat2 &
         + gammaCusp(1) * 2d0*ltu * mat3 &
         + 4d0 * 2d0*ltu * g34 * mat4
  end subroutine gamma_matrix_qq

end module TopHSqq


==> programs/Fortran/TopLeading.f90 <==
module TopLeading
  use PDF
  use TopVar
  use TopHSqq
  use TopHSgg
  implicit none

contains

  subroutine Top_Leading_CS(r)
    implicit none
    real(8), intent(out) :: r
    real(8) :: rr(1)

    r = 0d0

    call InitLeading
    call Cuba(Cuba_SUAVE, 4, 1, Top_Leading_Integrand, rr, 2d-3)
    r = rr(1)

    if (r .ne. r) then
       print *, "NaN detected in Top_Leading_CS!"
       print *, ""
       call flush(6)
    end if
  end subroutine Top_Leading_CS

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

  subroutine InitLeading
    implicit none

    s2a = sin(2d0*alpha_stop)
    c2a = cos(2d0*alpha_stop)

    call Refresh_mass(p_order)

    Mttl = 2d0*Mst1*1.001d0
    taul = Mttl**2/Ecms2
    tauh = Mtth**2/Ecms2

    if (muf0 > 0d0) then
       mu_f = muf0
    else
       mu_f = -muf0*Mst1
    end if
    alphas_muf = AlphasPDF(mu_f)
    prefactor0 = hbar_c2 * (4d0*pi/3d0) * alphas_muf**2
    Lmu2m2 = 2d0*log(mu_f/Mst1)
  end subroutine InitLeading
  
  subroutine Top_Construct_Leading(TrHS, z, fxxfzz, fxxft, r)
    implicit none
    real(8), intent(in) :: TrHS(0:2,0:4)
    real(8), intent(in) :: z, fxxfzz, fxxft
    real(8), intent(out) :: r
    real(8) :: plus, delta, dd(0:3), amu
    integer :: i

    Ls = log(Mtt**2*(1d0-z)**2/mu_f**2/z)
    do i = 0, 3
       dd(i) = Ls**i/(1d0-z)
    end do

    amu = alphas_muf/4d0/pi

    if (matched) then
       r = 0d0
    else
       delta = TrHS(0,0)
       r = delta*fxxft

       if (p_order > 0) then
          plus = 4d0*dd(1) * TrHS(1,2) + 2d0*dd(0) * TrHS(1,1)
          plus = plus*(fxxfzz-fxxft)
          delta = Lh**2 * TrHS(1,2) + Lh * TrHS(1,1) + TrHS(1,0)
          delta = delta*fxxft
          r = r + amu * (plus + delta)
       end if
    end if

    if (p_order > 1) then
       plus = (8d0*dd(3) - 16d0*pi**2*dd(1) + 128d0*z3*dd(0)) * TrHS(2,4) &
            + (6d0*dd(2) - 4d0*pi**2*dd(0)) * TrHS(2,3) &
            + 4d0*dd(1) * TrHS(2,2) + 2d0*dd(0) * TrHS(2,1)
       plus = plus*(fxxfzz-fxxft)
       delta = (Lh**4 + 16d0*z3*Lh) * TrHS(2,4) + (Lh**3 + 4d0*z3) * TrHS(2,3) &
            + Lh**2 * TrHS(2,2) + Lh*TrHS(2,1) + TrHS(2,0)
       delta = delta*fxxft
       r = r + amu**2 * (plus + delta)
    end if
  end subroutine Top_Construct_Leading

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

  subroutine map_var_pim(y, jacob, x, z)
    implicit none
    real(8), intent(in) :: y(*)
    real(8), intent(out) :: jacob, x, z
    jacob = 1d0

    call mapping_exp(taul, tauh, y(4), taul, tau, jacob)
    Mtt = sqrt(tau)*Ecms
    Lh = 2d0*log(Mtt/mu_f)
    call Refresh_xm(p_order)
    prefactor = prefactor0 * b/Mtt**2

    call mapping_exp(tau, 0.999d0, y(1), tau, x, jacob)
    call mapping_lin(0d0, 1d0, y(2), 1d0, z, jacob)
  end subroutine map_var_pim

  subroutine Top_Leading_Integrand(ndim, y, ncomp, r)
    implicit none
    integer, intent(in) :: ndim, ncomp
    real(8), intent(in) :: y(ndim)
    real(8), intent(out) :: r(ncomp)
    real(8) :: jacob, x, z, costh, fxxfzz_qq, fxxft_qq, fxxfzz_gg, fxxft_gg
    real(8) :: TrHSqq(0:2,0:4), TrHSgg(0:2,0:4), rqq, rgg

    call map_var_pim(y, jacob, x, z)

    call mapping_lin(-1d0, 1d0, y(3), 1d0, costh, jacob)
    call Refresh_xt(costh, p_order)

    ! fxxfzz = f(x)*f(tau/x/z)/x/z
    if (z > tau/x) then
       call ff_gen(x, tau/x/z, fxxfzz_qq, fxxfzz_gg)
       fxxfzz_qq = fxxfzz_qq/x/z
       fxxfzz_gg = fxxfzz_gg/x/z
    else
       fxxfzz_qq = 0d0
       fxxfzz_gg = 0d0
    end if

    ! fxxft = f(x)*f(tau/x)/x
    call ff_gen(x, tau/x, fxxft_qq, fxxft_gg)
    fxxft_qq = fxxft_qq/x
    fxxft_gg = fxxft_gg/x

    call gamma_matrix_qq(costh)
    call Top_Hard_qq(p_order)
    call Top_Soft_qq_PIM(p_order)

    if (.not. matched) then
       TrHSqq(0,0) = ctrace2(matmul(Sqq0,Hqq0))
       if (p_order > 0) then
          TrHSqq(1,2) = ctrace2(matmul(Sqq1(2,:,:),Hqq0))
          TrHSqq(1,1) = ctrace2(matmul(Sqq1(1,:,:),Hqq0))
          TrHSqq(1,0) = ctrace2(matmul(Sqq1(0,:,:),Hqq0) + matmul(Sqq0,Hqq1))
       end if
    end if

    if (p_order > 1) then
       TrHSqq(2,4) = ctrace2(matmul(Sqq2(4,:,:),Hqq0))
       TrHSqq(2,3) = ctrace2(matmul(Sqq2(3,:,:),Hqq0))
       TrHSqq(2,2) = ctrace2(matmul(Sqq2(2,:,:),Hqq0) + matmul(Sqq1(2,:,:),Hqq1))
       TrHSqq(2,1) = ctrace2(matmul(Sqq2(1,:,:),Hqq0) + matmul(Sqq1(1,:,:),Hqq1))
       TrHSqq(2,0) = ctrace2(matmul(Sqq1(0,:,:),Hqq1))
    end if

    call gamma_matrix_gg(costh)
    call Top_Hard_gg(p_order)
    call Top_Soft_gg_PIM(p_order)

    if (.not. matched) then
       TrHSgg(0,0) = ctrace3(matmul(Sgg0,Hgg0))
       if (p_order > 0) then
          TrHSgg(1,2) = ctrace3(matmul(Sgg1(2,:,:),Hgg0))
          TrHSgg(1,1) = ctrace3(matmul(Sgg1(1,:,:),Hgg0))
          TrHSgg(1,0) = ctrace3(matmul(Sgg1(0,:,:),Hgg0) + matmul(Sgg0,Hgg1))
       end if
    end if

    if (p_order > 1) then
       TrHSgg(2,4) = ctrace3(matmul(Sgg2(4,:,:),Hgg0))
       TrHSgg(2,3) = ctrace3(matmul(Sgg2(3,:,:),Hgg0))
       TrHSgg(2,2) = ctrace3(matmul(Sgg2(2,:,:),Hgg0) + matmul(Sgg1(2,:,:),Hgg1))
       TrHSgg(2,1) = ctrace3(matmul(Sgg2(1,:,:),Hgg0) + matmul(Sgg1(1,:,:),Hgg1))
       TrHSgg(2,0) = ctrace3(matmul(Sgg1(0,:,:),Hgg1))
    end if

    call Top_Construct_Leading(TrHSqq, z, fxxfzz_qq, fxxft_qq, rqq)
    call Top_Construct_Leading(TrHSgg, z, fxxfzz_gg, fxxft_gg, rgg)

    r = prefactor * jacob * (rqq/8d0 + rgg*3d0/64d0)
    if (matched) then
       r = NLO_BASE + r
    end if
  end subroutine Top_Leading_Integrand

end module TopLeading


==> programs/Fortran/TopLeading_1PI.f90 <==
module TopLeading_1PI
  use PDF
  use TopVar
  use TopHSqq
  use TopHSgg
  implicit none

contains

  subroutine Top_Leading_CS_1PI(r)
    implicit none
    real(8), intent(out) :: r
    real(8) :: rr(1)

    r = 0d0

    call InitLeading_1PI
    call Cuba(Cuba_SUAVE, 4, 1, Top_Leading_Integrand_1PI, rr, 2d-3)

    r = rr(1)

    if (r .ne. r) then
       print *, "NaN detected in Top_Leading_CS_1PI!"
       print *, ""
       call flush(6)
    end if
  end subroutine Top_Leading_CS_1PI

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

  subroutine InitLeading_1PI
    implicit none

    s2a = sin(2d0*alpha_stop)
    c2a = cos(2d0*alpha_stop)

    call Refresh_mass(p_order)

    ptt_max = 0.9d0*sqrt(Ecms2/4d0-Mst12)

    if (muf0 > 0d0) then
       mu_f = muf0
    else
       mu_f = -muf0*Mst1
    end if
    alphas_muf = AlphasPDF(mu_f)
    prefactor = hbar_c2 * (16d0*pi/3d0/Ecms2) * alphas_muf**2
    Lmu2m2 = 2d0*log(mu_f/Mst1)
  end subroutine InitLeading_1PI

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

  subroutine Top_Construct_Leading_1PI(TrHS, s4, s4_max, fxxfs4, fxxf0, r)
    implicit none
    real(8), intent(in) :: TrHS(0:2,0:4)
    real(8), intent(in) :: s4, s4_max, fxxfs4, fxxf0
    real(8), intent(out) :: r
    real(8) :: amu, plus, delta, reg, dd(0:3), Lmax, dd_max(0:3), L4
    integer :: i

    Ls = log(s4/Mst12)
    Lmax = log(s4_max/Mst12)
    L4 = log(1d0+s4/Mst12)
    do i = 0, 3
       dd(i) = Ls**i/s4
       dd_max(i) = Lmax**(i+1)/(i+1)
    end do

    amu = alphas_muf/4d0/pi

    if (matched) then
       r = 0d0
    else
       delta = TrHS(0,0)
       r = delta*fxxf0/s4_max
       
       if (p_order > 0) then
          plus = (8d0*dd(1) - 4d0*Lmu2m2*dd(0)) * TrHS(1,2) + 2d0*dd(0) * TrHS(1,1)
          plus = plus*(fxxfs4-fxxf0)
          delta = (8d0*dd_max(1) - 4d0*Lmu2m2*dd_max(0)) * TrHS(1,2) + 2d0*dd_max(0) * TrHS(1,1)
          delta = delta + (Lmu2m2**2 - 4d0*z2) * TrHS(1,2) - Lmu2m2 * TrHS(1,1) + TrHS(1,0)
          delta = delta*fxxf0/s4_max
          reg = -4d0*L4 * TrHS(1,2)
          reg = reg*fxxfs4/s4
          r = r + amu * (plus + delta + reg)
       end if
    end if

    if (p_order > 1) then
       plus = (64d0*dd(3) - 96d0*Lmu2m2*dd(2) + (48d0*Lmu2m2**2 - 32d0*pi**2)*dd(1) + &
            (-8d0*Lmu2m2**3 + 16d0*pi**2*Lmu2m2 + 128d0*z3)*dd(0)) * TrHS(2,4) &
            + (24d0*dd(2) - 24d0*Lmu2m2*dd(1) + (6d0*Lmu2m2**2 - 4d0*pi**2)*dd(0)) * TrHS(2,3) &
            + (8d0*dd(1) - 4d0*Lmu2m2*dd(0)) * TrHS(2,2) + 2d0*dd(0) * TrHS(2,1)
       plus = plus*(fxxfs4-fxxf0)
       delta = (64d0*dd_max(3) - 96d0*Lmu2m2*dd_max(2) + (48d0*Lmu2m2**2 - 32d0*pi**2)*dd_max(1) + &
            (-8d0*Lmu2m2**3 + 16d0*pi**2*Lmu2m2 + 128d0*z3)*dd_max(0)) * TrHS(2,4) &
            + (24d0*dd_max(2) - 24d0*Lmu2m2*dd_max(1) + (6d0*Lmu2m2**2 - 4d0*pi**2)*dd_max(0)) * TrHS(2,3) &
            + (8d0*dd_max(1) - 4d0*Lmu2m2*dd_max(0)) * TrHS(2,2) + 2d0*dd_max(0) * TrHS(2,1)
       delta = delta &
            + (Lmu2m2**4 - 4d0*pi**2*Lmu2m2**2 - 64d0*z3*Lmu2m2 + 4d0*pi**4/15d0) * TrHS(2,4) &
            + (-Lmu2m2**3 + 2d0*pi**2*Lmu2m2 + 16d0*z3) * TrHS(2,3) &
            + (Lmu2m2**2 - 4d0*z2) * TrHS(2,2) - Lmu2m2 * TrHS(2,1) + TrHS(2,0)
       delta = delta*fxxf0/s4_max
       reg = -8d0*L4*(L4**2 - 3d0*L4*(2d0*Ls-Lmu2m2) + 3d0*(2d0*Ls-Lmu2m2)**2 - 2d0*pi**2) * TrHS(2,4) &
            - 6d0*L4*(-L4 + 2d0*(2d0*Ls-Lmu2m2)) * TrHS(2,3) - 4d0*L4 * TrHS(2,2)
       reg = reg*fxxfs4/s4
       r = r + amu**2 * (plus + delta + reg)
    end if
  end subroutine Top_Construct_Leading_1PI

  subroutine Top_Construct_Leading_1PI_qq(costh, s4, s4_max, fxxfs4, fxxf0, r)
    implicit none
    real(8), intent(in) :: costh, s4, s4_max, fxxfs4, fxxf0
    real(8), intent(out) :: r
    real(8) :: TrHSqq(0:2,0:4)

    call gamma_matrix_qq(costh)
    call Top_Hard_qq(p_order)
    call Top_Soft_qq_1PI(p_order)
    if (.not. matched) then
       TrHSqq(0,0) = ctrace2(matmul(Sqq0,Hqq0))
       if (p_order > 0) then
          TrHSqq(1,2) = ctrace2(matmul(Sqq1(2,:,:),Hqq0))
          TrHSqq(1,1) = ctrace2(matmul(Sqq1(1,:,:),Hqq0))
          TrHSqq(1,0) = ctrace2(matmul(Sqq1(0,:,:),Hqq0) + matmul(Sqq0,Hqq1))
       end if
    end if
    if (p_order > 1) then
       TrHSqq(2,4) = ctrace2(matmul(Sqq2(4,:,:),Hqq0))
       TrHSqq(2,3) = ctrace2(matmul(Sqq2(3,:,:),Hqq0))
       TrHSqq(2,2) = ctrace2(matmul(Sqq2(2,:,:),Hqq0) + matmul(Sqq1(2,:,:),Hqq1))
       TrHSqq(2,1) = ctrace2(matmul(Sqq2(1,:,:),Hqq0) + matmul(Sqq1(1,:,:),Hqq1))
       TrHSqq(2,0) = ctrace2(matmul(Sqq1(0,:,:),Hqq1))
    end if
    call Top_Construct_Leading_1PI(TrHSqq, s4, s4_max, fxxfs4, fxxf0, r)
  end subroutine Top_Construct_Leading_1PI_qq

  subroutine Top_Construct_Leading_1PI_gg(costh, s4, s4_max, fxxfs4, fxxf0, r)
    implicit none
    real(8), intent(in) :: costh, s4, s4_max, fxxfs4, fxxf0
    real(8), intent(out) :: r
    real(8) :: TrHSgg(0:2,0:4)

    call gamma_matrix_gg(costh)
    call Top_Hard_gg(p_order)
    call Top_Soft_gg_1PI(p_order)
    if (.not. matched) then
       TrHSgg(0,0) = ctrace3(matmul(Sgg0,Hgg0))
       if (p_order > 0) then
          TrHSgg(1,2) = ctrace3(matmul(Sgg1(2,:,:),Hgg0))
          TrHSgg(1,1) = ctrace3(matmul(Sgg1(1,:,:),Hgg0))
          TrHSgg(1,0) = ctrace3(matmul(Sgg1(0,:,:),Hgg0) + matmul(Sgg0,Hgg1))
       end if
    end if
    if (p_order > 1) then
       TrHSgg(2,4) = ctrace3(matmul(Sgg2(4,:,:),Hgg0))
       TrHSgg(2,3) = ctrace3(matmul(Sgg2(3,:,:),Hgg0))
       TrHSgg(2,2) = ctrace3(matmul(Sgg2(2,:,:),Hgg0) + matmul(Sgg1(2,:,:),Hgg1))
       TrHSgg(2,1) = ctrace3(matmul(Sgg2(1,:,:),Hgg0) + matmul(Sgg1(1,:,:),Hgg1))
       TrHSgg(2,0) = ctrace3(matmul(Sgg1(0,:,:),Hgg1))
    end if
    call Top_Construct_Leading_1PI(TrHSgg, s4, s4_max, fxxfs4, fxxf0, r)
  end subroutine Top_Construct_Leading_1PI_gg

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

  subroutine map_var_x_s4(y, jacob0, t1, u1, jacob, xx, s4, s4_max, t1hat, u1hat)
    implicit none
    real(8), intent(in) :: y(*), jacob0, t1, u1
    real(8), intent(out) :: jacob, xx, s4, s4_max, t1hat, u1hat
    real(8) :: xx_min
    jacob = jacob0
    xx_min = -u1/(Ecms2+t1)
    call mapping_exp(xx_min, 0.999d0, y(1), xx_min, xx, jacob)
    Mtt = sqrt(-xx**2*t1/(xx*Ecms2+u1))*Ecms
    call Refresh_xm(p_order)
    t1hat = xx*t1
    u1hat = -Mtt**2-t1hat
    s4_max = xx*(Ecms2+t1) + u1
    call mapping_lin(0d0, s4_max, y(2), 1d0, s4, jacob)
  end subroutine map_var_x_s4

  subroutine Top_Leading_Integrand_1PI(ndim, y, ncomp, r)
    implicit none
    integer, intent(in) :: ndim, ncomp
    real(8), intent(in) :: y(ndim)
    real(8), intent(out) :: r(ncomp)
    real(8) :: ptt, m_perp, b_perp, y_max, y_min, y_var
    real(8) :: t1, t1hat, u1, u1hat, costh
    real(8) :: x1, x2, s4, s4_max, x1s4, x10, x2s4, x20
    real(8) :: jacob, jacob0
    real(8) :: fxxfs4_qq, fxxfs4_gg, fxxf0_qq, fxxf0_gg
    real(8) :: rqq1, rqq2, rgg

    jacob0 = 1d0
    call mapping_lin(0d0, ptt_max, y(4), 1d0, ptt, jacob0)
    m_perp = sqrt(ptt**2+Mst12)
    b_perp = sqrt(1d0-4d0*m_perp**2/Ecms2)
    y_max = 0.99d0*log((1d0+b_perp)/(1d0-b_perp))/2d0
    y_min = -y_max
    call mapping_lin(y_min, y_max, y(3), 1d0, y_var, jacob0)
    t1 = -Ecms*m_perp*exp(-y_var)
    u1 = -Ecms*m_perp*exp(y_var)

!!! dx1 ds4
    call map_var_x_s4(y, jacob0, t1, u1, jacob, x1, s4, s4_max, t1hat, u1hat)
    if (jacob .eq. 0d0) then
       rqq1 = 0d0
       rgg = 0d0
    else
       costh = (t1hat-u1hat)/(Mtt**2*b)
       call Refresh_xt(costh, p_order)
       
       x2s4 = (s4-t1hat)/(x1*Ecms2+u1)
       x20 = (-t1hat)/(x1*Ecms2+u1)
       call ff_gen(x1, x2s4, fxxfs4_qq, fxxfs4_gg)
       fxxfs4_qq = fxxfs4_qq/x1/(s4-t1hat)
       fxxfs4_gg = fxxfs4_gg/x1/(s4-t1hat)
       call ff_gen(x1, x20, fxxf0_qq, fxxf0_gg)
       fxxf0_qq = fxxf0_qq/x1/(-t1hat)
       fxxf0_gg = fxxf0_gg/x1/(-t1hat)

       call Top_Construct_Leading_1PI_qq(costh, s4, s4_max, fxxfs4_qq, fxxf0_qq, rqq1)
       rqq1 = rqq1 * jacob
       call Top_Construct_Leading_1PI_gg(costh, s4, s4_max, fxxfs4_gg, fxxf0_gg, rgg)
       rgg = rgg * jacob
    end if

!!! dx2 ds4
    call map_var_x_s4(y, jacob0, u1, t1, jacob, x2, s4, s4_max, u1hat, t1hat)
    if (jacob .eq. 0d0) then
       rqq2 = 0d0
    else
       costh = (t1hat-u1hat)/(Mtt**2*b)
       call Refresh_xt(costh, p_order)
       
       x1s4 = (s4-u1hat)/(x2*Ecms2+t1)
       x10 = (-u1hat)/(x2*Ecms2+t1)
       call ff_gen(x1s4, x2, fxxfs4_qq, fxxfs4_gg)
       fxxfs4_qq = fxxfs4_qq/x2/(s4-u1hat)
       call ff_gen(x10, x2, fxxf0_qq, fxxf0_gg)
       fxxf0_qq = fxxf0_qq/x2/(-u1hat)

       call Top_Construct_Leading_1PI_qq(costh, s4, s4_max, fxxfs4_qq, fxxf0_qq, rqq2)
       rqq2 = rqq2 * jacob
    end if

    r = prefactor * ptt * ((rqq1+rqq2)/2d0/8d0 + rgg*3d0/64d0)
    if (matched) then
       r = NLO_BASE + r
    end if
  end subroutine Top_Leading_Integrand_1PI

end module TopLeading_1PI


==> programs/Fortran/TopVar.f90 <==
module TopVar
  use Integrate
  implicit none

  real(8), parameter :: pi = 3.1415926535897932385d0
  real(8), parameter :: gammaE = 0.57721566490153286061d0
  real(8), parameter :: hbar_c2 = 3.8937966d8 ! GeV^2 pb
  real(8), parameter :: z2 = 1.6449340668482264365d0
  real(8), parameter :: z3 = 1.2020569031595942854d0
  complex(8), parameter :: cI = (0d0, 1d0)

  real(8) :: Ecms, Ecms2
  real(8) :: Mtt
  real(8) :: Mst1, Mst2, alpha_stop, Mgl, MsQ, mt
  real(8) :: s2a, c2a

  real(8) :: rtop, rst2, rgl, rsQ
  real(8) :: Lrtop, Lrst2, Lrgl, LrsQ

  real(8) :: mu_f, alphas_muf
  real(8) :: muf0

  integer :: p_order

  real(8) :: NLO_BASE
  logical :: matched

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

  real(8) :: beta(0:2)
  real(8) :: gammaCusp(0:2), gammaCuspF(0:2), gammaCuspA(0:2)
  real(8) :: gamma_phi_q(0:1), gamma_phi_g(0:1)
  real(8) :: gamma_q(0:1), gamma_g(0:1), gamma_hq(0:1)
  real(8) :: gammaCusp34(0:1), g34
  real(8) :: gammaHqq0(2,2), gammaHqq1(2,2), gammaHgg0(3,3), gammaHgg1(3,3)

  real(8) :: Hqq0(2,2), Hqq1(2,2)
  real(8) :: Sqq0(2,2) = reshape( (/ 3d0, 0d0, 0d0, 2d0/3d0 /), (/ 2, 2 /) )
  real(8) :: Sqq1(0:2,2,2), Sqq2(0:4,2,2)

  real(8) :: Hgg0(3,3), Hgg1(3,3)
  real(8) :: Sgg0(3,3) = &
       reshape( (/ 3d0, 0d0, 0d0, 0d0, 3d0/2d0, 0d0, 0d0, 0d0, 5d0/6d0 /), (/ 3, 3 /) )
  real(8) :: Sgg1(0:2,3,3), Sgg2(0:4,3,3)

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

  real(8) :: Mst12, Mst22, Mgl2, MsQ2, mt2, Mtt2

  real(8) :: prefactor0, prefactor, tau, Lmu2m2, Lh, Ls
  real(8) :: Mttl, Mtth, taul, tauh
  real(8) :: ptt_max

  real(8) :: xm, rho, b, x, xt, xt1xt
  real(8) :: Lm, Lx, L1px, L1mx, Li2x, Li2mx, Lt, Lu, Li2t, Li2u

  real(8) :: yt, zu
  real(8) :: H0x, Hmx, Hpx, Hmy, Hmz

  complex(8) :: I2a, I2b, I2c, I2d, I2e, I2f, I2g, I2h, I2i, I2j
  complex(8) :: I3a, I3b, I3c, I3d, I3e, I3f, I3g, I3h, I3i, I3j, I3k, I3l, I3m, I3n, I3o, I3p, I3q, I3r
  complex(8) :: I4a, I4b, I4c, I4d, I4e, I4f, I4g, I4h
  real(8) :: FINm, FINp

  real(8), external :: AlphasPDF, ddilog, dgammf, dpsipg
  complex(8), external :: wgplg

  complex(8), external :: qlI1, qlI2, qlI3, qlI4

contains

  function ctrace2(mat) result(tr)
    implicit none
    real(8), intent(in) :: mat(2,2)
    real(8) :: tr
    tr = mat(1,1) + mat(2,2)
  end function ctrace2

  function ctrace3(mat) result(tr)
    implicit none
    real(8), intent(in) :: mat(3,3)
    real(8) :: tr
    tr = mat(1,1) + mat(2,2) + mat(3,3)
  end function ctrace3

  subroutine Top_UpdateCoeff
    implicit none
    integer :: nf = 5
    beta(0) = 11d0 - 0.6666667d0 * nf
    beta(1) = 102d0 - 12.66667d0 * nf
    beta(2) = 1428.5d0 - 279.6111d0 * nf + 6.018519d0 * nf**2
    gammaCusp(0) = 4d0
    gammaCusp(1) = 49.85492d0 - 4.444444d0 * nf
    gammaCusp(2) = 881.174d0 - 137.3906d0 * nf - 0.592593d0 * nf**2
    gammaCuspF(0) = 5.333333d0
    gammaCuspF(1) = 66.47322d0 - 5.925926d0 * nf
    gammaCuspF(2) = 1174.898d0 - 183.1874d0 * nf - 0.7901235d0 * nf**2
    gammaCuspA(0) = 12d0
    gammaCuspA(1) = 149.5647d0 - 13.33333d0 * nf
    gammaCuspA(2) = 2643.521d0 - 412.1717d0 * nf - 1.777778d0 * nf**2
    gamma_q(0) = -4d0
    gamma_q(1) = -37.41087d0 + 7.596367d0 * nf
    gamma_g(0) = -11d0 + 0.6666667d0 * nf
    gamma_g(1) = -154.7468d0 + 13.59902d0 * nf
    gamma_hq(0) = -2.666667d0
    gamma_hq(1) = -36.46952d0 + 2.962963d0 * nf
    gamma_phi_q(0) = 4d0
    gamma_phi_q(1) = 68.99990d0 - 6.293099d0 * nf
    gamma_phi_g(0) = 11d0 - 0.6666667d0 * nf
    gamma_phi_g(1) = 225.8221d0 - 10.66667d0 * nf
  end subroutine Top_UpdateCoeff

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! This should be called whenever particle masses are changed
  subroutine Refresh_mass(n)
    implicit none
    integer, intent(in) :: n

    Mst12 = Mst1**2

    if (n > 0) then
       mt2 = mt**2
       Mst22 = Mst2**2
       Mgl2 = Mgl**2
       MsQ2 = MsQ**2
       rtop = mt/Mst1
       rst2 = Mst2/Mst1
       rgl = Mgl/Mst1
       rsQ = MsQ/Mst1
       Lrtop = log(rtop)
       Lrst2 = log(rst2)
       Lrgl = log(rgl)
       LrsQ = log(rsQ)

       I2a = qlI2(Mst12,mt2,Mgl2,Mst12,0)
       I2b = qlI2(Mst12,Mgl2,mt2,Mst12,0)

       call Stop_Ren
    end if
  end subroutine Refresh_mass

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! This should be called whenever Mtt is changed.

  subroutine Refresh_xm(n)
    implicit none
    integer, intent(in) :: n

    Mtt2 = Mtt**2

    xm = Mst12/Mtt2
    rho = 4d0*xm
    b = sqrt(1d0-rho)
    x = (1d0-b)/(1d0+b)

    if (n > 0) then
       Lm = log(xm)
       Lx = log(x)
       L1px = log(1d0+x)
       L1mx = log(1d0-x)
       Li2x = ddilog(x)
       Li2mx = ddilog(-x)

       Hmx = log(1d0+x)
       H0x = log(x)
       Hpx = -log(1d0-x)

       call Update_g34

       I2c = qlI2(Mtt2,MsQ2,MsQ2,Mst12,0)
       I2d = qlI2(Mtt2,Mgl2,Mgl2,Mst12,0)
       I2e = qlI2(Mtt2,Mst22,Mst22,Mst12,0)
       I2f = qlI2(Mtt2,mt2,mt2,Mst12,0)

       I3a = qlI3(Mst12,Mst12,Mtt2,Mgl2,mt2,Mgl2,Mst12,0)
       I3b = qlI3(Mst12,Mst12,Mtt2,mt2,Mgl2,mt2,Mst12,0)
       I3c = qlI3(Mst12,Mst12,Mtt2,0d0,Mst12,0d0,Mst12,0)
       I3f = qlI3(0d0,0d0,Mtt2,MsQ2,Mgl2,MsQ2,Mst12,0)
       I3g = qlI3(0d0,0d0,Mtt2,Mgl2,MsQ2,Mgl2,Mst12,0)
       I3l = qlI3(0d0,0d0,Mtt2,Mgl2,Mgl2,Mgl2,Mst12,0)
       I3m = qlI3(0d0,0d0,Mtt2,Mst22,Mst22,Mst22,Mst12,0)
       I3n = qlI3(0d0,0d0,Mtt2,Mst12,Mst12,Mst12,Mst12,0)
       I3o = qlI3(0d0,0d0,Mtt2,mt2,mt2,mt2,Mst12,0)
       I3p = qlI3(0d0,0d0,Mtt2,MsQ2,MsQ2,MsQ2,Mst12,0)
    end if
  end subroutine Refresh_xm

  subroutine Update_g34
    implicit none
    real(8) :: xpxm, Li2x2, Li3x2
    complex(8) :: lx

    xpxm = (1d0+x**2)/(1d0-x**2)
    lx = log(x) + pi*cI
    gammaCusp34(0) = -gammaCusp(0) * xpxm * lx

    Li2x2 = ddilog(x**2)
    Li3x2 = wgplg(2,1,x**2)
    gammaCusp34(1) = -gammaCusp(1) * xpxm * lx &
         + 24d0 * ( &
         xpxm**2 * (Li3x2 - lx*Li2x2 - z3 - z2*lx - lx**3/3d0) &
         + xpxm * (Li2x2 + 2d0*lx*log(1d0-x**2) - z2*(1d0-lx) - lx**2 + lx**3/3d0) &
         + z2 + z3 + lx**2 &
         )
    g34 = xpxm * (lx**2 - 2d0*lx*log(1d0-x**2) - Li2x2 + z2) - lx**2 - z2
  end subroutine Update_g34

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! This should be called whenever costh is changed.

  subroutine Refresh_xt(costh, n)
    implicit none
    real(8), intent(in) :: costh
    integer, intent(in) :: n

    xt = (1d0-b*costh)/2d0
    xt1xt = xt*(1d0-xt)

    if (n > 0) then
       Lt = log(xt)
       Lu = log(1d0-xt)
       Li2t = ddilog(-(xt-xm)/xm)
       Li2u = ddilog(-(1d0-xt-xm)/xm)

       yt = (xt-xm)/xm
       zu = (1d0-xt-xm)/xm

       Hmy = log(1d0+yt)
       Hmz = log(1d0+zu)

       I2g = qlI2(-Mst12*(1d0-xt-xm)/xm,Mgl2,mt2,Mst12,0)
       I2h = qlI2(-Mst12*(1d0-xt-xm)/xm,mt2,Mgl2,Mst12,0)
       I2i = qlI2(-Mst12*(xt-xm)/xm,Mgl2,mt2,Mst12,0)
       I2j = qlI2(-Mst12*(xt-xm)/xm,mt2,Mgl2,Mst12,0)

       I3d = qlI3(0d0,Mst12,-Mst12*(1d0-xt-xm)/xm,MsQ2,Mgl2,mt2,Mst12,0)
       I3e = qlI3(0d0,Mst12,-Mst12*(xt-xm)/xm,MsQ2,Mgl2,mt2,Mst12,0)
       I3h = qlI3(0d0,Mst12,-Mst12*(1d0-xt-xm)/xm,Mgl2,Mgl2,mt2,Mst12,0)
       I3i = qlI3(0d0,Mst12,-Mst12*(1d0-xt-xm)/xm,mt2,mt2,Mgl2,Mst12,0)
       I3j = qlI3(0d0,Mst12,-Mst12*(xt-xm)/xm,Mgl2,Mgl2,mt2,Mst12,0)
       I3k = qlI3(0d0,Mst12,-Mst12*(xt-xm)/xm,mt2,mt2,Mgl2,Mst12,0)
       I3q = qlI3(Mst12,0d0,-Mst12*(xt-xm)/xm,Mgl2,mt2,mt2,Mst12,0)
       I3r = qlI3(Mst12,0d0,-Mst12*(xt-xm)/xm,mt2,Mgl2,Mgl2,Mst12,0)

       I4a = qlI4(0d0,0d0,Mst12,Mst12,Mtt2,-Mst12*(1d0-xt-xm)/xm,Mgl2,MsQ2,Mgl2,mt2,Mst12,0)
       I4b = qlI4(0d0,0d0,Mst12,Mst12,Mtt2,-Mst12*(xt-xm)/xm,Mgl2,MsQ2,Mgl2,mt2,Mst12,0)
       I4c = qlI4(0d0,0d0,Mst12,Mst12,Mtt2,-Mst12*(1d0-xt-xm)/xm,Mgl2,Mgl2,Mgl2,mt2,Mst12,0)
       I4d = qlI4(0d0,0d0,Mst12,Mst12,Mtt2,-Mst12*(1d0-xt-xm)/xm,mt2,mt2,mt2,Mgl2,Mst12,0)
       I4e = qlI4(0d0,0d0,Mst12,Mst12,Mtt2,-Mst12*(xt-xm)/xm,Mgl2,Mgl2,Mgl2,mt2,Mst12,0)
       I4f = qlI4(0d0,0d0,Mst12,Mst12,Mtt2,-Mst12*(xt-xm)/xm,mt2,mt2,mt2,Mgl2,Mst12,0)
       I4g = qlI4(0d0,Mst12,0d0,Mst12,-Mst12*(1d0-xt-xm)/xm,-Mst12*(xt-xm)/xm,mt2,mt2,Mgl2,Mgl2,Mst12,0)
       I4h = qlI4(0d0,Mst12,0d0,Mst12,-Mst12*(1d0-xt-xm)/xm,-Mst12*(xt-xm)/xm,Mgl2,Mgl2,mt2,mt2,Mst12,0)

    end if
  end subroutine Refresh_xt

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

  subroutine mapping_lin(l, u, y, a, x_y, jac)
    implicit none
    real(8), intent(in) :: l, u, y, a
    real(8), intent(out) :: x_y, jac
    x_y = l + (u-l)*y
    jac = jac * (u-l)
  end subroutine mapping_lin

  subroutine mapping_exp(l, u, y, a, x_y, jac)
    implicit none
    real(8), intent(in) :: l, u, y, a
    real(8), intent(out) :: x_y
    real(8), intent(inout) :: jac
    real(8) :: b, c
    c = l-a
    b = (u-c)/a
    x_y = c + a*b**y
    jac = jac * a*b**y * log(b)
  end subroutine mapping_exp

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

  subroutine Stop_Ren
    implicit none
    complex(8) :: mydb0, dummy
    integer :: ier

    call ffxdb0(mydb0, dummy, Mst12, mt2, Mgl2, ier)
    FINp = mydb0 * (mt2+Mgl2-Mst12-2d0*mt*Mgl*s2a) &
         - qlI2(Mst12, mt2, Mgl2, Mst12, 0)
    FINm = -qlI1(Mgl2, Mst12, 0) - qlI1(mt2, Mst12, 0) &
         - qlI2(Mst12, mt2, Mgl2, Mst12, 0) * (mt2+Mgl2-Mst12-2d0*mt*Mgl*s2a)
  end subroutine Stop_Ren

end module TopVar


==> programs/Fortran/mymathlib/cgplg64.f <==
*
* $Id: cgplg64.F,v 1.1.1.1 1996/04/01 15:02:01 mclareni Exp $
*
* $Log: cgplg64.F,v $
* Revision 1.1.1.1  1996/04/01 15:02:01  mclareni
* Mathlib gen
*
*
      FUNCTION WGPLG(N,M,X)
      IMPLICIT DOUBLE PRECISION (A-H,O-Z)
      COMPLEX*16
     +   WGPLG
      COMPLEX*16
     +   Z,I,V(0:5),SK,SJ

      CHARACTER NAME*(*)
      CHARACTER*80 ERRTXT
      PARAMETER (NAME = 'CGPLG/WGPLG')
      DIMENSION FCT(0:4),SGN(0:4),U(0:4),S1(4,4),C(4,4),A(0:30,10)
      DIMENSION NC(10),INDEX(31)

      PARAMETER (I = (0,1))
      PARAMETER (Z0 = 0, Z1 = 1, HF = Z1/2, C1 = 4*Z1/3, C2 = Z1/3)

      DATA FCT /1,1,2,6,24/, SGN /1,-1,1,-1,1/

      DATA S1(1,1) /1.64493 40668 482D 0/
      DATA S1(1,2) /1.20205 69031 596D 0/
      DATA S1(1,3) /1.08232 32337 111D 0/
      DATA S1(1,4) /1.03692 77551 434D 0/
      DATA S1(2,1) /1.20205 69031 596D 0/
      DATA S1(2,2) /2.70580 80842 778D-1/
      DATA S1(2,3) /9.65511 59989 444D-2/
      DATA S1(3,1) /1.08232 32337 111D 0/
      DATA S1(3,2) /9.65511 59989 444D-2/
      DATA S1(4,1) /1.03692 77551 434D 0/

      DATA C(1,1) / 1.64493 40668 482D0/
      DATA C(1,2) / 1.20205 69031 596D0/
      DATA C(1,3) / 1.08232 32337 111D0/
      DATA C(1,4) / 1.03692 77551 434D0/
      DATA C(2,1) / 0.00000 00000 000D0/
      DATA C(2,2) /-1.89406 56589 945D0/
      DATA C(2,3) /-3.01423 21054 407D0/
      DATA C(3,1) / 1.89406 56589 945D0/
      DATA C(3,2) / 3.01423 21054 407D0/
      DATA C(4,1) / 0.00000 00000 000D0/

      DATA INDEX /1,2,3,4,6*0,5,6,7,7*0,8,9,8*0,10/

      DATA NC /24,26,28,30,22,24,26,19,22,17/

      DATA A( 0,1) / .96753 21504 3498D0/
      DATA A( 1,1) / .16607 30329 2785D0/
      DATA A( 2,1) / .02487 93229 2423D0/
      DATA A( 3,1) / .00468 63619 5945D0/
      DATA A( 4,1) / .00100 16274 9616D0/
      DATA A( 5,1) / .00023 20021 9609D0/
      DATA A( 6,1) / .00005 68178 2272D0/
      DATA A( 7,1) / .00001 44963 0056D0/
      DATA A( 8,1) / .00000 38163 2946D0/
      DATA A( 9,1) / .00000 10299 0426D0/
      DATA A(10,1) / .00000 02835 7538D0/
      DATA A(11,1) / .00000 00793 8705D0/
      DATA A(12,1) / .00000 00225 3670D0/
      DATA A(13,1) / .00000 00064 7434D0/
      DATA A(14,1) / .00000 00018 7912D0/
      DATA A(15,1) / .00000 00005 5029D0/
      DATA A(16,1) / .00000 00001 6242D0/
      DATA A(17,1) / .00000 00000 4827D0/
      DATA A(18,1) / .00000 00000 1444D0/
      DATA A(19,1) / .00000 00000 0434D0/
      DATA A(20,1) / .00000 00000 0131D0/
      DATA A(21,1) / .00000 00000 0040D0/
      DATA A(22,1) / .00000 00000 0012D0/
      DATA A(23,1) / .00000 00000 0004D0/
      DATA A(24,1) / .00000 00000 0001D0/

      DATA A( 0,2) / .95180 88912 7832D0/
      DATA A( 1,2) / .43131 13184 6532D0/
      DATA A( 2,2) / .10002 25071 4905D0/
      DATA A( 3,2) / .02442 41559 5220D0/
      DATA A( 4,2) / .00622 51246 3724D0/
      DATA A( 5,2) / .00164 07883 1235D0/
      DATA A( 6,2) / .00044 40792 0265D0/
      DATA A( 7,2) / .00012 27749 4168D0/
      DATA A( 8,2) / .00003 45398 1284D0/
      DATA A( 9,2) / .00000 98586 9565D0/
      DATA A(10,2) / .00000 28485 6995D0/
      DATA A(11,2) / .00000 08317 0847D0/
      DATA A(12,2) / .00000 02450 3950D0/
      DATA A(13,2) / .00000 00727 6496D0/
      DATA A(14,2) / .00000 00217 5802D0/
      DATA A(15,2) / .00000 00065 4616D0/
      DATA A(16,2) / .00000 00019 8033D0/
      DATA A(17,2) / .00000 00006 0204D0/
      DATA A(18,2) / .00000 00001 8385D0/
      DATA A(19,2) / .00000 00000 5637D0/
      DATA A(20,2) / .00000 00000 1735D0/
      DATA A(21,2) / .00000 00000 0536D0/
      DATA A(22,2) / .00000 00000 0166D0/
      DATA A(23,2) / .00000 00000 0052D0/
      DATA A(24,2) / .00000 00000 0016D0/
      DATA A(25,2) / .00000 00000 0005D0/
      DATA A(26,2) / .00000 00000 0002D0/

      DATA A( 0,3) / .98161 02799 1365D0/
      DATA A( 1,3) / .72926 80632 0726D0/
      DATA A( 2,3) / .22774 71490 9321D0/
      DATA A( 3,3) / .06809 08329 6197D0/
      DATA A( 4,3) / .02013 70118 3064D0/
      DATA A( 5,3) / .00595 47848 0197D0/
      DATA A( 6,3) / .00176 76901 3959D0/
      DATA A( 7,3) / .00052 74821 8502D0/
      DATA A( 8,3) / .00015 82746 1460D0/
      DATA A( 9,3) / .00004 77492 2076D0/
      DATA A(10,3) / .00001 44792 0408D0/
      DATA A(11,3) / .00000 44115 4886D0/
      DATA A(12,3) / .00000 13500 3870D0/
      DATA A(13,3) / .00000 04148 1779D0/
      DATA A(14,3) / .00000 01279 3307D0/
      DATA A(15,3) / .00000 00395 9070D0/
      DATA A(16,3) / .00000 00122 9055D0/
      DATA A(17,3) / .00000 00038 2658D0/
      DATA A(18,3) / .00000 00011 9459D0/
      DATA A(19,3) / .00000 00003 7386D0/
      DATA A(20,3) / .00000 00001 1727D0/
      DATA A(21,3) / .00000 00000 3687D0/
      DATA A(22,3) / .00000 00000 1161D0/
      DATA A(23,3) / .00000 00000 0366D0/
      DATA A(24,3) / .00000 00000 0116D0/
      DATA A(25,3) / .00000 00000 0037D0/
      DATA A(26,3) / .00000 00000 0012D0/
      DATA A(27,3) / .00000 00000 0004D0/
      DATA A(28,3) / .00000 00000 0001D0/

      DATA A( 0,4) /1.06405 21184 614 D0/
      DATA A( 1,4) /1.06917 20744 981 D0/
      DATA A( 2,4) / .41527 19325 1768D0/
      DATA A( 3,4) / .14610 33293 6222D0/
      DATA A( 4,4) / .04904 73264 8784D0/
      DATA A( 5,4) / .01606 34086 0396D0/
      DATA A( 6,4) / .00518 88935 0790D0/
      DATA A( 7,4) / .00166 29871 7324D0/
      DATA A( 8,4) / .00053 05827 9969D0/
      DATA A( 9,4) / .00016 88702 9251D0/
      DATA A(10,4) / .00005 36832 8059D0/
      DATA A(11,4) / .00001 70592 3313D0/
      DATA A(12,4) / .00000 54217 4374D0/
      DATA A(13,4) / .00000 17239 4082D0/
      DATA A(14,4) / .00000 05485 3275D0/
      DATA A(15,4) / .00000 01746 7795D0/
      DATA A(16,4) / .00000 00556 7550D0/
      DATA A(17,4) / .00000 00177 6234D0/
      DATA A(18,4) / .00000 00056 7224D0/
      DATA A(19,4) / .00000 00018 1313D0/
      DATA A(20,4) / .00000 00005 8012D0/
      DATA A(21,4) / .00000 00001 8579D0/
      DATA A(22,4) / .00000 00000 5955D0/
      DATA A(23,4) / .00000 00000 1911D0/
      DATA A(24,4) / .00000 00000 0614D0/
      DATA A(25,4) / .00000 00000 0197D0/
      DATA A(26,4) / .00000 00000 0063D0/
      DATA A(27,4) / .00000 00000 0020D0/
      DATA A(28,4) / .00000 00000 0007D0/
      DATA A(29,4) / .00000 00000 0002D0/
      DATA A(30,4) / .00000 00000 0001D0/

      DATA A( 0,5) / .97920 86066 9175D0/
      DATA A( 1,5) / .08518 81314 8683D0/
      DATA A( 2,5) / .00855 98522 2013D0/
      DATA A( 3,5) / .00121 17721 4413D0/
      DATA A( 4,5) / .00020 72276 8531D0/
      DATA A( 5,5) / .00003 99695 8691D0/
      DATA A( 6,5) / .00000 83806 4065D0/
      DATA A( 7,5) / .00000 18684 8945D0/
      DATA A( 8,5) / .00000 04366 6087D0/
      DATA A( 9,5) / .00000 01059 1733D0/
      DATA A(10,5) / .00000 00264 7892D0/
      DATA A(11,5) / .00000 00067 8700D0/
      DATA A(12,5) / .00000 00017 7654D0/
      DATA A(13,5) / .00000 00004 7342D0/
      DATA A(14,5) / .00000 00001 2812D0/
      DATA A(15,5) / .00000 00000 3514D0/
      DATA A(16,5) / .00000 00000 0975D0/
      DATA A(17,5) / .00000 00000 0274D0/
      DATA A(18,5) / .00000 00000 0077D0/
      DATA A(19,5) / .00000 00000 0022D0/
      DATA A(20,5) / .00000 00000 0006D0/
      DATA A(21,5) / .00000 00000 0002D0/
      DATA A(22,5) / .00000 00000 0001D0/

      DATA A( 0,6) / .95021 85196 3952D0/
      DATA A( 1,6) / .29052 52916 1433D0/
      DATA A( 2,6) / .05081 77406 1716D0/
      DATA A( 3,6) / .00995 54376 7280D0/
      DATA A( 4,6) / .00211 73389 5031D0/
      DATA A( 5,6) / .00047 85947 0550D0/
      DATA A( 6,6) / .00011 33432 1308D0/
      DATA A( 7,6) / .00002 78473 3104D0/
      DATA A( 8,6) / .00000 70478 8108D0/
      DATA A( 9,6) / .00000 18278 8740D0/
      DATA A(10,6) / .00000 04838 7492D0/
      DATA A(11,6) / .00000 01303 3842D0/
      DATA A(12,6) / .00000 00356 3769D0/
      DATA A(13,6) / .00000 00098 7174D0/
      DATA A(14,6) / .00000 00027 6586D0/
      DATA A(15,6) / .00000 00007 8279D0/
      DATA A(16,6) / .00000 00002 2354D0/
      DATA A(17,6) / .00000 00000 6435D0/
      DATA A(18,6) / .00000 00000 1866D0/
      DATA A(19,6) / .00000 00000 0545D0/
      DATA A(20,6) / .00000 00000 0160D0/
      DATA A(21,6) / .00000 00000 0047D0/
      DATA A(22,6) / .00000 00000 0014D0/
      DATA A(23,6) / .00000 00000 0004D0/
      DATA A(24,6) / .00000 00000 0001D0/

      DATA A( 0,7) / .95064 03218 6777D0/
      DATA A( 1,7) / .54138 28546 5171D0/
      DATA A( 2,7) / .13649 97959 0321D0/
      DATA A( 3,7) / .03417 94232 8207D0/
      DATA A( 4,7) / .00869 02788 3583D0/
      DATA A( 5,7) / .00225 28408 4155D0/
      DATA A( 6,7) / .00059 51608 9806D0/
      DATA A( 7,7) / .00015 99561 7766D0/
      DATA A( 8,7) / .00004 36521 3096D0/
      DATA A( 9,7) / .00001 20747 4688D0/
      DATA A(10,7) / .00000 33801 8176D0/
      DATA A(11,7) / .00000 09563 2476D0/
      DATA A(12,7) / .00000 02731 3129D0/
      DATA A(13,7) / .00000 00786 6968D0/
      DATA A(14,7) / .00000 00228 3195D0/
      DATA A(15,7) / .00000 00066 7205D0/
      DATA A(16,7) / .00000 00019 6191D0/
      DATA A(17,7) / .00000 00005 8018D0/
      DATA A(18,7) / .00000 00001 7246D0/
      DATA A(19,7) / .00000 00000 5151D0/
      DATA A(20,7) / .00000 00000 1545D0/
      DATA A(21,7) / .00000 00000 0465D0/
      DATA A(22,7) / .00000 00000 0141D0/
      DATA A(23,7) / .00000 00000 0043D0/
      DATA A(24,7) / .00000 00000 0013D0/
      DATA A(25,7) / .00000 00000 0004D0/
      DATA A(26,7) / .00000 00000 0001D0/

      DATA A( 0,8) / .98800 01167 2229D0/
      DATA A( 1,8) / .04364 06760 9601D0/
      DATA A( 2,8) / .00295 09117 8278D0/
      DATA A( 3,8) / .00031 47780 9720D0/
      DATA A( 4,8) / .00004 31484 6029D0/
      DATA A( 5,8) / .00000 69381 8230D0/
      DATA A( 6,8) / .00000 12464 0350D0/
      DATA A( 7,8) / .00000 02429 3628D0/
      DATA A( 8,8) / .00000 00504 0827D0/
      DATA A( 9,8) / .00000 00109 9075D0/
      DATA A(10,8) / .00000 00024 9467D0/
      DATA A(11,8) / .00000 00005 8540D0/
      DATA A(12,8) / .00000 00001 4127D0/
      DATA A(13,8) / .00000 00000 3492D0/
      DATA A(14,8) / .00000 00000 0881D0/
      DATA A(15,8) / .00000 00000 0226D0/
      DATA A(16,8) / .00000 00000 0059D0/
      DATA A(17,8) / .00000 00000 0016D0/
      DATA A(18,8) / .00000 00000 0004D0/
      DATA A(19,8) / .00000 00000 0001D0/

      DATA A( 0,9) / .95768 50654 6350D0/
      DATA A( 1,9) / .19725 24967 9534D0/
      DATA A( 2,9) / .02603 37031 3918D0/
      DATA A( 3,9) / .00409 38216 8261D0/
      DATA A( 4,9) / .00072 68170 7110D0/
      DATA A( 5,9) / .00014 09187 9261D0/
      DATA A( 6,9) / .00002 92045 8914D0/
      DATA A( 7,9) / .00000 63763 1144D0/
      DATA A( 8,9) / .00000 14516 7850D0/
      DATA A( 9,9) / .00000 03420 5281D0/
      DATA A(10,9) / .00000 00829 4302D0/
      DATA A(11,9) / .00000 00206 0784D0/
      DATA A(12,9) / .00000 00052 2823D0/
      DATA A(13,9) / .00000 00013 5066D0/
      DATA A(14,9) / .00000 00003 5451D0/
      DATA A(15,9) / .00000 00000 9436D0/
      DATA A(16,9) / .00000 00000 2543D0/
      DATA A(17,9) / .00000 00000 0693D0/
      DATA A(18,9) / .00000 00000 0191D0/
      DATA A(19,9) / .00000 00000 0053D0/
      DATA A(20,9) / .00000 00000 0015D0/
      DATA A(21,9) / .00000 00000 0004D0/
      DATA A(22,9) / .00000 00000 0001D0/

      DATA A( 0,10) / .99343 65167 1347D0/
      DATA A( 1,10) / .02225 77012 6826D0/
      DATA A( 2,10) / .00101 47557 4703D0/
      DATA A( 3,10) / .00008 17515 6250D0/
      DATA A( 4,10) / .00000 89997 3547D0/
      DATA A( 5,10) / .00000 12082 3987D0/
      DATA A( 6,10) / .00000 01861 6913D0/
      DATA A( 7,10) / .00000 00317 4723D0/
      DATA A( 8,10) / .00000 00058 5215D0/
      DATA A( 9,10) / .00000 00011 4739D0/
      DATA A(10,10) / .00000 00002 3652D0/
      DATA A(11,10) / .00000 00000 5082D0/
      DATA A(12,10) / .00000 00000 1131D0/
      DATA A(13,10) / .00000 00000 0259D0/
      DATA A(14,10) / .00000 00000 0061D0/
      DATA A(15,10) / .00000 00000 0015D0/
      DATA A(16,10) / .00000 00000 0004D0/
      DATA A(17,10) / .00000 00000 0001D0/

      IF(N .LT. 1 .OR. N .GT. 4 .OR. M .LT. 1 .OR. M .GT. 4 .OR.
     1   N+M .GT. 5) THEN
       Z=0
       WRITE(ERRTXT,101) N,M
       CALL MTLPRT(NAME,'C321.1',ERRTXT)
      ELSEIF(X .EQ. 1) THEN
       Z=S1(N,M)
      ELSEIF(X .GT. 2 .OR. X .LT. -1) THEN
       X1=1/X
       H=C1*X1+C2
       ALFA=H+H
       V(0)=1
       V(1)=LOG(-X+I*Z0)
       DO 33 L = 2,N+M
   33  V(L)=V(1)*V(L-1)/L
       SK=0
       DO 34 K = 0,M-1
       M1=M-K
       R=X1**M1/(FCT(M1)*FCT(N-1))
       SJ=0
       DO 35 J = 0,K
       N1=N+K-J
       L=INDEX(10*N1+M1-10)
       B1=0
       B2=0
       DO 31 IT = NC(L),0,-1
       B0=A(IT,L)+ALFA*B1-B2
       B2=B1
   31  B1=B0
       Q=(FCT(N1-1)/FCT(K-J))*(B0-H*B2)*R/M1**N1
   35  SJ=SJ+V(J)*Q
   34  SK=SK+SGN(K)*SJ
       SJ=0
       DO 36 J = 0,N-1
   36  SJ=SJ+V(J)*C(N-J,M)
       Z=SGN(N)*SK+SGN(M)*(SJ+V(N+M))
      ELSEIF(X .GT. HF) THEN
       X1=1-X
       H=C1*X1+C2
       ALFA=H+H
       V(0)=1
       U(0)=1
       V(1)=LOG(X1+I*Z0)
       U(1)=LOG(X)
       DO 23 L = 2,M
   23  V(L)=V(1)*V(L-1)/L
       DO 26 L = 2,N
   26  U(L)=U(1)*U(L-1)/L
       SK=0
       DO 24 K = 0,N-1
       M1=N-K
       R=X1**M1/FCT(M1)
       SJ=0
       DO 25 J = 0,M-1
       N1=M-J
       L=INDEX(10*N1+M1-10)
       B1=0
       B2=0
       DO 12 IT = NC(L),0,-1
       B0=A(IT,L)+ALFA*B1-B2
       B2=B1
   12  B1=B0
       Q=SGN(J)*(B0-H*B2)*R/M1**N1
   25  SJ=SJ+V(J)*Q
   24  SK=SK+U(K)*(S1(M1,M)-SJ)
       Z=SK+SGN(M)*U(N)*V(M)
      ELSE
       L=INDEX(10*N+M-10)
       H=C1*X+C2
       ALFA=H+H
       B1=0
       B2=0
       DO 11 IT = NC(L),0,-1
       B0=A(IT,L)+ALFA*B1-B2
       B2=B1
   11  B1=B0
       Z=(B0-H*B2)*X**M/(FCT(M)*M**N)
      ENDIF
      WGPLG=Z
      RETURN
  101 FORMAT('ILLEGAL VALUES   N = ',I3,'   M = ',I3)
      END


==> programs/Fortran/mymathlib/dilog64.f <==
*
* $Id: dilog64.F,v 1.1.1.1 1996/04/01 15:02:05 mclareni Exp $
*
* $Log: dilog64.F,v $
* Revision 1.1.1.1  1996/04/01 15:02:05  mclareni
* Mathlib gen
*
*
      FUNCTION DDILOG(X)

      IMPLICIT DOUBLE PRECISION (A-H,O-Z)

      DIMENSION C(0:19)

      PARAMETER (Z1 = 1, HF = Z1/2)
      PARAMETER (PI = 3.14159 26535 89793 24D0)
      PARAMETER (PI3 = PI**2/3, PI6 = PI**2/6, PI12 = PI**2/12)

      DATA C( 0) / 0.42996 69356 08136 97D0/
      DATA C( 1) / 0.40975 98753 30771 05D0/
      DATA C( 2) /-0.01858 84366 50145 92D0/
      DATA C( 3) / 0.00145 75108 40622 68D0/
      DATA C( 4) /-0.00014 30418 44423 40D0/
      DATA C( 5) / 0.00001 58841 55418 80D0/
      DATA C( 6) /-0.00000 19078 49593 87D0/
      DATA C( 7) / 0.00000 02419 51808 54D0/
      DATA C( 8) /-0.00000 00319 33412 74D0/
      DATA C( 9) / 0.00000 00043 45450 63D0/
      DATA C(10) /-0.00000 00006 05784 80D0/
      DATA C(11) / 0.00000 00000 86120 98D0/
      DATA C(12) /-0.00000 00000 12443 32D0/
      DATA C(13) / 0.00000 00000 01822 56D0/
      DATA C(14) /-0.00000 00000 00270 07D0/
      DATA C(15) / 0.00000 00000 00040 42D0/
      DATA C(16) /-0.00000 00000 00006 10D0/
      DATA C(17) / 0.00000 00000 00000 93D0/
      DATA C(18) /-0.00000 00000 00000 14D0/
      DATA C(19) /+0.00000 00000 00000 02D0/

      IF(X .EQ. 1) THEN
       H=PI6
      ELSEIF(X .EQ. -1) THEN
       H=-PI12
      ELSE
       T=-X
       IF(T .LE. -2) THEN
        Y=-1/(1+T)
        S=1
        A=-PI3+HF*(LOG(-T)**2-LOG(1+1/T)**2)
       ELSEIF(T .LT. -1) THEN
        Y=-1-T
        S=-1
        A=LOG(-T)
        A=-PI6+A*(A+LOG(1+1/T))
       ELSE IF(T .LE. -HF) THEN
        Y=-(1+T)/T
        S=1
        A=LOG(-T)
        A=-PI6+A*(-HF*A+LOG(1+T))
       ELSE IF(T .LT. 0) THEN
        Y=-T/(1+T)
        S=-1
        A=HF*LOG(1+T)**2
       ELSE IF(T .LE. 1) THEN
        Y=T
        S=1
        A=0
       ELSE
        Y=1/T
        S=-1
        A=PI6+HF*LOG(T)**2
       ENDIF
       H=Y+Y-1
       ALFA=H+H
       B1=0
       B2=0
       DO 1 I = 19,0,-1
       B0=C(I)+ALFA*B1-B2
       B2=B1
    1  B1=B0
       H=-(S*(B0-H*B2)+A)
      ENDIF
      DDILOG=H
      RETURN
      END


==> programs/Fortran/mymathlib/mtlprt.f <==
*
* $Id: mtlprt.F,v 1.1.1.1 1996/04/01 15:02:52 mclareni Exp $
*
* $Log: mtlprt.F,v $
* Revision 1.1.1.1  1996/04/01 15:02:52  mclareni
* Mathlib gen
*
*
      SUBROUTINE MTLPRT(NAME,ERC,TEXT)
      CHARACTER*(*) NAME,ERC,TEXT
      WRITE(  *,100) ERC(1:4),NAME,ERC,TEXT(1:LT)
      RETURN
100   FORMAT(7X,'***** CERN ',A,1X,A,' ERROR ',A,': ',A)
      END


==> programs/Fortran/prospino/hadronst.f <==
C***  THE CROSS-SECTION IN LO

      REAL*8 FUNCTION SIGLOST(VAR)
      IMPLICIT REAL*8 (A-H,M-Z)
      IMPLICIT INTEGER (I,J)
      DIMENSION VAR(3)
      COMMON/CONST1/S,ENERGY,ALPHAS,MST1,MG,MT,MS,MST2,SIN2T
      COMMON/CONST2/SCALE,ICOLL
      CALL DTOLOST(VAR)
      SIGLOST1 = FSTGGLO()
      SIGLOST2 = FSTQBLO()
      SIGLOST =  SIGLOST1 + SIGLOST2
      RETURN
      END

C ======================================================================

C***  THE CROSS-SECTION IN NLO

      REAL*8 FUNCTION SIGNLOST(VAR)
      IMPLICIT REAL*8 (A-H,M-Z)
      IMPLICIT INTEGER (I,J)
      DIMENSION VAR(4)
      COMMON/CONST1/S,ENERGY,ALPHAS,MST1,MG,MT,MS,MST2,SIN2T
      COMMON/CONST2/SCALE,ICOLL
      CALL DTONLST(VAR)
      SIGNLOST1 = FSTGGNLO()
      SIGNLOST2 = FSTQBNLO()
      SIGNLOST3 = FSTGBNLO()
      SIGNLOST =  SIGNLOST1 + SIGNLOST2 + SIGNLOST3
      RETURN
      END

C ======================================================================

      SUBROUTINE DTOLOST(VAR)
C***  DEFINES THE KINEMATICS FOR TOTAL CROSS-SECTIONS IN LO
C***  FILLS UP THE COMMON BLOCK TOLOST AND PDLOST
      IMPLICIT REAL*8 (A-H,M-Z)
      DIMENSION VAR(3)
      COMMON/CONST1/S,ENERGY,ALPHAS,MST1,MG,MT,MS,MST2,SIN2T
      COMMON/TOLOST/SHAT,T1HAT,PREF,X1,X2
      COMMON/PDLOST/PDGGB,PDQBB,PDBQB
      Y1 = VAR(1)
      Y2 = VAR(2)
      Y3 = VAR(3)
      X1 = (4*MST1**2/S) ** Y1
      X2 = (4*MST1**2/S/X1) ** Y2
      SHAT = X1*X2*S
      BETA = DSQRT(1D0 -4*MST1**2/SHAT)
      T1HAT = -SHAT/2D0 +(Y3 -0.5D0)*SHAT*BETA
      PREF = SHAT*BETA *DLOG(4*MST1**2/S)*DLOG(4*MST1**2/S/X1)
      CALL PDFLOST(X1,X2)
      RETURN
      END

C ======================================================================

      REAL*8 FUNCTION FSTGGLO()
C***  CALCULATES THE TOTAL CROSS-SECTION IN LO FOR G G
      IMPLICIT REAL*8 (A-H,M-Z)
      COMMON/PDLOST/PDGGB,PDQBB,PDBQB
      COMMON/CONST1/S,ENERGY,ALPHAS,MST1,MG,MT,MS,MST2,SIN2T
      COMMON/TOLOST/SHAT,T1HAT,PREF,X1,X2
      FSTGGLO = 
     +     PDGGB * PREF*DSTGGB(ALPHAS,SHAT,T1HAT,MST1,MG) 
      RETURN
      END

C ====================================================================== 
      REAL*8 FUNCTION FSTQBLO()
C***  CALCULATES THE TOTAL CROSS-SECTION IN LO FOR Q QB
      IMPLICIT REAL*8 (A-H,M-Z)
      COMMON/PDLOST/PDGGB,PDQBB,PDBQB
      COMMON/CONST1/S,ENERGY,ALPHAS,MST1,MG,MT,MS,MST2,SIN2T
      COMMON/TOLOST/SHAT,T1HAT,PREF,X1,X2
      FSTQBLO = 
     +     + (PDQBB +PDBQB ) * PREF*DSTQBB(ALPHAS,SHAT,T1HAT,MST1,MG) 
      RETURN
      END

C ======================================================================

      SUBROUTINE DTONLST(VAR)
C***  DEFINES THE KINEMATICS FOR TOTAL CROSS-SECTIONS IN NLO
C***  FILLS UP THE COMMON BLOCKS DINLST1-2 AND PDNLSTT
      IMPLICIT REAL*8 (A-H,M-Z)
      DIMENSION VAR(4)
      COMMON/MINLST/DEL,SCA
      COMMON/CONST1/S,ENERGY,ALPHAS,MST1,MG,MT,MS,MST2,SIN2T
      COMMON/DINLST1/SHATB,T1HATB,U1HATB,PREFB,X1,X2B
      COMMON/DINLST2/SHAT,T1HAT,U1HAT,S4,PREF,X2,S4MAX
      COMMON/PDNLSTT/PDGGT, PDQBT, PDGQT
      Y1 = VAR(1)
      Y2 = VAR(2)
      Y3 = VAR(3)
      Y4 = VAR(4)
      X1 = (4*MST1**2/S) ** Y1
      X2 = (4*MST1**2/S/X1) ** Y2
      SHAT = X1*X2*S
      DEL = 1.D-4 * MST1**2 * (1D0 -4*MST1**2/SHAT)
      BETA = DSQRT(1D0 -4*MST1**2/SHAT)
      T1HAT = 
     + -(SHAT -DEL)/2D0 +(Y3 -0.5D0)*DSQRT((SHAT-DEL)**2-4*MST1**2*SHAT)
      S4MAX = SHAT +T1HAT +SHAT*MST1**2/T1HAT
      S4 = (S4MAX -DEL)*Y4 +DEL
      PREF  = SHAT*BETA *S4MAX*DLOG(4*MST1**2/S)*DLOG(4*MST1**2/S/X1)
      PREFB = SHAT*BETA *      DLOG(4*MST1**2/S)*DLOG(4*MST1**2/S/X1)
      CALL PDFNLOSTT(X1,X2)
      RETURN
      END

C ======================================================================

      REAL*8 FUNCTION FSTGGNLO()
C***  CALCULATES THE TOTAL CROSS-SECTION IN NLO FOR G G
      IMPLICIT REAL*8 (A-H,M-Z)
      COMMON/CONST1/S,ENERGY,ALPHAS,MST1,MG,MT,MS,MST2,SIN2T
      COMMON/PDNLSTT/PDGGT, PDQBT, PDGQT
      COMMON/MINLST/DEL,SCA
      COMMON/DINLST1/SHATB,T1HATB,U1HATB,PREFB,X1,X2B
      COMMON/DINLST2/SHAT,T1HAT,U1HAT,S4,PREF,X2,S4MAX

      FSTGGNLO = 
     +        +PDGGT * PREFB * DSTGGB(ALPHAS,SHAT,T1HAT,MST1,MG) 
     +        +PDGGT * PREFB * 
     +        DSTGGV(ALPHAS,SHAT,T1HAT,MST1,MG,MT,MS,MST2,SIN2T)
     +        +PDGGT * PREFB * DSTGG1(ALPHAS,SHAT,T1HAT,MST1,MG,SCA) 
     +        +PDGGT * PREFB * 
     +        DSTGGD(ALPHAS,SHAT,T1HAT,S4,MST1,MG,DEL,S4MAX)
     +        +PDGGT * PREFB * 
     +        DSTGG2(ALPHAS,SHAT,T1HAT,S4,MST1,MG,DEL,S4MAX,SCA)
     +        +PDGGT * PREF  * DSTGGH(ALPHAS,SHAT,T1HAT,S4,MST1,MG) 
     +        +PDGGT * PREF  * DSTGG3(ALPHAS,SHAT,T1HAT,S4,MST1,MG,SCA) 
      RETURN
      END

C ======================================================================

      REAL*8 FUNCTION FSTQBNLO()
C***  CALCULATES THE TOTAL CROSS-SECTION IN NLO FOR Q QB
      IMPLICIT REAL*8 (A-H,M-Z)
      COMMON/PDNLSTT/PDGGT, PDQBT, PDGQT
      COMMON/CONST1/S,ENERGY,ALPHAS,MST1,MG,MT,MS,MST2,SIN2T
      COMMON/MINLST/DEL,SCA
      COMMON/DINLST1/SHATB,T1HATB,U1HATB,PREFB,X1,X2B
      COMMON/DINLST2/SHAT,T1HAT,U1HAT,S4,PREF,X2,S4MAX

      FSTQBNLO = 
     +        +PDQBT * PREFB * DSTQBB(ALPHAS,SHAT,T1HAT,MST1,MG) 
     +        +PDQBT * PREFB * 
     +        DSTQBV(ALPHAS,SHAT,T1HAT,MST1,MG,MT,MS,MST2,SIN2T)
     +        +PDQBT * PREFB * DSTQB1(ALPHAS,SHAT,T1HAT,MST1,MG,SCA) 
     +        +PDQBT * PREFB * 
     +        DSTQBD(ALPHAS,SHAT,T1HAT,S4,MST1,MG,DEL,S4MAX)
     +        +PDQBT * PREFB * 
     +        DSTQB2(ALPHAS,SHAT,T1HAT,S4,MST1,MG,DEL,S4MAX,SCA)
     +        +PDQBT * PREF  * 
     +        DSTQBH(ALPHAS,SHAT,T1HAT,S4,MST1,MG) 
     +        +PDQBT * PREF  * 
     +        DSTQB3(ALPHAS,SHAT,T1HAT,S4,MST1,MG,SCA) 
      RETURN
      END

C ======================================================================

      REAL*8 FUNCTION FSTGBNLO()
C***  CALCULATES THE TOTAL CROSS-SECTION IN NLO FOR G QB AND G Q 
      IMPLICIT REAL*8 (A-H,M-Z)
      COMMON/CONST1/S,ENERGY,ALPHAS,MST1,MG,MT,MS,MST2,SIN2T
      COMMON/PDNLSTT/PDGGT, PDQBT, PDGQT
      COMMON/MINLST/DEL,SCA
      COMMON/DINLST1/SHATB,T1HATB,U1HATB,PREFB,X1,X2B
      COMMON/DINLST2/SHAT,T1HAT,U1HAT,S4,PREF,X2,S4MAX

      FSTGBNLO = 
     +        +PDGQT * PREF  * 
     +        DSTGBH(ALPHAS,SHAT,T1HAT,S4,MST1,MG) 
     +        +PDGQT * PREF  * 
     +        DSTGB3(ALPHAS,SHAT,T1HAT,S4,MST1,MG,SCA) 
      RETURN
      END

C ======================================================================

      SUBROUTINE PDFLOST(X1,X2)
      IMPLICIT REAL*8 (A-H,M-Z)
      IMPLICIT INTEGER (I,J)
      DIMENSION XPDF(-6:6)
      DIMENSION YPDF(-6:6)
      COMMON/CONST2/SCALE,ICOLL
      COMMON/PDLOST/PDGGB,PDQBB,PDBQB

      call evolvePDF(X1,SCALE,XPDF)
      call evolvePDF(X2,SCALE,YPDF)

      PDGGB = XPDF(0) * YPDF(0)
C      PDGGB = PDGGB / (X1*X2)
      PDQBB = 0D0
      PDBQB = 0D0
      IF (ICOLL.EQ.0) THEN
         DO 1000 I= 1,5
            PDQBB = PDQBB + XPDF( I) * YPDF( I) 
            PDBQB = PDBQB + XPDF(-I) * YPDF(-I) 
 1000    CONTINUE
      ELSE IF (ICOLL.EQ.1) THEN
         DO 1010 I= 1,5
            PDQBB = PDQBB + XPDF( I) * YPDF(-I) 
            PDBQB = PDBQB + XPDF(-I) * YPDF( I) 
 1010    CONTINUE
      END IF
C      PDQBB = PDQBB / (X1*X2)
C      PDBQB = PDBQB / (X1*X2)
      RETURN
      END

C ======================================================================

      SUBROUTINE PDFNLOSTT(X1,X2)
      IMPLICIT REAL*8 (A-H,M-Z)
      IMPLICIT INTEGER (I,J)
      DIMENSION XPDF(-6:6)
      DIMENSION YPDF(-6:6)
      COMMON/CONST2/SCALE,ICOLL
      COMMON/PDNLSTT/PDGGT, PDQBT, PDGQT

      call evolvePDF(X1,SCALE,XPDF)
      call evolvePDF(X2,SCALE,YPDF)

      PDGGT = XPDF(0) * YPDF(0)
C      PDGGT = PDGGT / (X1*X2)
      PDQBT = 0D0
      PDGQT = 0D0

      IF (ICOLL.EQ.0) THEN
         DO 1000 I= 1,5
            PDQBT = PDQBT + XPDF( I) * YPDF( I) + XPDF(-I) * YPDF(-I) 
            PDGQT = PDGQT + XPDF(0)  * YPDF(-I) + XPDF( I) * YPDF( 0) 
     +                    + XPDF(0)  * YPDF(I)  + XPDF(-I) * YPDF( 0) 
 1000    CONTINUE
      ELSE IF (ICOLL.EQ.1) THEN
         DO 1010 I= 1,5
            PDQBT = PDQBT + XPDF( I) * YPDF(-I) + XPDF(-I) * YPDF(I) 
            PDGQT = PDGQT + XPDF(0)  * YPDF(-I) + XPDF( I) * YPDF(0) 
     +                    + XPDF(0)  * YPDF(I)  + XPDF(-I) * YPDF(0) 
 1010    CONTINUE
      END IF
C      PDQBT = PDQBT / (X1*X2)
C      PDGQT = PDGQT / (X1*X2)
      RETURN
      END




==> programs/Fortran/prospino/integral.f <==
      REAL*8 FUNCTION SL1B0A(MS2,MG2,MT2,INUM)
      IMPLICIT NONE
      REAL*8 MS2,MG2,MT2
      INTEGER INUM
      IF (INUM.EQ.1) SL1B0A = -DLOG(MG2/MS2)
C***  FINITE PART OF B0(K1,MG,MG)
      IF (INUM.EQ.2) SL1B0A = -DLOG(MT2/MS2)
C***  FINITE PART OF B0(K1,MT,MT)
      IF (INUM.EQ.3) SL1B0A = 1.D0 -MG2/(MG2 -MS2)*DLOG(MG2/MS2)
C***  FINITE PART OF B0(K1,MG,MS)
      RETURN
      END

      REAL*8 FUNCTION SL1B0B(MS2,MG2,MT2,S,BETA,XS,KBETAG,KXG,
     +     KBETAT,KXT,INUM)
      IMPLICIT NONE
      REAL*8 MS2,MG2,MT2,S,BETA,XS,A,B,X1,X2
      COMPLEX*16 KBETAG,KXG,KBETAT,KXT
      INTEGER INUM
      IF (INUM.EQ.1) SL1B0B = 2.D0 - DLOG(S/MS2)
C***  FINITE PART OF B0(K1+K2,0,0)
      IF (INUM.EQ.2) SL1B0B = 2.D0 + BETA*DLOG(XS)
C***  FINITE PART OF B0(K1+K2,MS,MS)
      IF (INUM.EQ.3) SL1B0B =  
     +     2.D0 -DLOG(MG2/MS2) +DREAL(KBETAG*CDLOG(-KXG))
C***  FINITE PART OF B0(K1+K2,MG,MG)
      IF (INUM.EQ.4) SL1B0B =  
     +     2.D0 -DLOG(MT2/MS2) +DREAL(KBETAT*CDLOG(-KXT))
C***  FINITE PART OF B0(K1+K2,MT,MT)
      IF (INUM.EQ.5) THEN
         A = 1.D0 +(MS2 -MG2)/S
         B = MS2/S
         X1 = A/2.D0 + DSQRT(A**2/4.D0 - B)
         X2 = A/2.D0 - DSQRT(A**2/4.D0 - B)
         SL1B0B = 2.D0 -DLOG(S/MS2) - (1.D0 -X1)*DLOG(DABS(1-X1)) 
     +        -X1*DLOG(DABS(-X1)) - (1.D0 -X2)*DLOG(DABS(1 -X2))
     +        -X2*DLOG(DABS(-X2))
C***  FINITE PART OF B0(K1+K2,MS,MG)
      END IF
      RETURN
      END

      REAL*8 FUNCTION SL1B0C(MS2,MG2,MT2,INUM)
      IMPLICIT NONE
      REAL*8 MS2,MG2,MT2
      COMPLEX*16 KDEL,KA,KB,KX1,KX2
      INTEGER INUM
      IF (INUM.EQ.1) SL1B0C = 2.D0
C***  FINITE PART OF B0(-P2,0,MS)
      IF (INUM.EQ.2)  SL1B0C =  
     +   2.D0 -DLOG(MG2/MS2) -(1.D0-MG2/MS2)*DLOG(DABS(1.D0-MS2/MG2) )
C***  FINITE PART OF B0(-P2,0,MG)
      IF (INUM.EQ.3) THEN
         KDEL = (0.D0,1.D-15)
         KA = DCMPLX(1.D0 +(MG2 -MT2)/MS2)
         KB = MG2/MS2 -KDEL
         KX1 = KA/2.D0 + CDSQRT(KA**2/4.D0 - KB)
         KX2 = KA/2.D0 - CDSQRT(KA**2/4.D0 - KB)
         SL1B0C = DREAL(2.D0 - (1.D0 -KX1)*CDLOG(1.D0-KX1) 
     +        -KX1*CDLOG(-KX1) -(1.D0 -KX2)*CDLOG(1.D0 -KX2) 
     +        -KX2*CDLOG(-KX2) )
C***  FINITE PART OF B0(-P2,MG,MT)
      END IF
      RETURN
      END


      REAL*8 FUNCTION SL1B0D(MS2,MG2,MT2,T,INUM)
      IMPLICIT NONE
      REAL*8 MS2,MG2,MT2,T,A,B,X1,X2
      INTEGER INUM
      IF (INUM.EQ.1) SL1B0D = 2.D0 -(T-MS2)/T*DLOG((MS2-T)/MS2)
C***  FINITE PART OF B0(K2-P2,0,MS)
      IF (INUM.EQ.2) SL1B0D = 
     +     2.D0 -DLOG(MG2/MS2) -(T-MG2)/T*DLOG((MG2-T)/MG2)
C***  FINITE PART OF B0(K2-P2,0,MG)      
      IF (INUM.EQ.3) THEN
C***  FINITE PART OF B0(K2-P2,MS,MT)
         A = 1.D0 +(MS2 -MT2)/T
         B = MS2/T
         X1 = A/2.D0 + DSQRT(A**2/4.D0 - B)
         X2 = A/2.D0 - DSQRT(A**2/4.D0 - B)
         SL1B0D = 2.D0 -DLOG(-T/MS2) - (1.D0 -X1)*DLOG(DABS(1-X1)) 
     +        -X1*DLOG(DABS(-X1)) - (1.D0 -X2)*DLOG(DABS(1 -X2))
     +        -X2*DLOG(DABS(-X2))
      END IF
      IF (INUM.EQ.4) THEN
C***  FINITE PART OF B0(K2-P2,MG,MT)
         A = 1.D0 +(MG2 -MT2)/T
         B = MG2/T
         X1 = A/2.D0 + DSQRT(A**2/4.D0 - B)
         X2 = A/2.D0 - DSQRT(A**2/4.D0 - B)
         SL1B0D = 2.D0 -DLOG(-T/MS2) - (1.D0 -X1)*DLOG(DABS(1-X1)) 
     +        -X1*DLOG(DABS(-X1)) - (1.D0 -X2)*DLOG(DABS(1 -X2))
     +        -X2*DLOG(DABS(-X2))
      END IF
      RETURN
      END

      REAL*8 FUNCTION SL1B0E(MS2,MG2,MT2,INUM)
      IMPLICIT NONE
      REAL*8 MS2,MG2,MT2
      INTEGER INUM
      COMPLEX*16 KDEL, KA, KB, KX1, KX2
      IF (INUM.EQ.1) SL1B0E = 2.D0 -DLOG(MG2/MS2)
C***  FINITE PART OF B0(KG = MG,0,MG)
      IF (INUM.EQ.2) SL1B0E = 
     +     2.D0 - (1.D0 -MS2/MG2)*DLOG(DABS(1.D0 -MG2/MS2))
C***  FINITE PART OF B0(KG = MG,0,MS)
      IF (INUM.EQ.3) THEN
         KDEL = (0.D0,1.D-15)
         KA = 1.D0 +(MS2 -MT2)/MG2
         KB = MS2/MG2 -KDEL
         KX1 = KA/2.D0 + CDSQRT(KA**2/4.D0 - KB)
         KX2 = KA/2.D0 - CDSQRT(KA**2/4.D0 - KB)
         SL1B0E = DREAL(2.D0 -DLOG(MG2/MS2) -(1.D0-KX1)*CDLOG(1.D0-KX1) 
     +        -KX1*CDLOG(-KX1) -(1.D0 -KX2)*CDLOG(1.D0 -KX2) 
     +        -KX2*CDLOG(-KX2))
C***  FINITE PART OF B0(KG = MG,MT,MS)
      END IF
      RETURN
      END

      REAL*8 FUNCTION SL1BP(MS2,MG2,MT2,INUM)
      IMPLICIT NONE
      REAL*8 MS2,MG2,MT2,M2
      COMPLEX*16 KMG2,KMS2,KMT2,KA,KB,KX1,KX2,KF1
      INTEGER INUM
      IF (INUM.EQ.1) SL1BP = -1.D0/MS2
C***  FINITE PART OF B0P(-P2,0,MS)
      IF (INUM.EQ.2) SL1BP  = 
     +      1.D0/MS2*( -1.D0 -MG2/MS2*DLOG(DABS(1.D0 -MS2/MG2)))
C***  FINITE PART OF B0P(-P2,0,MG)
      IF (INUM.EQ.3) THEN
C***  FINITE PART OF B0P(K1,MS,MG) 
         M2 = MG2 -MS2         
         SL1BP  = -1.D0/2.D0/M2 +MG2/M2**2 - MG2*MS2/M2**3*DLOG(MG2/MS2)
      END IF
      IF (INUM.EQ.4) SL1BP = 1.D0/6.D0/MS2
C***  FINITE PART OF B0P(K1,MS,MS) 
      IF (INUM.EQ.5) THEN
C***  FINITE PART OF B0P(-P2,MG,MT) 
C***  HERE WE USE THE WIDTHS OF THE PARTICLES
         KMS2 = MS2 -(0.D0,1.D0)*MS2*0.25D0*(MS2-MG2)**2/MS2**2
         KMG2 = MG2 -(0.D0,1.D0)*DSQRT(MG2)*0.2D0
         KMT2 = MT2 -(0.D0,1.D0)*DSQRT(MT2)*1.5D0
         KA = 1.D0 +(KMG2 -KMT2)/KMS2
         KB = KMG2/KMS2 
         KX1 = KA/2.D0 + CDSQRT(KA**2/4.D0 - KB)
         KX2 = KA/2.D0 - CDSQRT(KA**2/4.D0 - KB)
         KF1 = - 1.D0 + (KX1 -KX1**2)/(KX1-KX2)*CDLOG((KX1-1.D0)/KX1)
     +        - (KX2 -KX2**2)/(KX1-KX2)*CDLOG((KX2-1.D0)/KX2) 
         SL1BP = DREAL(KF1/KMS2)
      END IF
      IF (INUM.EQ.6) SL1BP = (-1.D0 -1.D0/2.D0*DLOG(MS2/MG2))/MG2
C***  FINITE PART OF B0P(KG=MG,0,MG)
      IF (INUM.EQ.7)      
     +     SL1BP = 1.D0/MG2*( -1.D0 -MS2/MG2*DLOG(DABS(1.D0 -MG2/MS2)))
C***  FINITE PART OF B0P(KG=MG,0,MS)
      RETURN
      END

      REAL*8 FUNCTION SL1C0A(MS2,MG2,MT2,S,XS,ZETA2,KXG,KXT,INUM)
      IMPLICIT NONE
      REAL*8 MS2,MG2,MT2,S,XS,ZETA2,SPENCE,XG,XLAM,X1,X2
      COMPLEX*16 KXG,KXT,KSPENC
      INTEGER INUM
      IF (INUM.EQ.1) SL1C0A = 
     +     1.D0/S*( 0.5D0*DLOG(S/MS2)**2 - 3.5D0*ZETA2)         
C***  FINITE PART OF C0(K1,K2,0,0,0)
      IF (INUM.EQ.2) SL1C0A = 
     +     1.D0/S*(0.5D0*DLOG(XS)**2 - 3.D0*ZETA2)
C***  FINITE PART OF C0(K1,K2,MS,MS,MS)
      IF (INUM.EQ.3) SL1C0A = 1.D0/S * 
     +     DREAL( CDLOG(-KXG)**2 )/2.D0
C***  FINITE PART OF C0(K1,K2,MG,MG,MG)
      IF (INUM.EQ.4) SL1C0A = 1.D0/S * 
     +     DREAL( CDLOG(-KXT)**2 )/2.D0
C***  FINITE PART OF C0(K1,K2,MT,MT,MT)
      IF (INUM.EQ.5) SL1C0A = 1.D0/S * (
     +     + DLOG(XS)**2 -2.D0*SPENCE(1.D0 -MG2/MS2) -6.D0*ZETA2
     +     + SPENCE(1.D0 + MG2/MS2*XS) +SPENCE(1.D0 +MG2/MS2/XS) )
C***  FINITE PART OF C0(K1,K2,MS,MG,MS)
      IF (INUM.EQ.6) THEN
         IF (MG2.GE.S/4) THEN
            SL1C0A = (DREAL( CDLOG(-KXG)**2 +KSPENC(1.D0 +MS2/MG2*KXG) 
     +           + KSPENC(1.D0 +MS2/MG2/KXG))
     +           -2.D0*SPENCE(1.D0 -MS2/MG2)) /S
         ELSE
            XG = DREAL(KXG)
            SL1C0A = (DLOG(XG)**2 -6.D0*ZETA2 +SPENCE(1.D0+MS2/MG2*XG) 
     +           +SPENCE(1.D0+MS2/MG2/XG) 
     +           -2.D0*SPENCE(1.D0 -MS2/MG2)) /S
         END IF
C***  FINITE PART OF C0(K1,K2,MG,MS,MG)         
      END IF
      IF (INUM.EQ.7) THEN
         XLAM = DSQRT((S -MS2 -MG2)**2 -4*MS2*MG2)
         X1 = (1.D0 + MG2/S - MS2/S)/2.D0 + XLAM/S/2.D0
         X2 = (1.D0 + MG2/S - MS2/S)/2.D0 - XLAM/S/2.D0
         SL1C0A = 1.D0/S*(    SPENCE((MG2-MS2)/MG2) 
     +        -SPENCE(1.D0/X1) -SPENCE(1.D0/X2) ) 
C***  FINITE PART OF C0(K1,K2,MG,MG,MS)
      END IF
      IF (INUM.EQ.8) THEN
         XLAM = DSQRT((S -MS2 -MG2)**2 -4*MS2*MG2)
         X1 = (1.D0 + MS2/S - MG2/S)/2.D0 + XLAM/S/2.D0
         X2 = (1.D0 + MS2/S - MG2/S)/2.D0 - XLAM/S/2.D0
         SL1C0A = 1.D0/S*(    SPENCE((MS2-MG2)/MS2) 
     +        -SPENCE(1.D0/X1) -SPENCE(1.D0/X2) ) 
C***  FINITE PART OF C0(K1,K2,MS,MS,MG)
      END IF
      RETURN
      END


      REAL*8 FUNCTION SL1C0B(MS2,MG2,MT2,S,XS,ZETA2,SB,INUM)
      IMPLICIT NONE
      REAL*8 MS2,MG2,MT2,S,SB,XS,ZETA2,SPENCE,C0GENS
      REAL*8 BETA,X1S,X2S,XWG,X1G,X2G,XG
      COMPLEX*16 KXWG,KX1G,KX2G,KXG,KSPENC
      INTEGER INUM
      IF (INUM.EQ.1) SL1C0B = 1.D0/SB *(
     +      - 2.D0*SPENCE(XS) - 2.D0*DLOG(XS)*DLOG(1-XS)
     +     + DLOG(XS)**2/2.D0 - 4.D0*ZETA2 )
C***  FINITE PART OF C0(P1,-P2,MS,0,MS)

      IF (INUM.EQ.2) THEN
         BETA = DSQRT( 1.D0 - 4.D0*MS2/S)
         X1S = 1.D0/2.D0*( 1.D0 + BETA)
         X2S = 1.D0/2.D0*( 1.D0 - BETA)
         KXWG = CDSQRT( DCMPLX(1.D0 - 4.D0*MG2/S)) 
         IF (MG2.LE.S/4.D0) THEN
            XWG = DREAL(KXWG)
            X1G = 1.D0/2.D0*( 1.D0 + XWG)
            X2G = 1.D0/2.D0*( 1.D0 - XWG)
            XG = X2G/X1G
            SL1C0B = 2.D0/SB*( SPENCE(X2S/(X1G -X1S))
     +           - SPENCE(X1S/(X1S-X1G)) +SPENCE(X2S/(X2G-X1S)) 
     +           - SPENCE(X1S/(X1S-X2G)))
         ELSE
            KX1G = 1.D0/2.D0*( 1.D0 + KXWG)
            KX2G = 1.D0/2.D0*( 1.D0 - KXWG)
            KXG = KX2G/KX1G
            SL1C0B = DREAL(2.D0/SB*( KSPENC(X2S/(KX1G -X1S))
     +           - KSPENC(X1S/(X1S-KX1G)) +KSPENC(X2S/(KX2G-X1S))    
     +           - KSPENC(X1S/(X1S-KX2G))))
         END IF
C***  FINITE PART OF C0(-P1,-P2,MG,0,MG)
      END IF

      IF (INUM.EQ.3) 
     +     SL1C0B= 1.D0/SB*(2.D0*SPENCE(-XS) + 0.5D0*DLOG(XS)**2 +ZETA2)
C***  FINITE PART OF C0(-P1,-P2,0,MS,0)

      IF (INUM.EQ.4) SL1C0B = 1.D0/SB *(
     +     -2.D0*SPENCE(1.D0 -(1.D0 -MG2/MS2)/(1.D0 +XS))
     +     +2.D0*SPENCE(1.D0 -(1.D0 -MG2/MS2)/(1.D0 +1.D0/XS))
     +     -SPENCE(1.D0 +(MG2/MS2)*XS)
     +     +SPENCE(1.D0 +(MG2/MS2)/XS)
     +     + DLOG(XS)**2 -2.D0*DLOG(XS)*DLOG(1.D0 +XS) )
C***  FINITE PART OF C0(-P1,-P2,0,MG,0)
      IF (INUM.EQ.5) SL1C0B = 
     +     C0GENS(S,MS2,MG2,MT2)
C***  FINITE PART OF C0(-P1,-P2,MT,MG,MT)
      IF (INUM.EQ.6) SL1C0B = 
     +     C0GENS(S,MS2,MT2,MG2)
C***  FINITE PART OF C0(-P1,-P2,MG,MT,MG)
      RETURN
      END


      REAL*8 FUNCTION SL1C0C(MS2,MG2,MT2,T,ZETA2,INUM)
      IMPLICIT NONE
      REAL*8 MS2,MG2,MT2,T,T1,SPENCE,ZETA2,A,B,C0GENT
      INTEGER INUM
      T1 = T -MS2
      IF (INUM.EQ.1) SL1C0C = 1.D0/T1*(ZETA2 - SPENCE(T/MS2))
C***  FINITE PART OF C0(K2,-P2,MS,MS,0)
      IF (INUM.EQ.2) SL1C0C = 1.D0/T1*( SPENCE(MS2/MG2) -SPENCE(T/MG2))
C***  FINITE PART OF C0(K2,-P2,MG,MG,0)
      IF (INUM.EQ.3) SL1C0C = 
     +     1.D0/T1*(+ 0.25D0*ZETA2 + DLOG(-T1/MS2)**2 +SPENCE(T/MS2))
C***  FINITE PART OF C0(K2,-P2,0,0,MS)
      IF (INUM.EQ.4) THEN
C***  FINITE PART OF C0(K2,-P2,0,0,MG)
         A = DLOG(DABS((MG2-MS2)/(MG2 -T)))
         IF (MG2.GE.MS2) THEN
            B = A*DLOG((MG2-MS2)*(MG2 -T)/MG2/MS2)
         ELSE
            B = A*DLOG((MS2-MG2)*(MG2 -T)/MG2/MS2) - 6.D0*ZETA2 
         END IF
         SL1C0C = 1.D0/T1*(-B + SPENCE(T/MG2) - SPENCE(MS2/MG2) )
      END IF
      IF (INUM.EQ.5) SL1C0C = 
     +     1.D0/T1*(ZETA2 -SPENCE(T/MG2) -SPENCE(1.D0-MS2/MG2) 
     +     +DLOG(MG2/MS2)*DLOG(1.D0 -T/MG2) )
C***  FINITE PART OF C0(K2,-P2,MG,MS,0)
      IF (INUM.EQ.6) SL1C0C = 
     +     1.D0/T1*(ZETA2 - SPENCE(T/MS2) + SPENCE(1.D0 +(MG2-MS2)/T1)
     +     -SPENCE(1.D0 +MS2/MG2*(MG2-MS2)/T1) -0.5D0*DLOG(MG2/MS2)**2
     +     +DLOG(MG2/MS2)*DLOG(DABS((MS2-MG2)/T1)))
C***  FINITE PART OF C0(K2,-P2,MS,MG,0)
      IF (INUM.EQ.7) SL1C0C = 
     +     C0GENT(T,MS2,MG2,MT2)
C***  FINITE PART OF C0(K2,-P2,MT,MT,MG)
      IF (INUM.EQ.8) SL1C0C = 
     +     C0GENT(T,MS2,MT2,MG2)
C***  FINITE PART OF C0(K2,-P2,MG,MG,MT)

      RETURN
      END


      REAL*8 FUNCTION SL1D0(MS2,MG2,MT2,S,T,U,SB,XS,ZETA2,INUM)
      IMPLICIT NONE
      REAL*8 MS2,MG2,MT2,M2,S,T,U,SB,XS,SPENCE,ZETA2,A,T1,TG,U1,UG
      REAL*8 MG,MT,RD0REG
      COMPLEX*16 KDEL,KY0,KOMS,KBETAG,KXGG,KROOTX,KROOTXB,KXB
      COMPLEX*16 KY0TERM,KTP,KTM,KTERM1,KTERM2,KTERM3,KTERM4,KSPENC
      INTEGER INUM
      M2 = MG2 -MS2
      T1 = T -MS2
      TG = T -MG2
      U1 = U -MS2
      UG = U -MG2
      IF (INUM.EQ.1) SL1D0 = 
     +     1.D0/S/T1*(2.D0*DLOG(S/MS2)*DLOG(-T1/MS2) -4.D0*ZETA2)
C***  FINITE PART OF D0(K1,K2,-P2,0,0,0,MS)

      IF (INUM.EQ.2) SL1D0 = 1.D0/SB/T1 *(
     +     -2.D0*DLOG(XS)*DLOG(1.D0-XS) +2.D0*DLOG(XS)*DLOG(1.D0+XS)
     +     -2.D0*DLOG(XS)*DLOG(-T1/MS2) -2.D0*SPENCE(XS)
     +     +2.D0*SPENCE(-XS) -3.D0*ZETA2 )
C***  FINITE PART OF D0(K1,K2,-P2,MS,MS,MS,0)

      IF (INUM.EQ.3) SL1D0 = 1.D0/T1/U1 *(
     +     2.D0*DLOG(-T1/MS2)*DLOG(-U1/MS2) -7.D0/2.D0*ZETA2 )
C***  FINITE PART OF D0(K1,-P2,K2,MS,MS,0,0)

      IF (INUM.EQ.4) THEN 
C***  FINITE PART OF D0(K1,K2,-P2,0,0,0,MG)
         IF (MG2.GE.MS2) A = -2.D0*DLOG(M2/MS2)*DLOG(M2/MG2)
         IF (MG2.LT.MS2) A =
     +        -2.D0*DLOG(-M2/MS2)*DLOG(-M2/MG2) +12.D0*ZETA2
         SL1D0 = 1.D0/S/TG *( A 
     +    -4.D0*SPENCE(1.D0+M2/TG) -1.5D0*ZETA2 +0.5D0*DLOG(S/MS2)**2
     +    -0.5D0*DLOG(S/MG2)**2 +2.D0*DLOG(S/MS2)*DLOG(-TG/MG2)
     +    -SPENCE(1.D0 + M2**2/S/MG2) )
      END IF

      IF (INUM.EQ.5) THEN
         KDEL = (0.D0,1.D-12)
         KY0=(MG2-T-KDEL)/(MG2-MS2-KDEL)
         KOMS = S +KDEL
         KBETAG = CDSQRT(1.D0 -4.D0*MG2/KOMS)
         KXGG = (KBETAG -1.D0)/(KBETAG +1.D0)
         KROOTX = 1D0 - 8D0*MG2/KY0/(4D0*MG2-KOMS)
     +        + 4D0*MG2/KY0**2/(4D0*MG2-KOMS)
         KROOTXB = CDSQRT(KROOTX)
         KXB = ( - 8D0*MG2/KY0/(4D0*MG2-KOMS)
     +        + 4D0*MG2/KY0**2/(4D0*MG2-KOMS) )/(KROOTXB+1D0)**2
         KY0TERM = 2D0*KY0 - 1D0
         KTP = 1D0+CDSQRT(KY0TERM)*CDSQRT(-KXB)
         KTM = 1D0+CDSQRT(KY0TERM)/CDSQRT(-KXB)
         KTERM1 = 1D0+1D0/CDSQRT(KXGG)
         KTERM3 = 1D0+CDSQRT(KXGG)
         SL1D0 = -2D0*DREAL( ( CDLOG(KXGG)*( CDLOG(KTM) - CDLOG(KTP) )
     +        + 2D0*KSPENC(1.D0 -KTERM3/KTP) 
     +        + 2D0*KSPENC(1.D0 -KTERM1/KTM)
     +        - 2D0*KSPENC(1.D0 -KTERM3/KTM) 
     +        - 2D0*KSPENC(1.D0 -KTERM1/KTP) )
     +        /S/(T-MG2)/KBETAG/KROOTXB )
C***  FINITE PART OF D0(K1,K2,-P2,MG,MG,MG,0)
      END IF

      IF (INUM.EQ.6) THEN
         IF (MG2.GE.MS2) THEN
            SL1D0 = -1.D0/(TG*UG -M2**2) *( 
     +           DLOG(M2**2/MG2/MS2)*(DLOG(-M2/TG) +DLOG(-M2/UG))
     +           + DLOG(-M2/TG)**2 +DLOG(-M2/UG)**2
     +           +4.D0*SPENCE(1.D0 +M2/TG) + 4.D0*SPENCE(1.D0 +M2/UG)
     +           + 2.D0*SPENCE(1.D0 -TG*UG/M2**2) )
         ELSE
            SL1D0 = -1.D0/(TG*UG -M2**2) *( 
     +           DLOG(M2**2/MG2/MS2)*(DLOG(M2/TG) +DLOG(M2/UG))
     +           + DLOG(M2/TG)**2 +DLOG(M2/UG)**2 -12.D0*ZETA2
     +           +4.D0*SPENCE(1.D0 +M2/TG) + 4.D0*SPENCE(1.D0 +M2/UG)
     +           + 2.D0*SPENCE(1.D0 -TG*UG/M2**2) )
         END IF
C***  FINITE PART OF D0(K1,-P2,K2,0,0,MG,MG)
      END IF
       
      IF (INUM.EQ.7) SL1D0 = 1.D0/SB/TG *(
     +     -(2.D0*SPENCE(XS) + SPENCE(1.D0 +XS*MG2/MS2)
     +     +SPENCE(1.D0 +XS*MS2/MG2) +ZETA2 +0.5D0*DLOG(MG2/MS2)**2
     +     +2.D0*DLOG(XS)*(DLOG(1.D0 -XS) +0.5D0*DLOG(TG**2/MS2/MG2))) )
C***  FINITE PART OF D0(K1,K2,-P2,MS,MG,MS,0)

      IF (INUM.EQ.8) SL1D0 = 1.D0/TG/U1 *(
     +     ( DLOG(-U1/MS2)**2 +2.D0*DLOG(-U1/MS2)*DLOG(DABS(TG/M2))
     +     + SPENCE(1.D0 +U1/M2) +SPENCE(1.D0 +U1*MG2/MS2/M2)
     +     -2.D0*SPENCE(1.D0 + M2/TG) -0.75D0*ZETA2 ) )
C***     FINITE PART OF D0(K1,-P2,K2,MS,MG,0,0)

      IF (INUM.EQ.9) THEN
         KDEL = DCMPLX(0.D0,1.D-12)
         KY0 = -(T1 +KDEL)/(MG2 -MS2 -KDEL)
         KOMS = S +KDEL
         KBETAG = CDSQRT(1.D0 -4.D0*MG2/KOMS)
         KXGG = (KBETAG -1.D0)/(KBETAG +1.D0)
         KROOTXB = 1D0 - 4D0*(MS2+MG2)/KY0/(4D0*MG2-KOMS)
     +        + 4D0*MS2/KY0**2/(4D0*MG2-KOMS)
         KROOTXB = CDSQRT(KROOTXB)
         KXB = ( - 4D0*(MS2+MG2)/KY0/(4D0*MG2-KOMS)
     +        + 4D0*MS2/KY0**2/(4D0*MG2-KOMS) )/(KROOTXB+1D0)**2
         KY0TERM = KY0*(1D0+MG2/MS2) - 1D0
         KTP = 1D0+CDSQRT(KY0TERM)*CDSQRT(-KXB)
         KTM = 1D0+CDSQRT(KY0TERM)/CDSQRT(-KXB)
         KTERM1 = 1D0+DSQRT(MG2/MS2)/CDSQRT(KXGG)
         KTERM2 = 1D0+DSQRT(MS2/MG2)/CDSQRT(KXGG)
         KTERM3 = 1D0+DSQRT(MG2/MS2)*CDSQRT(KXGG)
         KTERM4 = 1D0+DSQRT(MS2/MG2)*CDSQRT(KXGG)
         SL1D0 = -2D0*DREAL( ( CDLOG(KXGG)*( CDLOG(KTM) - CDLOG(KTP) )
     +        + KSPENC(1.D0 -KTERM3/KTP) + KSPENC(1.D0 -KTERM4/KTP)
     +        + KSPENC(1.D0 -KTERM1/KTM) + KSPENC(1.D0 -KTERM2/KTM)
     +        - KSPENC(1.D0 -KTERM3/KTM) - KSPENC(1.D0 -KTERM4/KTM)
     +        - KSPENC(1.D0 -KTERM1/KTP) - KSPENC(1.D0 -KTERM2/KTP) )
     +        /S/T1/KBETAG/KROOTXB )
C***  FINITE PART OF D0(K1,K2,-P2,MG,MS,MG,0)
      END IF
      IF (INUM.EQ.10) THEN
C***  FINITE PART OF D0(K1,K2,-P2,MT,MT,MT,MG)
         MT = DSQRT(MT2)
         MG = DSQRT(MG2)
         SL1D0 = RD0REG(MS2,0.D0,0.D0,MS2,S,T,MG,MT,MT,MT)
      END IF
      IF (INUM.EQ.11) THEN
C***  FINITE PART OF D0(K1,K2,-P2,MG,MG,MG,MT)
         MT = DSQRT(MT2)
         MG = DSQRT(MG2)
         SL1D0 = RD0REG(MS2,0.D0,0.D0,MS2,S,T,MT,MG,MG,MG)
      END IF
      IF (INUM.EQ.12) THEN
C***  FINITE PART OF D0(K1,-P2,K2,MG,MG,MT,MT)
         MT = DSQRT(MT2)
         MG = DSQRT(MG2)
         SL1D0 =  RD0REG(0.D0,MS2,0.D0,MS2,U,T,MG,MG,MT,MT)
      END IF

      RETURN
      END


      REAL*8 FUNCTION SL2C0B(MS2,MG2,MT2,S,ZETA2,INUM)
      IMPLICIT NONE
      REAL*8 MS2,MG2,MT2,S,ZETA2,SPENCE
      REAL*8 MS,MG,BE,XSW,XSG,A1,XLAM,CCDUKE
      COMPLEX*16 KDEL,KLAM,KX1,KX2,KY1,KY2
      INTEGER INUM
      MS = DSQRT(MS2)
      MG = DSQRT(MG2)
      IF (INUM.EQ.1) THEN
C***  FINITE PART OF C0(-P1=MS,-P2=MG,MS,0,MG)
         BE = DSQRT(1.D0 -4*MS*MG/(S -(MS-MG)**2))
         XSW = (BE -1.D0)/(BE +1.D0)
         A1 = DLOG(DABS(XSW))*( DLOG(MG/MS) -0.5D0*DLOG(DABS(XSW)) 
     +        +2*DLOG(1.D0-XSW**2) ) 
     +        + 2*ZETA2 + 0.5D0*DLOG(MS/MG)**2 + SPENCE(XSW**2)
     +        + SPENCE(1.D0 -MS/MG*XSW) + SPENCE(1.D0 -MG/MS*XSW)
         SL2C0B = A1 * XSW/MS/MG/(1.D0-XSW**2) 
      END IF
      IF (INUM.EQ.2) THEN
C***  FINITE PART OF C0(-P1=MS,-P2=MG,MG,0,MS)
         KDEL = (0.D0,1.D-15)
         XLAM = DSQRT((S -MS2 -MG2)**2 -4*MS2*MG2)
         KLAM = CDSQRT((S -MS2 -MG2)**2 -4*MS2*MG2 +KDEL)
         KX1 = (1.D0 + MS2/S - MG2/S)/2.D0 + KLAM/S/2.D0
         KX2 = (1.D0 + MS2/S - MG2/S)/2.D0 - KLAM/S/2.D0
         KY1 = (1.D0 + MG2/S - MS2/S)/2.D0 + KLAM/S/2.D0
         KY2 = (1.D0 + MG2/S - MS2/S)/2.D0 - KLAM/S/2.D0
         SL2C0B = 1.D0/XLAM*(
     +        +CCDUKE(-KY1,1.D0,MS2/S-MG2/S-KDEL,2*MG2/S-2*MS2/S) 
     +        -CCDUKE(-KY2,1.D0,MS2/S-MG2/S-KDEL,2*MG2/S-2*MS2/S) 
     +        -CCDUKE(-KY1,1.D0,-KX1,1.D0) 
     +        +CCDUKE(-KY2,1.D0,-KX1,1.D0) 
     +        -CCDUKE(-KY1,1.D0,-KX2,1.D0) 
     +        +CCDUKE(-KY2,1.D0,-KX2,1.D0)  )
      END IF
      IF (INUM.EQ.3) THEN
*     FINITE PART OF C0(-P1=MS,-P2=MG,0,MS,0)
         XLAM = DSQRT((S -MS2 -MG2)**2 -4*MS2*MG2)
         BE = DSQRT(1.D0 -4*MG*MS/(S-(MG-MS)**2))
         XSG = (1.D0 -BE)/(1.D0 +BE)
      SL2C0B = 1D0/XLAM*( 
     +        -SPENCE(MG2/MS2) +2*SPENCE(-MG*XSG/MS) 
     +        +2*SPENCE(1 -(1-MG2/MS2)/(1+XSG*MG/MS)) 
     +        +0.5D0*( DLOG(1+MG*XSG/MS) -DLOG(1 +MS*XSG/MG) 
     +                +DLOG(MS*XSG/MG) )**2 )
      END IF
      IF (INUM.EQ.4) THEN
C***  FINITE PART OF C0(-P1,-P2,0,MG,0)
         XLAM = DSQRT((S -MS2 -MG2)**2 -4*MS2*MG2)
         BE = DSQRT(1.D0 -4*MG*MS/(S-(MG-MS)**2))
         XSG = (1.D0 -BE)/(1.D0 +BE)
      SL2C0B = 1D0/XLAM*( 
     +        -SPENCE(MS2/MG2) +2*SPENCE(-MS*XSG/MG) 
     +        +2*SPENCE(1 -(1-MS2/MG2)/(1+XSG*MS/MG)) 
     +        +0.5D0*( DLOG(1+MS*XSG/MG) -DLOG(1 +MG*XSG/MS) 
     +                +DLOG(MG*XSG/MS) )**2 )
      END IF
      RETURN
      END


      REAL*8 FUNCTION SL2C0C(MS2,MG2,MT2,T,ZETA2,INUM)
      IMPLICIT NONE
      REAL*8 MS2,MG2,MT2,T,T1,SPENCE,ZETA2,A,B
      INTEGER INUM
      T1 = T - MS2
      IF (INUM.EQ.1) SL2C0C = 1.D0/T1*(ZETA2 - SPENCE(T/MS2))
C***  FINITE PART OF C0(K1,-P1=MS,MS,MS,0)
      IF (INUM.EQ.2) SL2C0C = 
     +     1.D0/T1*( SPENCE(MS2/MG2) -SPENCE(T/MG2))
C***  FINITE PART OF C0(K2,-P1=MS,MG,MG,0)
      IF (INUM.EQ.3) SL2C0C = 
     + 1.D0/T1*(+0.25D0*ZETA2 +DLOG(-T1/MS2)**2 +SPENCE(T/MS2))
C***  FINITE PART OF C0(K1,-P1=MS,0,0,MS)
      IF (INUM.EQ.4) THEN
         A = DLOG(DABS((MG2-MS2)/(MG2 -T)))
         IF (MG2.GE.MS2) THEN
            B = A*DLOG((MG2-MS2)*(MG2 -T)/MG2/MS2)
         ELSE
            B = A*DLOG((MS2-MG2)*(MG2 -T)/MG2/MS2) - 6.D0*ZETA2 
         END IF
         SL2C0C = 1.D0/T1*( -B  +SPENCE(T/MG2) -SPENCE(MS2/MG2))
C***  FINITE PART OF C0(K1,-P1=MS,0,0,MG)
      END IF
      IF (INUM.EQ.5) SL2C0C = 
     +     (ZETA2 -SPENCE(T/MG2) -SPENCE(1.D0-MS2/MG2) 
     +     +DLOG(MG2/MS2)*DLOG(1.D0 -T/MG2))/T1 
C***  FINITE PART OF C0(K1,-P1=MS,MG,MS,0)
      IF (INUM.EQ.6) SL2C0C = 
     +     (ZETA2 - SPENCE(T/MS2) + SPENCE(1.D0 +(MG2-MS2)/T1)
     +     -SPENCE(1.D0 +MS2/MG2*(MG2-MS2)/T1) -0.5D0*DLOG(MG2/MS2)**2
     +     +DLOG(MG2/MS2)*DLOG(DABS((MS2-MG2)/T1)))/T1
C***  FINITE PART OF C0(K1,-P1,MS,MG,0)
      RETURN
      END

      REAL*8 FUNCTION SL2C0D(MS2,MG2,MT2,T,ZETA2,INUM)
      IMPLICIT NONE
      REAL*8 MS2,MG2,MT2,T,TG,SPENCE,ZETA2,A,B
      REAL*8 WG,W1,W2,W3,Y1,Y2,Z1,Z2
      COMPLEX*16 KA1,KA2,KB1,KB2,KSPENC
      INTEGER INUM
      TG = T -MG2
      IF (INUM.EQ.1) SL2C0D = 1.D0/TG*(ZETA2 - SPENCE(T/MG2))
C***  FINITE PART OF C0(K2,-P2=MG,MG,MG,0)
      IF (INUM.EQ.2) SL2C0D = 1.D0/TG*( SPENCE(MG2/MS2) -SPENCE(T/MS2))
C***  FINITE PART OF C0(K2,-P2=MG,MS,MS,0)
      IF (INUM.EQ.3) SL2C0D = 
     +     1.D0/TG*(+ 0.25D0*ZETA2 + DLOG(-TG/MG2)**2 +SPENCE(T/MG2)
     +     -DLOG(MS2/MG2)*DLOG(-TG/MG2) +0.25D0*DLOG(MS2/MG2)**2 )
C***  FINITE PART OF C0(K2,-P2=MG,0,0,MG)
      IF (INUM.EQ.4) THEN
         A = DLOG(DABS((MS2-MG2)/(MS2 -T)))
         IF (MS2.GE.MG2) THEN
            B = A*DLOG((MS2-MG2)*(MS2 -T)/MS2/MG2)
         ELSE
            B = A*DLOG((MG2-MS2)*(MS2 -T)/MS2/MG2) - 6.D0*ZETA2 
         END IF
         SL2C0D = 1.D0/TG*
     +     ( -B +SPENCE(T/MS2) -SPENCE(MG2/MS2) +A*DLOG(MS2/MG2))
C***  FINITE PART OF C0(K2,-P2=MG,0,0,MS)
      END IF
      IF (INUM.EQ.5) SL2C0D = 
     +     (ZETA2 -SPENCE(T/MS2) -SPENCE(1.D0-MG2/MS2) 
     +     +DLOG(MS2/MG2)*DLOG(1.D0 -T/MS2))/TG
C***  FINITE PART OF C0(K2,-P2=MG,MS,MG,0)

      IF (INUM.EQ.6) SL2C0D = 
     +     (ZETA2 - SPENCE(T/MG2) + SPENCE(1.D0 +(MS2-MG2)/TG)
     +     -SPENCE(1.D0 +MG2/MS2*(MS2-MG2)/TG) -0.5D0*DLOG(MS2/MG2)**2
     +     +DLOG(MS2/MG2)*DLOG(DABS((MG2-MS2)/TG)))/TG
C***  FINITE PART OF C0(K2,-P2=MG,MG,MS,0)
      IF (INUM.EQ.7) THEN
         WG = - MG2/TG
         W1 = - MT2/TG
         W2 = - MS2/TG
         W3 = W2 -W1 -WG
         Y1 = (W3 +1.D0)/(WG -1.D0)
         Y2 = W1/(WG -1.D0)
         Z1 = W3/WG
         Z2 = W1/WG
         KA1 = - Y1/2.D0 + CDSQRT(DCMPLX(Y1**2/4.D0 - Y2))
         KA2 = - Y1/2.D0 - CDSQRT(DCMPLX(Y1**2/4.D0 - Y2))
         KB1 = - Z1/2.D0 + CDSQRT(DCMPLX(Z1**2/4.D0 - Z2))
         KB2 = - Z1/2.D0 - CDSQRT(DCMPLX(Z1**2/4.D0 - Z2))
         SL2C0D = 1/TG*DREAL( - KSPENC(1.D0/KA1) - KSPENC(1.D0/KA2) 
     +        + KSPENC(1.D0/KB1) + KSPENC(1.D0/KB2) )
C***  FINITE PART OF C0(K2,-P2=MG,MT,MT,MS)
      END IF
      IF (INUM.EQ.8) THEN
         WG = - MG2/TG
         W1 = - MS2/TG
         W2 = - MT2/TG
         W3 = W2 -W1 -WG
         Y1 = (W3 +1.D0)/(WG -1.D0)
         Y2 = W1/(WG -1.D0)
         Z1 = W3/WG
         Z2 = W1/WG
         KA1 = - Y1/2.D0 + CDSQRT(DCMPLX(Y1**2/4.D0 - Y2))
         KA2 = - Y1/2.D0 - CDSQRT(DCMPLX(Y1**2/4.D0 - Y2))
         KB1 = - Z1/2.D0 + CDSQRT(DCMPLX(Z1**2/4.D0 - Z2))
         KB2 = - Z1/2.D0 - CDSQRT(DCMPLX(Z1**2/4.D0 - Z2))
         SL2C0D = 1/TG*DREAL( - KSPENC(1.D0/KA1) - KSPENC(1.D0/KA2) 
     +             + KSPENC(1.D0/KB1) + KSPENC(1.D0/KB2) )
C***  FINITE PART OF C0(K2,-P2=MG,MS,MS,MT)
      END IF
      RETURN
      END

      REAL*8 FUNCTION SL2D0(MS2,MG2,MT2,S,T,U,ZETA2,INUM)
      IMPLICIT NONE
      REAL*8 MS2,MG2,MT2,M2,S,T,U,SPENCE,ZETA2,T1,TG,U1,UG
      REAL*8 MS,MG,CCDUKE,BE,XS
      COMPLEX*16 KDEL,KLAM,KY1,KY2,KHB,KHC,KZ1,KZ2
      INTEGER INUM
      KDEL = (0.D0,1.D-16)
      T1 = T -MS2
      TG = T -MG2
      U1 = U -MS2
      UG = U -MG2
      M2 = MG2 -MS2

      IF (INUM.EQ.1) SL2D0  = 1.D0/S/T1 * (
     +     -13.D0/4.D0*ZETA2
     +     -DREAL(CDLOG((MS2 -MG2 +KDEL)/MS2)**2)
     +     +2.D0*DLOG((MS2-T)/MS2)*DLOG(S/MS2)
     +     -2*SPENCE((MG2-T)/(MS2-T)) )
C***  FINITE PART OF D0(K1,K2,-P2=MG,0,0,0,MS)
      IF (INUM.EQ.2) SL2D0  = 1.D0/S/TG * (
     +     +0.75D0*DLOG(MS2/MG2)**2 
     +     + DLOG(MS2/MG2)*DLOG(DABS(MS2-MG2)/S)
     +     -2*DLOG(MS2/MG2)*DLOG((MG2-T)/MG2)
     +     -13.D0/4.D0*ZETA2
     +     -DREAL(CDLOG((MG2 -MS2 +KDEL)/MG2)**2)
     +     +2.D0*DLOG((MG2-T)/MG2)*DLOG(S/MG2)
     +     -2*SPENCE((MS2-T)/(MG2-T)) )
      IF (INUM.EQ.3) THEN
         KLAM = CDSQRT((S -MG2 -MS2)**2 -4*MG2*MS2 +KDEL)
         KY1 = 0.5D0/S* (S +MG2 -MS2 + KLAM)
         KY2 = 0.5D0/S* (S +MG2 -MS2 - KLAM)
         KHB = (-S*T1 -M2*T1 -M2*S +KDEL)/S/T1
         KHC = (MS2*T1 -2*MS2*M2 -M2*U1 -KDEL)/S/T1
         KZ1 = 0.5D0*( -KHB + CDSQRT(KHB**2 -4*KHC))
         KZ2 = 0.5D0*( -KHB - CDSQRT(KHB**2 -4*KHC))
         SL2D0 = 1.D0/S/T1/DREAL(KZ1 -KZ2) *(
     +        DLOG(MG2/S)*DREAL(CDLOG((1.D0 -KZ1)*KZ2/KZ1/(1.D0 -KZ2)))
     +        + CCDUKE(-KZ1,1D0,M2/S-KDEL,-2*M2/S)
     +        - CCDUKE(-KZ2,1D0,M2/S-KDEL,-2*M2/S)
     +        - CCDUKE(-KZ1,1D0,M2/S-KDEL,-T1/S)
     +        + CCDUKE(-KZ2,1D0,M2/S-KDEL,-T1/S)
     +        - CCDUKE(-KZ1,1D0,-KY1,1.D0)
     +        + CCDUKE(-KZ2,1D0,-KY1,1.D0)
     +        - CCDUKE(-KZ1,1D0,-KY2,1.D0)
     +        + CCDUKE(-KZ2,1D0,-KY2,1.D0) )
C***  FINITE PART OF D0(K1,K2,-P2=MG,MG,MG,MS,0)
      END IF
      IF (INUM.EQ.4) THEN
         KLAM = CDSQRT((S -MG2 -MS2)**2 -4*MG2*MS2 +KDEL)
         KY1 = 0.5D0/S* (S -MG2 +MS2 + KLAM)
         KY2 = 0.5D0/S* (S -MG2 +MS2 - KLAM)
         KHB = (-S*TG +M2*TG +M2*S +KDEL)/S/TG
         KHC = (MG2*TG +2*MG2*M2 +M2*UG -KDEL)/S/TG
         KZ1 = 0.5D0*( -KHB + CDSQRT(KHB**2 -4*KHC))
         KZ2 = 0.5D0*( -KHB - CDSQRT(KHB**2 -4*KHC))
         SL2D0 = 1.D0/S/TG/DREAL(KZ1 -KZ2) * (
     +        DLOG(MS2/S)*DREAL(CDLOG((1.D0 -KZ1)*KZ2/KZ1/(1.D0 -KZ2)))
     +        + CCDUKE(-KZ1,1D0,-M2/S-KDEL,2*M2/S)
     +        - CCDUKE(-KZ2,1D0,-M2/S-KDEL,2*M2/S)
     +        - CCDUKE(-KZ1,1D0,-M2/S-KDEL,-TG/S)
     +        + CCDUKE(-KZ2,1D0,-M2/S-KDEL,-TG/S)
     +        - CCDUKE(-KZ1,1D0,-KY1,1.D0)
     +        + CCDUKE(-KZ2,1D0,-KY1,1.D0)
     +        - CCDUKE(-KZ1,1D0,-KY2,1.D0)
     +        + CCDUKE(-KZ2,1D0,-KY2,1.D0) )
C***  FINITE PART OF D0(K1,K2,-P2=MG,MG,MS,MS,0)
      END IF
      IF (INUM.EQ.5) THEN
         MS = DSQRT(MS2)
         MG = DSQRT(MG2)
         BE = DSQRT(1.D0 -4*MS*MG/(S -(MS-MG)**2))
         XS = (BE -1.D0)/(BE +1.D0)
         SL2D0 = XS/MS/MG/(1.D0-XS**2)/(T -MS2)  * (
     +       DLOG(DABS(XS))*( 2*DLOG((MS2 -T)/MS2) +2*DLOG(1.D0 -XS**2))
     +     - ZETA2 + 0.25D0*DLOG(MS2/MG2)**2 + SPENCE(XS**2)
     +     + 2*SPENCE(1.D0 -MS/MG*XS) +2*SPENCE(1.D0 -MG/MS*XS)  )
C***  FINITE PART OF D0(K1,K2,-P2=MG,MS,MS,MG,0)
      END IF
      IF (INUM.EQ.6) THEN
         MS = DSQRT(MS2)
         MG = DSQRT(MG2)
         BE = DSQRT(1.D0 -4*MS*MG/(S -(MG-MS)**2))
         XS = (BE -1.D0)/(BE +1.D0)
         SL2D0 =  XS/MS/MG/(1.D0-XS**2)/(T -MG2) * (
     +       DLOG(DABS(XS))*( 2*DLOG((MG2 -T)/MG2) +2*DLOG(1.D0 -XS**2))
     +     -DLOG(DABS(XS)) * DLOG(MS2/MG2)
     +     - ZETA2 + 0.25D0*DLOG(MG2/MS2)**2 + SPENCE(XS**2)
     +     + 2*SPENCE(1.D0 -MG/MS*XS) +2*SPENCE(1.D0 -MS/MG*XS) )
C***  FINITE PART OF D0(K1,K2,-P2=MG,MS,MG,MG,0)
      END IF

      IF (INUM.EQ.7) SL2D0 = 1.D0/(T1*UG +M2**2) * (
     +     0.5D0*DLOG(MS2/MG2)*DLOG(M2**2/T1/UG)
     +     +0.5D0*DLOG(MS2/MG2)**2 
     +     + 0.5D0*DLOG(MS2/MG2)*DLOG(UG/T1)
     +     +2*DLOG(-UG/MG2)*DLOG(-T1/MS2) 
     +     -DLOG(DABS(M2/MG2))**2 -DLOG(DABS(M2/MS2))**2 +6*ZETA2
     +     -2*SPENCE(1.D0 +M2/UG) -2*SPENCE(1.D0 -M2/T1)
     +     -SPENCE(1.D0 -M2/UG) -SPENCE(1.D0 +M2/T1)
     +     -SPENCE(1.D0 -MG2/MS2*M2/UG) -SPENCE(1.D0 +MS2/MG2*M2/T1)
     +     +2*SPENCE(1.D0 +M2**2/T1/UG) )
C***  FINITE PART OF D0(K1,-P1=MS,K2,MS,MG,0,0)

      IF (INUM.EQ.8) SL2D0 = 1.D0/TG/U1 * (
     +     - 3.5D0*ZETA2 
     +     - 0.25D0*DLOG(MS2/MG2)**2 
     +     + 2*DLOG(-TG/DSQRT(MG2)/DSQRT(MS2))*DLOG(-U1/MS2) )

C***  FINITE PART OF D0(K1,-P1=MS,K2,MG,MS,0,0)

      IF (INUM.EQ.9) SL2D0 = 1.D0/T1/U1 * (
     +     -0.75D0*ZETA2 + DLOG(-T1/MS2)**2 
     +     +2*DLOG(-T1/MS2)*DLOG(-U1/DABS(MS2-MG2))
     +     +2*SPENCE((T -MG2)/(MS2-MG2)) -2*SPENCE((MG2-U)/(MS2-U)) )
C***  FINITE PART OF D0(K1,-P1=MS,K2,0,0,MS,MS)
      
      IF (INUM.EQ.10) SL2D0 = 1.D0/TG/UG * (
     +     +0.25D0*DLOG(MS2/MG2)**2 
     +     + DLOG(MS2/MG2) * DLOG(DABS((MS2-MG2)*MG2/TG/UG))
     +     -0.75D0*ZETA2 + DLOG(-TG/MG2)**2 
     +     +2*DLOG(-TG/MG2)*DLOG(-UG/DABS(MS2-MG2))
     +     +2*SPENCE((T -MS2)/(MG2-MS2)) -2*SPENCE((MS2-U)/(MG2-U)) )
C***  FINITE PART OF D0(K1,-P1=MS,K2,0,0,MG,MG)
      RETURN
      END

      REAL*8 FUNCTION C0GENS(S,MS2,MG2,MT2)
*     FINITE PART OF C0(-P1,-P2,MT,MG,MT)
*     FROM W. BEENAKKER, PHD THESIS
      REAL*8 A,B,C,D,E,F,BE,AL,S,MS2,MG2,MT2,X
      COMPLEX*16 Y,SUM,KSPENC
      INTEGER I,J
      DIMENSION X(1:3)
      DIMENSION Y(1:3,1:2)

      A = MS2
      B = S
      C = -S
      D = MT2 -MG2 -MS2
      E = 0.D0
      F = MG2
      BE = DSQRT(1.D0 -4.D0*MS2/S)
      AL = (1.D0 -BE)/2.D0
      
      X(1) = - (D +E*AL)/(-S*BE) +AL
      X(2) = - (D +E*AL)/(1-AL)/(-S*BE)
      X(3) = + (D +E*AL)/(AL)/(-S*BE)
      Y(1,1) = (-C -E +CDSQRT(DCMPLX((C+E)**2 -4.D0*B*(A+D+F))))/2.D0/B
      Y(1,2) = (-C -E -CDSQRT(DCMPLX((C+E)**2 -4.D0*B*(A+D+F))))/2.D0/B
      Y(2,1) = (-D -E +
     +     CDSQRT(DCMPLX((D+E)**2 -4.D0*F*(A+B+C))))/2.D0/(A+B+C)
      Y(2,2) = (-D -E -
     +     CDSQRT(DCMPLX((D+E)**2 -4.D0*F*(A+B+C))))/2.D0/(A+B+C)
      Y(3,1) = (-D +CDSQRT(DCMPLX(D**2 -4.D0*A*F)))/2.D0/A
      Y(3,2) = (-D -CDSQRT(DCMPLX(D**2 -4.D0*A*F)))/2.D0/A
      
      SUM = DCMPLX(0.D0)
      DO 100, I =1,3
         DO 100 J=1,2
            SUM = SUM +(-1.D0)**I*
     +           ( + KSPENC(X(I)/(X(I) -Y(I,J))) 
     +             - KSPENC((X(I)-1.D0)/(X(I) -Y(I,J))) )

 100     CONTINUE

      C0GENS =  - DREAL(SUM)/S/BE
      RETURN
      END


      DOUBLE PRECISION FUNCTION C0GENT(T,MS2,MG2,MT2)
*     * THIS IS C0(K2,-P2,MT,MT,MG)
      IMPLICIT DOUBLE PRECISION (A-H,M-Z)
      IMPLICIT COMPLEX*16 (K)
      REAL*8 T,T1,MS2,MG2,MT2,WG,W1,W2,W3,Y1,Y2
      COMPLEX*16 KA1,KA2,KB1,KB2,KSPENC
      T1 = T -MS2
      WG = - MS2/T1
      W1 = - MT2/T1
      W2 = - MG2/T1
      W3 = W2 -W1 -WG
      Y1 = (W3 +1.D0)/(WG -1.D0)
      Y2 = W1/(WG -1.D0)
      Z1 = W3/WG
      Z2 = W1/WG
      KA1 = - Y1/2.D0 + CDSQRT(DCMPLX(Y1**2/4.D0 - Y2))
      KA2 = - Y1/2.D0 - CDSQRT(DCMPLX(Y1**2/4.D0 - Y2))
      KB1 = - Z1/2.D0 + CDSQRT(DCMPLX(Z1**2/4.D0 - Z2))
      KB2 = - Z1/2.D0 - CDSQRT(DCMPLX(Z1**2/4.D0 - Z2))

      C0GENT = 1/T1*DREAL( - KSPENC(1.D0/KA1) - KSPENC(1.D0/KA2) 
     +             + KSPENC(1.D0/KB1) + KSPENC(1.D0/KB2) )
      RETURN
      END

      REAL*8 FUNCTION RD0REG(P1,P2,P3,P4,P24,P13,M1,M2,M3,M4)
      REAL*8 P1,P2,P3,P4,P24,P13,M1,M2,M3,M4,MM2
      COMPLEX*16 D0REG
      MM2 = M2
      IF (P4.EQ.M1**2+M2**2) MM2 = M2 + 0.01D0
      IF (P4.EQ.M2**2+M3**2) MM2 = M2 + 0.01D0
      RD0REG = DREAL(D0REG(P1,P2,P3,P4,P24,P13,M1,MM2,M3,M4))
      RETURN
      END




      REAL*8 FUNCTION A4P0P0()
      A4P0P0 = 2.D0
      RETURN
      END


      REAL*8 FUNCTION A4P1P2(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU,X
      X = (AU*B)**2 +(BU*A)**2 +(CU*A)**2 -(CU*B)**2-2.D0*A*B*AU*BU
      IF((A*AU -B*BU + DSQRT(X))/(A*AU -B*BU - DSQRT(X)).GT.0.D0)THEN
       A4P1P2 = 
     +     (2.D0*A*(BU**2+CU**2) -2.D0*B*AU*BU)/(AU**2-BU**2-CU**2)/X
     +     + B*(B*AU -A*BU)/X**(3.D0/2.D0) 
     +     *DLOG((A*AU -B*BU + DSQRT(X))/(A*AU -B*BU - DSQRT(X)))
      ELSE
       A4P1P2 = 0
      ENDIF
      RETURN
      END


      REAL*8 FUNCTION A4P2P1(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU,X
      X = (AU*B)**2 +(BU*A)**2 +(CU*A)**2 -(CU*B)**2-2.D0*A*B*AU*BU
      IF((A*AU -B*BU + DSQRT(X))/(A*AU -B*BU - DSQRT(X)).GT.0.D0)THEN
      A4P2P1 = 
     +     2*B*(B*AU -A*BU)/(A**2 -B**2)/X
     +    + (A*(BU**2 +CU**2)-B*AU*BU)/X**(3.D0/2.D0)
     +    *DLOG( (A*AU -B*BU + DSQRT(X))/(A*AU -B*BU - DSQRT(X)))
      ELSE
       A4P2P1 = 0
      ENDIF
      RETURN
      END


      REAL*8 FUNCTION A4P1P1(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU,X
      X = (AU*B)**2 +(BU*A)**2 +(CU*A)**2 -(CU*B)**2-2.D0*A*B*AU*BU
      IF((A*AU -B*BU + DSQRT(X))/(A*AU -B*BU - DSQRT(X)).GT.0.D0)THEN
       A4P1P1 = 
     +  DLOG((A*AU -B*BU + DSQRT(X))/(A*AU -B*BU - DSQRT(X)))/DSQRT(X) 
      ELSE
       A4P1P1 = 0
      ENDIF
      RETURN
      END


      REAL*8 FUNCTION A4P1P0(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU
      IF((A +B)/(A-B).GT.0.D0)THEN
       A4P1P0 = 1.D0/B*DLOG((A +B)/(A-B))
      ELSE
       A4P1P0 = 0
      ENDIF
      RETURN
      END


      REAL*8 FUNCTION A4M1P0(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU
      A4M1P0 = 2.D0*A
      RETURN
      END


      REAL*8 FUNCTION A4M1P1(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU,X,Y
      X = (AU*B)**2 +(BU*A)**2 +(CU*A)**2 -(CU*B)**2-2.D0*A*B*AU*BU
      Y = BU**2 + CU**2
      IF((AU +DSQRT(Y))/(AU -DSQRT(Y)).GT.0.D0)THEN
       A4M1P1 = 
     +     2.D0*B*BU/Y
     +    + (A*Y -B*AU*BU)/Y**(3.D0/2.D0)
     +    * DLOG((AU +DSQRT(Y))/(AU -DSQRT(Y)))
      ELSE
       A4M1P1 = 0
      ENDIF
      RETURN
      END


      REAL*8 FUNCTION A4M2P1(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU,X,Y
      X = (AU*B)**2 +(BU*A)**2 +(CU*A)**2 -(CU*B)**2-2.D0*A*B*AU*BU
      Y = BU**2 + CU**2
      IF((AU +DSQRT(Y))/(AU -DSQRT(Y)).GT.0.D0)THEN
       A4M2P1 = 
     +     4.D0*A*B*BU/Y
     +    + B**2*AU*(CU**2 -2.D0*BU**2)/Y**2
     +    + ( (A*Y -B*AU*BU)**2/Y**(5.D0/2.D0)
     +    -B**2*CU**2*(AU**2 -BU**2 -CU**2)/2.D0/Y**(5.D0/2.D0) )
     +    * DLOG((AU +DSQRT(Y))/(AU -DSQRT(Y)))
      ELSE
       A4M2P1 = 0
      ENDIF
      RETURN
      END


      REAL*8 FUNCTION A4P2M2(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU
      IF((A + B)/(A-B).GT.0.D0)THEN
      A4P2M2 = 
     +     2.D0*(BU**2 -CU**2)/B**2
     +    + 2.D0*(B*AU -A*BU)**2/B**2/(A**2 -B**2)
     +    + (A*CU**2 +2.D0*BU*(B*AU -A*BU))/B**3
     +    * DLOG((A + B)/(A-B))
      ELSE
       A4P2M2 = 0
      ENDIF
      RETURN
      END

      REAL*8 FUNCTION A4M1P2(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU,Y
      Y = BU**2 +CU**2
      IF((AU +DSQRT(Y))/(AU -DSQRT(Y)).GT.0.D0)THEN
      A4M1P2 = 
     +     2.D0*(A*Y - B*AU*BU)/Y/(AU**2 -Y)
     +    + B*BU/Y**(3.D0/2.D0)*DLOG((AU +DSQRT(Y))/(AU -DSQRT(Y)))
      ELSE
       A4M1P2 = 0
      ENDIF
      RETURN
      END

      REAL*8 FUNCTION A4P0P2(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU
      A4P0P2 = 2.D0/(AU**2 -BU**2 -CU**2 )
      RETURN
      END

      REAL*8 FUNCTION A4P2P2(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU,X,Y
      X = (AU*B)**2 +(BU*A)**2 +(CU*A)**2 -(CU*B)**2-2.D0*A*B*AU*BU
      Y = BU**2 +CU**2
      IF((A*AU -B*BU + DSQRT(X))/(A*AU -B*BU - DSQRT(X)).GT.0.D0)THEN
      A4P2P2 = 
     +     2.D0*B**2/(A**2 -B**2)/X + 2.D0*Y/(AU**2 -Y)/X
     +     - 6.D0*B**2*CU**2/X**2
     +    +( B*BU/X**(3.D0/2.D0)
     +    + 3.D0*B*(B*AU -A*BU)*(A*Y -B*AU*BU)/X**(5.D0/2.D0))
     +    *DLOG((A*AU -B*BU + DSQRT(X))/(A*AU -B*BU - DSQRT(X)))
      ELSE
       A4P2P2 = 0
      ENDIF
      RETURN
      END

      REAL*8 FUNCTION AHP1P1(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU
      IF(2.D0*AU/(AU +BU).GT.0.D0)THEN
       AHP1P1 = -2.D0/A/(AU +BU)*DLOG(2.D0*AU/(AU +BU)) 
      ELSE
       AHP1P1 = 0
      ENDIF
      RETURN
      END

      REAL*8 FUNCTION ABP2P0(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU
      ABP2P0 = -1.D0/A**2 
      RETURN
      END


      REAL*8 FUNCTION ABP2P2(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU,X,Y
      X = AU +BU
      Y = BU**2 +CU**2
      IF(X**2/(AU**2 -Y).GT.0.D0)THEN
      ABP2P2 = 1.D0/A**2/X**2 * (
     +     (3.D0*CU**2/X**2 + 2.D0*BU/X)
     +     * DLOG(X**2/(AU**2 -Y))
     +     - 8.D0*CU**2/X**2 + 2.D0*Y/(AU**2 -Y) -1.D0 )
      ELSE
       ABP2P2 = 0
      ENDIF
      RETURN
      END


      REAL*8 FUNCTION ABP1P2(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU,X,Y
      X = AU +BU
      Y = BU**2 +CU**2
      IF(X**2/(AU**2 -Y).GT.0.D0)THEN
      ABP1P2 =  1.D0/A/X**2
     +    * ( DLOG(X**2/(AU**2 -Y)) +2.D0*(Y +AU*BU)/(AU**2 -Y) )
      ELSE
       ABP1P2 = 0
      ENDIF
      RETURN
      END


      REAL*8 FUNCTION ABP2P1(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU,X,Y
      X = AU +BU
      Y = BU**2 +CU**2
      IF(X**2/(AU**2 -Y).GT.0.D0)THEN
      ABP2P1 = 1.D0/A**2/X
     +  * ((Y +AU*BU)/X**2*DLOG(X**2/(AU**2-Y)) -2.D0*CU**2/X**2 -1.D0)
      ELSE
       ABP2P1 = 0
      ENDIF
      RETURN
      END


      REAL*8 FUNCTION ABP1P1(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU
      IF((AU +BU)**2/(AU**2 -BU**2 -CU**2).GT.0.D0)THEN
       ABP1P1 = DLOG((AU +BU)**2/(AU**2 -BU**2 -CU**2))/A/(AU +BU)
      ELSE
       ABP1P1 = 0
      ENDIF
      RETURN
      END


      REAL*8 FUNCTION ABP1M1(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU
      ABP1M1 = -2.D0*BU/A
      RETURN
      END

      REAL*8 FUNCTION ABP1M2(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU
      ABP1M2 = (CU**2 -4.D0*AU*BU -2.D0*BU**2)/A
      RETURN
      END


      REAL*8 FUNCTION C4P1P2(A,B,AU,BU,CU)
C***  THE REAL PART OF A COMPLEX INTEGRAL
      REAL*8 A,B,AU,BU,CU,X
      X = (AU*B)**2 +(BU*A)**2 +(CU*A)**2 -(CU*B)**2-2.D0*A*B*AU*BU
      C4P1P2 = 
     +     (2.D0*A*(BU**2+CU**2) -2.D0*B*AU*BU)/(AU**2-BU**2-CU**2)/X
     +     + B*(B*AU -A*BU)/X**(3.D0/2.D0) 
     +     *DLOG(DABS((A*AU -B*BU + DSQRT(X))/(A*AU -B*BU - DSQRT(X))))
      RETURN
      END


      REAL*8 FUNCTION C4M1P1(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU,X,Y
      X = (AU*B)**2 +(BU*A)**2 +(CU*A)**2 -(CU*B)**2-2.D0*A*B*AU*BU
      Y = BU**2 + CU**2
      C4M1P1 = 
     +     2.D0*B*BU/Y
     +    + (A*Y -B*AU*BU)/Y**(3.D0/2.D0)
     +    * DLOG(DABS((AU +DSQRT(Y))/(AU -DSQRT(Y))))
      RETURN
      END

      REAL*8 FUNCTION C4M2P1(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU,X,Y
      X = (AU*B)**2 +(BU*A)**2 +(CU*A)**2 -(CU*B)**2-2.D0*A*B*AU*BU
      Y = BU**2 + CU**2
      C4M2P1 = 
     +     4.D0*A*B*BU/Y
     +    + B**2*AU*(CU**2 -2.D0*BU**2)/Y**2
     +    + ( (A*Y -B*AU*BU)**2/Y**(5.D0/2.D0)
     +    -B**2*CU**2*(AU**2 -BU**2 -CU**2)/2.D0/Y**(5.D0/2.D0) )
     +    * DLOG(DABS((AU +DSQRT(Y))/(AU -DSQRT(Y)))) 
      RETURN
      END



      REAL*8 FUNCTION C4P1P1(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU,X
      X = (AU*B)**2 +(BU*A)**2 +(CU*A)**2 -(CU*B)**2-2.D0*A*B*AU*BU
      C4P1P1 = 
     +  DLOG(DABS((A*AU -B*BU + DSQRT(X))/(A*AU -B*BU - DSQRT(X))))
     +     /DSQRT(X) 
      RETURN
      END


      REAL*8 FUNCTION C4P1P0(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU
      C4P1P0 = 1.D0/B*DLOG(DABS((A +B)/(A-B)))
      RETURN
      END

      REAL*8 FUNCTION CBP1P1(A,B,AU,BU,CU,DEL)
C***  HERE WE USE A WIDTH OF THE PARTICLE
      REAL*8 A,B,AU,BU,CU,DEL
      CBP1P1 = DLOG(DABS((AU +BU)**2/(AU**2 -BU**2 -CU**2)))/A *
     +     (AU +BU)/((AU +BU)**2 +DEL)
      RETURN
      END

      REAL*8 FUNCTION K4P1P1(A,B,AU,BU,CU)
C***  THE IMAGINARY PART OF A COMPLEX INTEGRAL
      REAL*8 A,B,AU,BU,CU,X
      COMPLEX*16 KA,KDEL,KONE
      KDEL = (0.D0,1.D-12)
      KONE = (0.D0,-1.D0)
      KA = A - KDEL
      X = (AU*B)**2 +(BU*A)**2 +(CU*A)**2 -(CU*B)**2-2.D0*A*B*AU*BU
      K4P1P1 = DREAL( KONE * 
     +     CDLOG((KA*AU -B*BU + DSQRT(X))/(KA*AU -B*BU - DSQRT(X)) )
     +     /DSQRT(X) )
      RETURN
      END


      REAL*8 FUNCTION K4M1P1(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU,Y
      COMPLEX*16 KAU,KDEL,KONE
      KDEL = (0.D0,1.D-12)
      KONE = (0.D0,-1.D0)
      KAU = AU - KDEL
      Y = BU**2 + CU**2
      K4M1P1 = 
     +    + (A*Y -B*AU*BU)/Y**(3.D0/2.D0)
     +    * DREAL( KONE * CDLOG((KAU +DSQRT(Y))/(KAU -DSQRT(Y))) )
      RETURN
      END


      REAL*8 FUNCTION K4P1P0(A,B,AU,BU,CU)
      REAL*8 A,B,AU,BU,CU
      COMPLEX*16 KA,KDEL,KONE
      KDEL = (0.D0,1.D-12)
      KONE = (0.D0,-1.D0)
      KA = A - KDEL
      K4P1P0 = 1.D0/B* DREAL(KONE * CDLOG((KA +B)/(KA-B)))
      RETURN
      END





      REAL*8 FUNCTION CCDUKE(KA,B,KC,E)
*     THE INTEGRAL 3.13.1 FROM DEVOTO AND DUKE 
*     LOG[C + E Y]/(A + B Y),{Y,0,1}
      IMPLICIT REAL*8 (A-H,M-Z)
      IMPLICIT COMPLEX*16 (K)
      A = DREAL(KA)
      C = DREAL(KC)
      CCDUKE = 1.D0/B * ( DREAL(CDLOG(KC - A*E/B)*CDLOG((KA+B)/KA)) 
     +     -SPENCE(E*(A+B)/(A*E -B*C)) 
     +     +SPENCE(A*E/(A*E -B*C)) )

      RETURN
      END



      REAL*8 FUNCTION SPENCE(X)
*     -----------------------
      COMPLEX*16 KSPENC, Y, Z
      REAL*8 X,RSPENC
      IF (X.GE.1) THEN
      Y = DCMPLX(X)
      Z = KSPENC(Y)
      SPENCE = DREAL(Z)
      ELSE
         SPENCE = RSPENC(X)
      ENDIF   
      END

      COMPLEX*16 FUNCTION KSPENC(X)
*     ----------------------------
* HANS KUIJF, 1988
* SPENCE(X) CALCS THE COMPLEX SPENCE-FUNCTION, THROUGH MAPPING ON
* THE AREA WHERE THERE IS A QUICKLY CONVERGENT SERIES.
      REAL*8 PI
      COMPLEX*16 X, SPEN
      PI=4.D0*DATAN(1.D0)
* MAP THE X ON THE UNIT CIRCLE.
* BUT SO THAT X IS NOT IN THE NEIGHBOURHOOD OF (1,0)
* ABS(Z)=-CDLOG(1D0-X) IS ALWAYS SMALLER THAN 1.10
* BUT (1.10)^19/(19!)*BERNOULLI(19)=2.7D-15
      IF (CDABS(1.D0-X).LT.1.D-13) THEN
        KSPENC=PI*PI/6.D0
      ELSE IF (CDABS(1.D0-X).LT.0.5D0) THEN
        KSPENC=PI*PI/6.D0-CDLOG(1.D0-X)*CDLOG(X)-SPEN(1.D0-X)
      ELSE IF (CDABS(X).GT.1.D0) THEN
        KSPENC=-PI*PI/6.D0-0.5D0*CDLOG(-X)*CDLOG(-X)-SPEN(1.D0/X)
      ELSE
        KSPENC = SPEN(X)
      END IF
      END

      COMPLEX*16 FUNCTION SPEN(X)
*     ---------------------------
      COMPLEX*16 X,SUM,Z,Z2
      Z=-CDLOG(1D0-X )
      Z2=Z*Z
* HORNER'S RULE FOR THE POWERS Z^3 THROUGH Z^19
      SUM=43867.D0/798.D0
      SUM=SUM*Z2/342.D0-3617.D0/510.D0
      SUM=SUM*Z2/272.D0+7.D0/6.D0
      SUM=SUM*Z2/210.D0-691.D0/2730.D0
      SUM=SUM*Z2/156.D0+5.D0/66.D0
      SUM=SUM*Z2/110.D0-1.D0/30.D0
      SUM=SUM*Z2/ 72.D0+1.D0/42.D0
      SUM=SUM*Z2/ 42.D0-1.D0/30.D0
      SUM=SUM*Z2/ 20.D0+1.D0/6.D0
* THE FIRST THREE TERMS OF THE POWER SERIES
      SUM=Z2*Z*SUM/6.D0-0.25D0*Z2+Z
      SPEN=SUM
      END

      REAL*8 FUNCTION RSPENC(X)
*     ----------------------------
      REAL*8 PI, X, RSPEN
      PI=4.D0*DATAN(1.D0)
      IF (DABS(1.D0-X).LT.1.D-13) THEN
        RSPENC=PI*PI/6.D0
      ELSE IF (DABS(1.D0-X).LT.0.5D0) THEN
        RSPENC=PI*PI/6.D0-DLOG(1.D0-X)*DLOG(X)-RSPEN(1.D0-X)
      ELSE IF (DABS(X).GT.1.D0) THEN
        RSPENC=-PI*PI/6.D0-0.5D0*DLOG(-X)*DLOG(-X)-RSPEN(1.D0/X)
      ELSE
        RSPENC = RSPEN(X)
      END IF
      END

      REAL*8 FUNCTION RSPEN(X)
*     ---------------------------
      REAL*8 X,SUM,Z,Z2
      Z=-DLOG(1D0-X )
      Z2=Z*Z
* HORNER'S RULE FOR THE POWERS Z^3 THROUGH Z^19
      SUM=43867.D0/798.D0
      SUM=SUM*Z2/342.D0-3617.D0/510.D0
      SUM=SUM*Z2/272.D0+7.D0/6.D0
      SUM=SUM*Z2/210.D0-691.D0/2730.D0
      SUM=SUM*Z2/156.D0+5.D0/66.D0
      SUM=SUM*Z2/110.D0-1.D0/30.D0
      SUM=SUM*Z2/ 72.D0+1.D0/42.D0
      SUM=SUM*Z2/ 42.D0-1.D0/30.D0
      SUM=SUM*Z2/ 20.D0+1.D0/6.D0
* THE FIRST THREE TERMS OF THE POWER SERIES
      SUM=Z2*Z*SUM/6.D0-0.25D0*Z2+Z
      RSPEN=SUM
      END


************************************************************************
*                                                                      *
*  GENERAL 4-POINT FUNCTION REGULAR CASE WITH 4 NON-ZERO MASSES        *
*                                                                      *
************************************************************************
* FUNCTIONS:                                                           *
* D0REG,CSPENC,CSPENH,CSPCOE,CDLN,  ETAE                               *
************************************************************************
      FUNCTION CDLN(CZ,EPS)
************************************************************************
*     COMPLEX LOGARITHM OF CZ + I*EPS                                  *
*----------------------------------------------------------------------*
*     09.01.90 ANSGAR DENNER                                           *
************************************************************************
      IMPLICIT   NONE
      REAL*8     EPS
      COMPLEX*16 CDLN,CZ
      REAL*8     PI,PI2_6
      COMMON /PI/     PI,PI2_6
 
      IF(DIMAG(CZ).EQ.0D0.AND.DREAL(CZ).LE.0.D0)THEN
        IF (EPS.EQ.0D0) THEN
C$$$          WRITE(80,*) 'CDLN:  ARGUMENT ON CUT '
C$$$          WRITE(80,*) 'CDLN:  EPS = 0'
C$$$          WRITE(80,*) 'CDLN:  CZ  = ',CZ
        END IF
        CDLN=CDLOG(-CZ)+DCMPLX(0D0,PI)*DSIGN(1D0,EPS)
      ELSE
        CDLN=CDLOG(CZ)
      END IF
      END
************************************************************************
      FUNCTION CSPENC(CZ,EPS)
************************************************************************
*       COMPLEX SPENCE FUNCTION  OF CZ + I*EPS                         *
*       CALCULATED BY MAPPING ON THE AREA WHERE THERE IS A QUICKLY     *
*       CONVERGENT SERIES                                              *
*----------------------------------------------------------------------*
*     08.01.90 ANSGAR DENNER                                           *
************************************************************************
      IMPLICIT   NONE
      REAL*8     EPS
      COMPLEX*16 CSPENC,CZ
      REAL*8     PI,PI2_6
      REAL*8     AZ,RZ,AZ1
      COMPLEX*16 CZ1,CSPENH,CDLN
      INTEGER    LTEST
 
      COMMON /PI/     PI,PI2_6
      COMMON /LTEST/  LTEST
 
C     PI      = 4D0*DATAN(1D0)
C     PI2_6   = PI*PI/6D0
C     PI2_6   = 1.64493406684822643D0
      CZ1     = 1D0-CZ
      AZ1     = CDABS(CZ1)
      AZ      = CDABS(CZ)
      RZ      = DREAL(CZ)
 
      IF (AZ1.LT.1D-15) THEN
         CSPENC = PI2_6
      ELSE IF (RZ.LT.0.5D0) THEN
         IF (AZ.LT.1D0) THEN
            CSPENC = CSPENH(CZ,EPS)
         ELSE
            CSPENC = -PI2_6 - .5D0*CDLN(-CZ,-EPS)**2
     &                - CSPENH(1D0/CZ,-EPS)
         END IF
      ELSE
         IF (AZ1.LT.1D0) THEN
            CSPENC =  PI2_6 - CDLN(CZ,EPS)*CDLN(CZ1,-EPS)
     &                       - CSPENH(CZ1,-EPS)
         ELSE
            CSPENC = 2D0*PI2_6 + .5D0*CDLN(-CZ1,-EPS)**2
     &              - CDLN(CZ,EPS)*CDLN(CZ1,-EPS)
     &              + CSPENH(1D0/CZ1,EPS)
         END IF
      END IF
      END
************************************************************************
      FUNCTION CSPENH(CZ,EPS)
************************************************************************
*       COMPLEX SPENCE FUNCTION OF CZ + I*EPS                          *
*       IN CONVERGENCE REGION                                          *
*       CALCULATION OF BERNOULLI SERIES                                *
*----------------------------------------------------------------------*
*     09.01.90 ANSGAR DENNER                                           *
************************************************************************
      IMPLICIT   NONE
      COMPLEX*16 CSPENH,CDLN,CZ,X,X2
      REAL*8     EPS
C     REAL*8     B(11),EPS
      REAL*8 B(11)/
     1   0.1666666666666666666666666667D0,
     2  -0.0333333333333333333333333333D0,
     3   0.0238095238095238095238095238D0,
     4  -0.0333333333333333333333333333D0,
     5   0.0757575757575757575757575758D0,
     6  -0.2531135531135531135531135531D0,
     7   1.1666666666666666666666666667D0,
     8  -7.0921568627450980392156862745D0,
     9  54.97117794486215538847117794486D0,
     +  -529.124242424242424242424242424242D0,
     1  6192.123188405797101449275362318D0  /
C     BEACHTE:                 B(N)=B2N
C     B(1)=1./6.
C     B(2)=-1./30.
C     B(3)=1./42.
C     B(4)=-1./30.
C     B(5)=5./66.
C     B(6)=-691./2730.
C     B(7)=7./6.
C     B(8)=-3617./510.
C     B(9)=43867./798.
C     B(10)=-174611./330.
C     B(11)=854513./138.
C     PI=3.1415926535897932384
C     PI*PI/6.=1.6449..., PI*PI/3=3.28986...
C
      INTEGER    J
      REAL*8     FACTOR
      COMPLEX*16 POWER,TERM,CSP
 
      B(11)  =    854513D0/ 138D0
      B(10)  =  - 174611D0/ 330D0
      B(9)   =     43867D0/ 798D0
      B(8)   =  -   3617D0/ 510D0
      B(7)   =         7D0/   6D0
      B(6)   =  -    691D0/2730D0
      B(5)   =         5D0/  66D0
      B(4)   =  -      1D0/  30D0
      B(3)   =         1D0/  42D0
      B(2)   =  -      1D0/  30D0
      B(1)   =         1D0/   6D0
      X      =  -CDLN(1D0-CZ,-EPS)
C     WRITE(80,*)  'CSPENH'
      X2     =  X*X
      POWER  =  X
      FACTOR =  1D0
      CSPENH =  X - X2/4D0
      DO 10 J=2,22,2
         FACTOR = FACTOR / J / (J+1)
         POWER  = POWER * X2
         TERM   = B(J/2) * FACTOR * POWER
         CSP    = CSPENH + TERM
         IF (CSP.EQ.CSPENH) RETURN
         CSPENH = CSP
10    CONTINUE
C      WRITE(80,*) 'CSPENH CONVERGES BADLY  ',CZ,X
C      WRITE(80,*) 'CSPENH CONVERGES BADLY  ',CSP-TERM,CSPENH,TERM
      END
************************************************************************
      FUNCTION CSPCOE(Z1,Z2,I1,I2)
************************************************************************
*  COMPLEX SPENCE FUNCTION PLUS CONTINUATION TERMS                     *
*----------------------------------------------------------------------*
*  08.07.94 ANSGAR DENNER      LAST CHANGED  14.07.94                  *
************************************************************************
      IMPLICIT   NONE
      COMPLEX*16 CSPCOE,CSPENC,ETAE,CDLN,Z1,Z2,Z12,ETAA
      REAL*8     I1,I2
      REAL*8     PI,PI2_6
      COMMON /PI/     PI,PI2_6
 
      Z12 = Z1*Z2
      IF(DREAL(Z12).GT.0.5D0) THEN
        CSPCOE = CSPENC(1D0-Z12,0D0)
        ETAA   = ETAE(Z1,Z2,I1,I2,-I1)
        IF(ETAA.NE.0D0) THEN
          CSPCOE = CSPCOE + ETAA*CDLN(1D0-Z12,-I1)
        END IF
      ELSE IF(ABS(Z12).LT.1D-4) THEN
        CSPCOE = PI2_6-CSPENC(Z12,0D0)
     &           + (CDLN(Z1,I1)+CDLN(Z2,I2))
     &                  *Z12*(1D0+Z12/2D0+Z12*Z12/3D0+Z12*Z12*Z12/4D0)
      ELSE
        CSPCOE = PI2_6-CSPENC(Z12,I1)
     &           - (CDLN(Z1,I1)+CDLN(Z2,I2))
     &                  *CDLN(1D0-Z12,-I1)
      END IF
 
      END
************************************************************************
      FUNCTION ETAE(C1,C2,I1,I2,I12)
************************************************************************
*     COMPLEX ETA-FUNCTION
*----------------------------------------------------------------------*
*     8.06.90    ANSGAR DENNER       LAST CHANGED   11.07.94
************************************************************************
      IMPLICIT     NONE
      COMPLEX*16 ETAE,C1,C2
      REAL*8     I1,I2,I12
      REAL*8     IM1,IM2,IM12
      REAL*8     PI,PI2_6
      COMMON /PI/     PI,PI2_6
 
      IM1    = DIMAG(C1)
      IM2    = DIMAG(C2)
      IM12   = DIMAG(C1*C2)
      IF(IM1 .EQ.0D0) IM1  = I1
      IF(IM2 .EQ.0D0) IM2  = I2
      IF(IM12.EQ.0D0) IM12 = I12
 
      IF(IM1.LT.0D0.AND.IM2.LT.0D0.AND.IM12.GT.0D0) THEN
          ETAE = DCMPLX(0D0,2D0*PI)
      ELSE IF (IM1.GT.0D0.AND.IM2.GT.0D0.AND.IM12.LT.0D0) THEN
          ETAE = DCMPLX(0D0,-2D0*PI)
      ELSE
          ETAE = DCMPLX(0D0)
          IF(IM1.EQ.0.AND.DREAL(C1).LT.0D0 .OR.
     &       IM2.EQ.0.AND.DREAL(C2).LT.0D0 .OR.
     &       IM12.EQ.0.AND.DREAL(C1*C2).LT.0D0) THEN
C$$$             WRITE(80,*) ' ETA NOT DEFINED '
C$$$             WRITE(80,*) ' ETA:  C1  = ',C1
C$$$             WRITE(80,*) ' ETA:  C2  = ',C2
C$$$             WRITE(80,*) ' ETA:  C12 = ',C1*C2
          END IF
      END IF
      END
************************************************************************
      FUNCTION D0REG(Q12,Q23,Q34,Q14,Q24,Q13,M1,M2,M3,M4)
************************************************************************
*  SCALAR 4-POINT FUNCTION  FOR  Q13 < 0 (ONE R REAL POSITIVE)         *
*  REGULAR CASE                                                        *
*  IMAGINARY PART SOMETIMES WRONG                                      *
*  QIJ = (PI-PJ)**2   AND   PI IS MOMENTUM OF PROPAGATOR WITH MASS MI  *
*----------------------------------------------------------------------*
*  07.01.94 ANSGAR DENNER       LAST CHANGED 13.07.94 ANSGAR DENNER    *
************************************************************************
      IMPLICIT   NONE
      REAL*8     Q12,Q23,Q34,Q14,Q13,Q24,M1,M2,M3,M4
      REAL*8     K12,K13,K14,K23,K24,K34
      REAL*8     M12,M22,M32,M42
      REAL*8     IR12,IR14,IR23,IR24,IR34
      REAL*8     IX(2,4),IS(4)
      COMPLEX*16 R12,R13,R14,R23,R24,R34
      COMPLEX*16 A,B,C
      COMPLEX*16 X(2,4),S(4)
      COMPLEX*16 D0REG,CSPCOE,ETAE,CDLN
      INTEGER    K,J
      REAL*8     PI,PI2_6
      COMMON /PI/     PI,PI2_6
 
      PI=3.1415926535897932384626433832D0
      PI2_6 = 1.6449340668482264364724151666D0
 
      M12 = M1*M1
      M22 = M2*M2
      M32 = M3*M3
      M42 = M4*M4
      K12 = (M12+M22-Q12)/M1/M2
      K13 = (M12+M32-Q13)/M1/M3
      K14 = (M12+M42-Q14)/M1/M4
      K23 = (M22+M32-Q23)/M2/M3
      K24 = (M22+M42-Q24)/M2/M4
      K34 = (M32+M42-Q34)/M3/M4
      IF (K13.LT.2D0) THEN
       WRITE(*,*) ' D0REG: CASE NOT IMPLEMENTED'
       WRITE(*,*) ' K13 = ',K13
       WRITE(*,*) ' Q13 = ',Q13
       WRITE(*,*) ' M1  = ',M1
       WRITE(*,*) ' M3  = ',M3
      END IF
      R12 = K12/2D0*(1D0+SQRT(DCMPLX(1D0-4D0/K12**2)))
      R13 = K13/2D0*(1D0+SQRT(DCMPLX(1D0-4D0/K13**2)))
      R13 = 1D0/R13
      R14 = K14/2D0*(1D0+SQRT(DCMPLX(1D0-4D0/K14**2)))
      R23 = K23/2D0*(1D0+SQRT(DCMPLX(1D0-4D0/K23**2)))
      R24 = K24/2D0*(1D0+SQRT(DCMPLX(1D0-4D0/K24**2)))
      R24 = 1D0/R24
      R34 = K34/2D0*(1D0+SQRT(DCMPLX(1D0-4D0/K34**2)))
      A   =  K34/R24-K23 + (K12-K14/R24)*R13
      B   =  (1D0/R13-R13)*(1D0/R24-R24)+K12*K34-K14*K23
      C   =  K34*R24-K23 + (K12-K14*R24)/R13
      X(1,4) = (-B+SQRT(B*B-4D0*A*C))/2D0/A
      X(2,4) = (-B-SQRT(B*B-4D0*A*C))/2D0/A
      IF(ABS(X(1,4)).GT.ABS(X(2,4))) THEN
        X(2,4) = C/A/X(1,4)
      ELSE
        X(1,4) = C/A/X(2,4)
      END IF
 
      IF(K12.LT.-2D0) THEN
        IR12 = SIGN(1D1,1D0-ABS(R12))
      ELSE
        IR12 = 0D0
      END IF
      IF(K14.LT.-2D0) THEN
        IR14 = SIGN(1D1,1D0-ABS(R14))
      ELSE
        IR14 = 0D0
      END IF
      IF(K23.LT.-2D0) THEN
        IR23 = SIGN(1D1,1D0-ABS(R23))
      ELSE
        IR23 = 0D0
      END IF
      IF(K24.LT.-2D0) THEN
        IR24 = SIGN(1D1,1D0-ABS(R24))
      ELSE
        IR24 = 0D0
      END IF
      IF(K34.LT.-2D0) THEN
        IR34 = SIGN(1D1,1D0-ABS(R34))
      ELSE
        IR34 = 0D0
      END IF
      IF(DREAL(X(1,4)).GT.0D0) THEN
         IX(1,4) = 1D0
      ELSE
         IX(1,4) = 0D0
      END IF
      IF(DREAL(X(2,4)).GT.0D0) THEN
         IX(2,4) = -1D0
      ELSE
         IX(2,4) = 0D0
      END IF
 
      X(1,1) = X(1,4)/R24
      X(2,1) = X(2,4)/R24
      X(1,2) = X(1,4)/R24*R13
      X(2,2) = X(2,4)/R24*R13
      X(1,3) = X(1,4)*R13
      X(2,3) = X(2,4)*R13
      S(1)  = R12
      S(2)  = R23
      S(3)  = R34
      S(4)  = R14
 
      IS(1)  = IR12
      IS(2)  = IR23
      IS(3)  = IR34
      IS(4)  = IR14
      IF(DREAL(X(1,1)).GT.0D0) THEN
         IX(1,1) = IX(1,4) + IR24
      ELSE
         IX(1,1) = 0D0
      END IF
      IF(DREAL(X(2,1)).GT.0D0) THEN
         IX(2,1) = IX(2,4) + IR24
      ELSE
         IX(2,1) = 0D0
      END IF
      IX(1,3) = IX(1,4)
      IX(2,3) = IX(2,4)
      IX(1,2) = IX(1,1)
      IX(2,2) = IX(2,1)
 
      D0REG = DCMPLX(0D0)
      DO 20 K=1,2
        DO 10 J=1,4
        D0REG = D0REG + (-1)**(J+K) * (
     &           CSPCOE(-X(K,J),S(J),-IX(K,J),IS(J))
     &         + CSPCOE(-X(K,J),1D0/S(J),-IX(K,J),-IS(J)) )
10      CONTINUE
      D0REG = D0REG - (-1)**K *
     &            ETAE(-X(K,4),1D0/R24,-IX(K,4),-IR24,-IX(K,1)) *
     &   CDLN((1D0+K14*X(K,4)+X(K,4)**2)/(1D0+K34*X(K,3)+X(K,3)**2),
     &         -DREAL(1D0+K34*X(K,3)+X(K,3)**2))
20    CONTINUE
      D0REG = D0REG/M1/M2/M3/M4/SQRT(B*B-4D0*A*C)

      END




************************************************************************
*                                                                      *
*     SUBROUTINE INTEG (CALLING VEGAS):                                *
*     ---------------------------------                                *
*                                                                      *
*     IDIM-DIMENSIONAL MONTE CARLO INTEGRATION OF FUNCTION "FUNCT"     *
*     1ST RUN (VEGAS) : IPOINT  CALLS, ITER  ITERATIONS                *
*     2ND RUN (VEGAS1): IPOINT1 CALLS, ITER1 ITERATIONS                *
*     RESULT "RES" IS RETURNED WITH DESIRED ACCURACY "ACC"             *
*                                                                      *
************************************************************************



C----------------------------- MAIN PROGRAM ----------------------------
C
C     IMPLICIT REAL*8 (A-H,K-Z)
C
C     EXTERNAL FUNCT
C
C     COMMON/IOUT/IPRINT
C
C     ...
C
C     PARAMETERS FOR VEGAS
C     IDIM    =  ...
C     IPOINT  =  ...
C     ITER    =   10
C     IPOINT1 =  ...
C     ITER1   =    3
C     ACC     = 1.D-5
C
C     NO / LONG / SHORT PRINTOUT OF INTEGRALS: IPRINT = 0 / 1 / 10
C     IPRINT = 0
C
C     ...
C
C     CALL INTEG(FUNCT,IDIM,IPOINT,ITER,IPOINT1,ITER1,ACC,RES)
C
C     ...
C
C     STOP
C     END
C
C-----------------------------------------------------------------------




      SUBROUTINE INTEG(FXN,IDIM,IPOINT,ITER,IPOINT1,ITER1,ACC,RES)

      IMPLICIT REAL*8 (A-H,K-Z)

      COMMON/BVEG2/INDO,IT,SI,SI2,SWGT,SCHI,XI(50,10),SCALLS
     1,D(50,10),DI(50,10),INXI(50,10)
      COMMON/RESULT/S1,S2,S3,S4
      COMMON/IOUT/IPRINT

      EXTERNAL FXN
      IF (IPRINT.NE.0)
     .PRINT *,'------------------- CALL TO VEGAS -------------------'
      CALL VEGAS(FXN,ACC,IDIM,IPOINT,ITER,IPRINT,0)
      IF (IPRINT.NE.0)
     .PRINT *,'------------------- CALL TO VEGAS1 ------------------'
      CALL VEGAS1(FXN,ACC,IDIM,IPOINT1,ITER1,IPRINT,0)
      IF (IPRINT.NE.0) PRINT *,'        '

      RES=S1

      RETURN
      END




      SUBROUTINE VEGAS(FXN,BCC,NDIM,NCALL,ITMX,NPRN,IGRAPH)
      IMPLICIT REAL*8 (A-H,O-Z)
      REAL*4 UNIV
      COMMON/BVEG2/INDO,IT,SI,SI2,SWGT,SCHI,XI(50,10),SCALLS
     1,D(50,10),DI(50,10),INXI(50,10)
C***  ADDED BY RH (FOR SOME FORTRAN COMPILERS): 
      COMMON/BVEG3/ACC
C***  END OF ADDITION.
      DIMENSION XIN(50),R(50),DX(10),IA(10),KG(10),DT(10)
      DIMENSION XL(10),XU(10),QRAN(10),X(10)
      COMMON/RESULT/S1,S2,S3,S4
       EXTERNAL FXN
      DATA XL,XU/10*0.D0,10*1.D0/
      DATA NDMX/50/,ALPH/1.5D0/,ONE/1.D0/,MDS/1/
      IPR=1
      IF(NPRN.GT.0)IPR=0
      INDO=1
      DO 1 J=1,NDIM
1     XI(1,J)=ONE
      ENTRY VEGAS1(FXN,BCC,NDIM,NCALL,ITMX,NPRN,IGRAPH)
      NOW=IGRAPH
C---  NEXT LINE TAKEN OUT ON 04/06/92 BY J. ZUNFT
C---  IF(IGRAPH.GT.0)CALL INPLOT(NOW,F1,W)
      IT=0
      SI=0.D0
      SI2=SI
      SWGT=SI
      SCHI=SI
      SCALLS=SI
      ENTRY VEGAS2(FXN,BCC,NDIM,NCALL,ITMX,NPRN,IGRAPH)
      ND=NDMX
      NG=1
      IF(MDS.EQ.0) GO TO 2
      NG=(NCALL*0.5D0)**(1.D0/NDIM)
      MDS=1
      IF((2*NG-NDMX).LT.0) GO TO 2
      MDS=-1
      NPG=NG/NDMX+1
      ND=NG/NPG
      NG=NPG*ND
2     K=NG**NDIM
      NPG=NCALL/K
      IF(NPG.LT.2)NPG=2
      CALLS=NPG*K
      DXG=ONE/NG
      DV2G=DXG**(2*NDIM)/NPG/NPG/(NPG-ONE)
      XND=ND
      NDM=ND-1
      DXG=DXG*XND
      XJAC=ONE
      DO 3 J=1,NDIM
      DX(J)=XU(J)-XL(J)
3     XJAC=XJAC*DX(J)
      IF(ND.EQ.INDO) GO TO 8
      RC=INDO/XND
      DO 7 J=1,NDIM
      K=0
      XN=0.D0
      DR=XN
      I=K
4     K=K+1
      DR=DR+ONE
      XO=XN
      XN=XI(K,J)
5     IF(RC.GT.DR) GO TO 4
      I=I+1
      DR=DR-RC
      XIN(I)=XN-(XN-XO)*DR
      IF(I.LT.NDM) GO TO 5
      DO 6  I=1,NDM
6     XI(I,J)=XIN(I)
7     XI(ND,J)=ONE
      INDO=ND
      ACC=BCC
8     IF(NPRN.NE.0.AND.NPRN.NE.10)PRINT 200,NDIM,CALLS,IT,ITMX
     1,ACC,MDS,ND
      IF(NPRN.EQ.10)PRINT 290,NDIM,CALLS,ITMX,ACC,MDS,ND
      ENTRY VEGAS3(FXN,BCC,NDIM,NCALL,ITMX,NPRN,IGRAPH)
9     IT=IT+1
      TI=0.D0
      TSI=TI
C---  NEXT LINE TAKEN OUT ON 04/06/92 BY J. ZUNFT
C---  IF(IGRAPH.GT.0)CALL REPLOT(NOW,F1,W)
      DO 10 J=1,NDIM
      KG(J)=1
      DO 10 I=1,ND
      INXI(I,J)=0
      D(I,J)=TI
10    DI(I,J)=TI
11    FB=0.D0
      F2B=FB
      K=0
12    K=K+1
      DO 121 J=1,NDIM
121   QRAN(J)=DBLE(UNIV())
      WGT=XJAC
      DO 15 J=1,NDIM
      XN=(KG(J)-QRAN(J))*DXG+ONE
      IA(J)=XN
      IAJ=IA(J)
      IAJ1=IAJ-1
      IF(IAJ.GT.1) GO TO 13
      XO=XI(IAJ,J)
      RC=(XN-IAJ)*XO
      GO TO 14
13    XO=XI(IAJ,J)-XI(IAJ1,J)
      RC=XI(IAJ1,J)+(XN-IAJ)*XO
14    X(J)=XL(J)+RC*DX(J)
15    WGT=WGT*XO*XND
      F=FXN(X)*WGT
      F1=F/CALLS
      W=WGT/CALLS
C---  NEXT LINE TAKEN OUT ON 04/06/92 BY J. ZUNFT
C---  IF(IGRAPH.GT.0)CALL XPLOT(NOW,F1,W)
      F2=F*F
      FB=FB+F
      F2B=F2B+F2
      DO 16 J=1,NDIM
      IAJ=IA(J)
      INXI(IAJ,J)=INXI(IAJ,J)+1
      DI(IAJ,J)=DI(IAJ,J)+F/CALLS
16    IF(MDS.GE.0)  D(IAJ,J)=D(IAJ,J)+F2
      IF(K.LT.NPG) GO TO 12
      F2B=F2B*NPG
      F2B=SQRT(F2B)
      F2B=(F2B-FB)*(F2B+FB)
      TI=TI+FB
      TSI=TSI+F2B
      IF(MDS.GE.0) GO TO 18
      DO 17 J=1,NDIM
      IAJ=IA(J)
17    D(IAJ,J)=D(IAJ,J)+F2B
18    K=NDIM
19    KG(K)=MOD(KG(K),NG)+1
      IF(KG(K).NE.1) GO TO 11
      K=K-1
      IF(K.GT.0) GO TO 19
      TI=TI/CALLS
      TSI=TSI*DV2G
      TI2=TI*TI
C--------- CHANGE BY J. ZUNFT, 05/06/92------------------
      IF (DABS(TSI).LT.1.D-35) TSI = DSIGN(1.D-35,TSI)
C--------------------------------------------------------
      WGT=TI2/TSI
      SI=SI+TI*WGT
      SI2=SI2+TI2
      SWGT=SWGT+WGT
      SCHI=SCHI+TI2*WGT
      SCALLS=SCALLS+CALLS
C--------- CHANGE BY J. ZUNFT, 05/06/92------------------
      IF (DABS(SWGT).LT.1.D-35) SWGT = DSIGN(1.D-35,SWGT)
      IF (DABS(SI2) .LT.1.D-35) SI2  = DSIGN(1.D-35,SI2)
C--------------------------------------------------------
      AVGI=SI/SWGT
      SD=SWGT*IT/SI2
      CHI2A=0.
      IF(IT.GT.1)CHI2A=SD*(SCHI/SWGT-AVGI*AVGI)/(IT-1)
      SD=ONE/SD
C--------- CHANGE BY J. ZUNFT, 04/14/92-----------------
      IF (SD.LT.0.D0) THEN
      PRINT *,' SD  = ',SD,' < 0: SIGN CHANGED'
      SD = DABS(SD)
      END IF
      IF (TSI.LT.0.D0) THEN
      PRINT *,' TSI = ',TSI,' < 0: SIGN CHANGED'
      TSI = DABS(TSI)
      END IF
C-------------------------------------------------------
      SD=DSQRT(SD)
      IF(NPRN.EQ.0) GO TO 21
      TSI=DSQRT(TSI)
      IF(NPRN.NE.10)PRINT 201,IPR,IT,TI,TSI,AVGI,SD,CHI2A
      IF(NPRN.EQ.10)PRINT 203,IT,TI,TSI,AVGI,SD,CHI2A
      IF(NPRN.GE.0) GO TO 21
      DO 20 J=1,NDIM
      PRINT 202,J
20    PRINT 204,(XI(I,J),DI(I,J),D(I,J),I=1,ND)
C--------- CHANGE BY J. ZUNFT, 05/06/92------------------
21    IF (DABS(AVGI).LT.1.D-35) AVGI = DSIGN(1.D-35,AVGI)
C--------------------------------------------------------
      IF(ABS(SD/AVGI).LE.ABS(ACC).OR.IT.GE.ITMX)NOW=2
      S1=AVGI
      S2=SD
      S3=TI
      S4=TSI
C---  NEXT LINE TAKEN OUT ON 04/06/92 BY J. ZUNFT
C---  IF(IGRAPH.GT.0)CALL PLOTIT(NOW,F1,W)
C      DO 23 J=1,NDIM
C      XO=D(1,J)
C      XN=D(2,J)
C      D(1,J)=(XO+XN)*0.5D0
C      DT(J)=D(1,J)
C      DO 22 I=2,NDM
C      D(I,J)=XO+XN
C      XO=XN
C      XN=D(I+1,J)
C      D(I,J)=(D(I,J)+XN)/3.D0
C22    DT(J)=DT(J)+D(I,J)
C      D(ND,J)=(XN+XO)*0.5D0
C23    DT(J)=DT(J)+D(ND,J)
C-----THIS PART OF THE VEGAS-ALGORITHM IS UNSTABLE
C-----IT SHOULD BE REPLACED BY
      DO 23 J=1,NDIM
      DT(J)=0.D0
      DO 23 I=1,ND
      IF(INXI(I,J).GT.0)D(I,J)=D(I,J)/INXI(I,J)
23    DT(J)=DT(J)+D(I,J)
      DO 28 J=1,NDIM
      RC=0.D0
      DO 24 I=1,ND
      R(I)=0.D0
C--------- CHANGE BY J. ZUNFT, 04/15/92 ---------
C---  IF(D(I,J).LE.0.D0)GO TO 24
      IF(D(I,J).EQ.0.D0.OR.DT(J)/D(I,J).LE.0.D0) GO TO 24
C------------------------------------------------
      XO=DT(J)/D(I,J)
C--------- CHANGE BY J. ZUNFT, 05/06/92 ---------
      IF (XO.EQ.1.D0) XO = 0.99999999999999999D0
C------------------------------------------------
      R(I)=((XO-ONE)/XO/DLOG(XO))**ALPH
24    RC=RC+R(I)
      RC=RC/XND
      K=0
      XN=0.D0
      DR=XN
      I=K
25    K=K+1
      DR=DR+R(K)
      XO=XN
      XN=XI(K,J)
26    IF(RC.GT.DR) GO TO 25
      I=I+1
      DR=DR-RC
C----------- CHANGE BY J. ZUNFT, 04/14/92 --------------
C---  XIN(I)=XN-(XN-XO)*DR/R(K)
      IF (DR.EQ.0.D0) THEN
      XIN(I)=XN
      ELSE
      XIN(I)=XN-(XN-XO)*DR/R(K)
      END IF
C-------------------------------------------------------
      IF(I.LT.NDM) GO TO 26
      DO 27 I=1,NDM
27    XI(I,J)=XIN(I)
28    XI(ND,J)=ONE
      IF(IT.LT.ITMX.AND.ABS(ACC).LT.ABS(SD/AVGI))GO TO 9
200   FORMAT(35H0INPUT PARAMETERS FOR VEGAS   NDIM=,I3
     1,8H  NCALL=,F8.0/28X,5H  IT=,I5,8H  ITMX =,I5/28X
     2,6H  ACC=,G9.3/28X,6H  MDS=,I3,6H   ND=,I4//)
290   FORMAT(13H0VEGAS  NDIM=,I3,8H  NCALL=,F8.0,8H  ITMX =,I5
     1,6H  ACC=,G9.3,6H  MDS=,I3,6H   ND=,I4)
201   FORMAT(/I1,20HINTEGRATION BY VEGAS/13H0ITERATION NO,I3,
     114H.   INTEGRAL =,G14.8/20X,10HSTD DEV  =,G10.4/
     234H ACCUMULATED RESULTS.   INTEGRAL =,G14.8/
     324X,10HSTD DEV  =,G10.4 / 24X,18HCHI**2 PER ITN   =,G10.4)
202   FORMAT(14H0DATA FOR AXIS,I2 / 7X,1HX,7X,10H  DELT I  ,
     12X,11H CONVCE    ,11X,1HX,7X,10H  DELT I  ,2X,11H CONVCE
     2,11X,1HX,7X,10H  DELT I  ,2X,11H CONVCE     /)
204   FORMAT(1X,3G12.4,5X,3G12.4,5X,3G12.4)
203   FORMAT(1H ,I3,G20.8,G12.4,G20.8,G12.4,G12.4)
C---  NEXT 3 LINES TAKEN OUT ON 04/06/92 BY J. ZUNFT
C---  S1=AVGI
C---  S2=SD
C---  S3=CHI2A
      RETURN
      END





C-----------------------------------------------------------------------
C   INITIALIZING THE RANDOM NUMBER GENERATOR
C     IF OLD CONFIGURATION EXISTS THEN
C     CALL UREAD(11)
C     ELSE
C     CALL RSTART(12,34,56,78)
C     END IF
C-----------------------------------------------------------------------


C----------------------------------------------------------------------
C  A UNIVERSAL RANDOM NUMBER GENERATOR

        FUNCTION UNIV()
        REAL U(97)
        COMMON /SET1/ U,C,CD,CM,I,J
        UNIV=U(I)-U(J)
        IF(UNIV.LT.0.) UNIV=UNIV+1.
        U(I)=UNIV
        I=I-1
        IF(I.EQ.0) I=97
        J=J-1
        IF(J.EQ.0) J=97
        C=C-CD
        IF(C.LT.0.) C=C+CM
        UNIV=UNIV-C
        IF(UNIV.LT.0.) UNIV=UNIV+1
        RETURN
        END

C----------------------------------------------------------------------
C SAVING THE RANDOM NUMBER GENERATOR CONFIGURATION

        SUBROUTINE UWRITE(IUNIT)
        INTEGER IUNIT
        REAL U(97)
        COMMON /SET1/ U,C,CD,CM,I,J
        OPEN(IUNIT,FILE='TESTRN',FORM='UNFORMATTED')
        WRITE(IUNIT) U,C,CD,CM,I,J
        CLOSE(IUNIT)
        RETURN
        END


C----------------------------------------------------------------------
C READING IN THE RANDOM NUMBER GENERATOR CONFIGURATION

        SUBROUTINE UREAD(IUNIT)
        INTEGER IUNIT
        REAL U(97)
        COMMON /SET1/ U,C,CD,CM,I,J
        OPEN(IUNIT,FILE='TESTRN',FORM='UNFORMATTED')
        READ(IUNIT) U,C,CD,CM,I,J
        CLOSE(IUNIT)
        RETURN
        END

C----------------------------------------------------------------------
C INITIALIZING THE RANDOM NUMBER GENERATOR
C TO INITIALIZE CALL RSTART(12,34,56,78)

        SUBROUTINE RSTART(I,J,K,L)
        REAL U(97)
        COMMON /SET1/ U,C,CD,CM,ISTART,JSTART
        IF ((I.LT.0).OR.(I.GT.178 )) STOP 'FIRST SEED .LT.0 OR .GT.178'
        IF ((J.LT.0).OR.(J.GT.178 )) STOP 'SECOND SEED .LT.0 OR .GT.178'
        IF ((K.LT.0).OR.(K.GT.178 )) STOP 'THIRD SEED .LT.0 OR .GT.178'
        IF ((L.LT.0).OR.(L.GT.168 )) STOP 'FOURTH SEED .LT.0 OR .GT.168'
        IF ( (I.EQ.1).AND.(J.EQ.1).AND.(K.EQ.1) ) STOP
     &     'FIRST, SECOND AND THIRD SEEDS ARE ALL EQUAL TO 1'
        ISTART=97
        JSTART=33
        IDUM = I
        JDUM = J
        KDUM = K
        LDUM = L
        DO 2 II=1,97
        S=0.
        T=.5
        DO 3 JJ=1,24
          M=MOD(MOD(IDUM*JDUM,179)*KDUM,179)
          IDUM=JDUM
          JDUM=KDUM
          KDUM=M
          LDUM=MOD(53*LDUM+1,169)
          IF(MOD(LDUM*M,64).GE.32) S=S+T
3         T=.5*T
2         U(II)=S
        C=362436./16777216.
        CD=7654321./16777216.
        CM=16777213./16777216.
        RETURN
        END



C ======================================================================

      REAL*8 FUNCTION DACOSH(X)
      IMPLICIT REAL*8 (A-H,M-Z)
      DACOSH = DLOG(X + DSQRT(X**2 -1.D0))
      RETURN
      END

C ======================================================================



















==> programs/Fortran/prospino/integralst.f <==
      REAL*8 FUNCTION SL3B0A(MST12,M12,M22,INUM)
      IMPLICIT NONE
      REAL*8 MST12,M12,M22
      INTEGER INUM

      IF (INUM.EQ.1) 
     +     SL3B0A = -DLOG(M12/MST12)
C***  FINITE PART OF B0(K1,M1,M1)

      IF (INUM.EQ.2) 
     +     SL3B0A = 1.D0 -M12/(M12 -M22)*DLOG(M12/M22) -Dlog(m22/mst12) 
C***  FINITE PART OF B0(K1,M1,M2)

      RETURN
      END


      REAL*8 FUNCTION SL3B0B(S,MST12,M12,INUM)
      IMPLICIT NONE
      REAL*8 S,MST12,M12
      COMPLEX*16 KBETA,KX
      INTEGER INUM

      IF (INUM.EQ.1) 
     +     SL3B0B = 2.D0 - DLOG(S/MST12)
C***  FINITE PART OF B0(K1+K2,0,0)

      IF (INUM.EQ.2) THEN
         KBETA  = CDSQRT( DCMPLX(1.D0 - 4.D0*M12/S)) 
         KX     = (DCMPLX(1.D0) -KBETA)*(DCMPLX(1.D0)+KBETA)**(-1)
         SL3B0B = 2.D0 -DLOG(M12/MST12) +DREAL(KBETA*CDLOG(-KX))
C***  FINITE PART OF B0(K1+K2,M1,M1)
      END IF

      RETURN
      END


      REAL*8 FUNCTION SL3B0C(MST12,M12,M22,INUM)
      IMPLICIT NONE
      REAL*8 MSt12,M12,M22
      COMPLEX*16 KDEL,KA,KB,KX1,KX2
      INTEGER INUM
      
      IF (INUM.EQ.1) 
     +     SL3B0C = 2.D0
C***  FINITE PART OF B0(-P2,0,MST1)

      IF (INUM.EQ.2) THEN
         KDEL = (0.D0,1.D-15)
         KA = dcmplx(1.D0 +(M12 -M22)/Mst12)
         KB = dcmplx(M12/Mst12) -KDEL
         KX1 = KA/2.D0 + CDSQRT(KA**2/4.D0 - KB)
         KX2 = KA/2.D0 - CDSQRT(KA**2/4.D0 - KB)
         SL3B0C = 2.D0 + dreal( 
     +        - (1.D0 -KX1)*CDLOG(1.D0-KX1) -KX1*CDLOG(-KX1) 
     +        - (1.D0 -KX2)*CDLOG(1.D0-KX2) -KX2*CDLOG(-KX2) )
C***  FINITE PART OF B0(-P2,M1,m2)
      END IF

      RETURN
      END


      REAL*8 FUNCTION SL3B0D(T,MSt12,M12,M22,INUM)
      IMPLICIT NONE
      REAL*8 MSt12,M12,M22,T,A,B,X1,X2
      INTEGER INUM

      IF (INUM.EQ.1) 
     +     SL3B0D = 2.D0 -(T-MSt12)/T*DLOG((MSt12-T)/MSt12)
C***  FINITE PART OF B0(K2-P2,0,MST1)

      IF (INUM.EQ.2) THEN
         A = 1.D0 +(M12 -M22)/T
         B = M12/T
         X1 = A/2.D0 + DSQRT(A**2/4.D0 - B)
         X2 = A/2.D0 - DSQRT(A**2/4.D0 - B)
         SL3B0D = 2.D0 -DLOG(-T/MST12) 
     +        - (1.D0 -X1)*DLOG(DABS(1-X1)) -X1*DLOG(DABS(-X1)) 
     +        - (1.D0 -X2)*DLOG(DABS(1-X2)) -X2*DLOG(DABS(-X2))
C***  FINITE PART OF B0(K2-P2,M1,M2)
      END IF

      RETURN
      END



      REAL*8 FUNCTION SL3BP(MSt12,M12,M22,INUM)
      IMPLICIT NONE
      REAL*8 MST12,M12,M22,M2
      COMPLEX*16 KA,KB,KX1,KX2,KDEL
      INTEGER INUM

      IF (INUM.EQ.1) 
     +     SL3BP = -1.D0/MST12
C***  FINITE PART OF B0P(-P2,0,MST1)

      IF (INUM.EQ.2) THEN
         KDEL = (0.D0,1.D-15)
         KA = dcmplx(1.D0 +(M12 -M22)/MST12)
         KB = dcmplx(M12/MST12) -KDEL
         KX1 = KA/2.D0 + CDSQRT(KA**2/4.D0 - KB)
         KX2 = KA/2.D0 - CDSQRT(KA**2/4.D0 - KB)
         SL3BP    = (-1D0 + dreal(
     +        + (kx1 -kx1**2)/(kx1-kx2)*cdlog((kx1-1.D0)/kx1)
     +        - (kx2 -kx2**2)/(kx1-kx2)*cdlog((kx2-1.D0)/kx2) ))/MST12
C***  FINITE PART OF B0P(-P2,M1,M2) 
      END IF

      IF (INUM.EQ.3) THEN
         M2 = M22 -M12         
         SL3BP  = -1.D0/2.D0/M2 +M22/M2**2 - M22*M12/M2**3*DLOG(M22/M12)
C***  FINITE PART OF B0P(K1,M1,M2) 
      END IF

      RETURN
      END




      REAL*8 FUNCTION SL3C0A(S,MST12,M12,M22,INUM)
      IMPLICIT NONE
      REAL*8 MST12,M12,M22,S,ZETA2,pi,SPENCE
      COMPLEX*16 KX,KBEta,KSPENC
      INTEGER INUM

      IF (INUM.EQ.1) THEN
         pi = 4D0 * datan(1D0)
         ZETA2 = pi**2/6D0
         SL3C0A = 1.D0/S*( 0.5D0*DLOG(S/MST12)**2 - 3.5D0*ZETA2)
      END IF
C***  FINITE PART OF C0(K1,K2,0,0,0)

      IF (INUM.EQ.2) THEN
         KBETA  = CDSQRT( DCMPLX(1.D0 - 4.D0*M12/S)) 
         KX     = (DCMPLX(1.D0) -KBETA)*(DCMPLX(1.D0)+KBETA)**(-1)
         SL3C0A = 1.D0/S * DREAL( CDLOG(-KX)**2 )/2.D0
C***  FINITE PART OF C0(K1,K2,M1,M1,M1)
      END IF

      IF (INUM.EQ.3) THEN
         KBETA  = CDSQRT( DCMPLX(1.D0 - 4.D0*M12/S)) 
         KX     = (DCMPLX(1.D0) -KBETA)*(DCMPLX(1.D0)+KBETA)**(-1)
         SL3C0A = 1.D0/S * DREAL( 
     +        + CDLOG(-KX)**2 +KSPENC(1.D0 +M22/M12*KX) 
     +        + KSPENC(1.D0 +M22/M12/KX) 
     +        -2.D0*SPENCE(1.D0 -M22/M12) )
C***  FINITE PART OF C0(K1,K2,M1,M2,M1)
      end if

      RETURN
      END


      REAL*8 FUNCTION SL3C0B(S,MSt12,M12,M22,INUM)
      IMPLICIT NONE
      REAL*8 MST12,M12,M22,S,SB,pi,ZETA2,SPENCE,C0GENS,beta,xs
      INTEGER INUM
      pi = 4D0 * datan(1D0)
      ZETA2 = pi**2/6D0
      beta = dsqrt(1d0 - 4*mst12/s)
      sb = s *beta
      Xs = (1d0 -beta)/(1d0 +beta)

      IF (INUM.EQ.1) 
     +     SL3C0B = 1.D0/SB *(
     +     - 2.D0*SPENCE(XS) - 2.D0*DLOG(XS)*DLOG(1-XS)
     +     + DLOG(XS)**2/2.D0 - 4.D0*ZETA2 )
C***  FINITE PART OF C0(P1,-P2,MST1,0,MST1)

      IF (INUM.EQ.2) 
     +     SL3C0B= 1.D0/SB*(2.D0*SPENCE(-XS) + 0.5D0*DLOG(XS)**2 +ZETA2)
C***  FINITE PART OF C0(-P1,-P2,0,MST1,0)

      IF (INUM.EQ.3) 
     +     SL3C0B = C0GENS(S,MST12,M12,M22)
C***  FINITE PART OF C0(-P1,-P2,M2,M1,M2)

      RETURN
      END


      REAL*8 FUNCTION SL3C0C(T,MST12,M12,M22,M32,INUM)
      IMPLICIT NONE
      REAL*8 MST12,M12,M22,M32,T,T1,SPENCE,Pi,ZETA2,C0FIN,DEL
      real*8 qlI3
      INTEGER INUM
      pi = 4D0 * datan(1D0)
      ZETA2 = pi**2/6D0
      T1 = T -MST12
      DEL = 1.D-4

      IF (INUM.EQ.1) 
     +     SL3C0C = 1.D0/T1*
     +     (+ 0.25D0*ZETA2 + DLOG(-T1/MST12)**2 +SPENCE(T/MST12))
C***  FINITE PART OF C0(K2,-P2,0,0,MST1)

      IF (INUM.EQ.2) then
C         SL3C0C = C0FIN(DEL,MST12,T,M12,M22,M32) 
         SL3C0C = qlI3(0d0,MST12,T,M12,M22,M32,MST12,0)
      end if
C***  FINITE PART OF C0(K2,-P2,M1,M2,m3)

      IF (INUM.EQ.3) 
     +     SL3C0C = 1.D0/T1*(ZETA2 - SPENCE(T/MST12))
C***  FINITE PART OF C0(K2,-P2,MST1,MST1,0)

      RETURN
      END



      REAL*8 FUNCTION SL3D0(S,T,U,MSt12,M12,M22,M32,INUM)
      IMPLICIT NONE
      REAL*8 MST12,S,T,U,SB,beta,XS,SPENCE,ZETA2,pi,T1,U1
      REAL*8 M12,M22,M32,M1,M2,M3,Rd0REG
      INTEGER INUM
      pi = 4D0 * datan(1D0)
      ZETA2 = pi**2/6D0
      T1 = T -MST12
      U1 = U -MST12
      beta = dsqrt(1d0 - 4*mst12/s)
      sb = s *beta
      Xs = (1d0 -beta)/(1d0 +beta)

      IF (INUM.EQ.1) 
     +     SL3D0 = 
     +     1.D0/S/T1*(2.D0*DLOG(S/MST12)*DLOG(-T1/MST12) -4.D0*ZETA2)
C***  FINITE PART OF D0(K1,K2,-P2,0,0,0,MST1)

      IF (INUM.EQ.2) 
     +     SL3D0 = 1.D0/SB/T1 *(
     +     -2.D0*DLOG(XS)*DLOG(1.D0-XS) +2.D0*DLOG(XS)*DLOG(1.D0+XS)
     +     -2.D0*DLOG(XS)*DLOG(-T1/MST12) -2.D0*SPENCE(XS)
     +     +2.D0*SPENCE(-XS) -3.D0*ZETA2 )
C***  FINITE PART OF D0(K1,K2,-P2,MSt1,MSt1,MSt1,0)

      IF (INUM.EQ.3) 
     +     SL3D0 = 1.D0/T1/U1 *(
     +     2.D0*DLOG(-T1/MST12)*DLOG(-U1/MST12) -7.D0/2.D0*ZETA2 )
C***  FINITE PART OF D0(K1,-P2,K2,MST1,MST1,0,0)

      IF (INUM.eq.4) THEN
         M1 = DSQRT(M12)
         M2 = DSQRT(M22)
         SL3D0 = RD0REG(MST12,0.D0,0.D0,MST12,S,T,M1,M2,M2,M2)
C***  FINITE PART OF D0(K1,K2,-P2,M2,M2,M2,M1)
      END IF

      IF (INUM.eq.5) THEN
         M1 = DSQRT(M12)
         M2 = DSQRT(M22)
         SL3D0 =  RD0REG(0.D0,MST12,0.D0,MST12,U,T,M1,M1,M2,M2)
C***  FINITE PART OF D0(K1,-P2,K2,M1,M1,M2,M2)
      END IF

      IF (INUM.eq.6) THEN
         M1 = DSQRT(M12)
         M2 = DSQRT(M22)
         M3 = DSQRT(M32)
         SL3D0 = RD0REG(MST12,0.D0,0.D0,MST12,S,T,M1,M2,M3,M2)
C***  FINITE PART OF D0(K1,K2,-P2,M2,M3,M2,M1)
      END IF


      return
      end






CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C                                                                     C
C     SUBROUTINE CALCULATING THE GENERAL MASSIVE THREE POINT FUNCTION C
C                                                                     C
C           Cc(p0**2,p1**2,p2**2,m0**2,m1**2,m2**2)                   C
C                                                                     C
C      ONLY THE REAL PART :                                           C
C                                                                     C
C           C(p0**2,p1**2,p2**2,m0**2,m1**2,m2**2)                    C

c ---------------------------------------------------------------------


      real*8 function C0fin(p02,p12,p22,m02,m12,m22)
      implicit real*8 (a-h,m,o-y), complex*16 (z) 
      complex*16 Cc 
c$$$  attention to different notation 

      C0fin = dreal(Cc(p02,p12,p22,m12,m22,m02))
      return
      end



c ---------------------------------------------------------------------
      complex*16 function Cc(p02,p12,p22,m02,m12,m22)
      implicit real*8 (a-h,m,o-y), complex*16 (z) 
      complex*16 Kspenc,detafct
      dimension m2(0:2),p2(0:2,0:2),zy0(0:2),zalpha(0:2)
      dimension zx(0:2,0:1),zy(0:2,0:1)

      zi = dcmplx(0.D0,1.D0)
      pi = 4D0*datan(1.D0)
      eps=1.D-14

* remember the masses in denner's article :
*     m(0) between p1 and p2 -> m1
*     m(1) between p1 and p0 -> m0
*     m(2) between p2 and p0 -> m2

      m2(0) = m12 
      m2(1) = m02 
      m2(2) = m22 

      p2(1,0) = p12 
      p2(2,0) = p22 
      p2(2,1) = p02 

      do 77, i=0,2
         p2(i,i) = 0 
         do 77, j=i+1,2 
             p2(i,j) = p2(j,i) 
 77   continue
       
      zkappa = cdsqrt( dcmplx( p2(1,0)**2
     &                        +p2(2,1)**2
     &                        +p2(2,0)**2
     &                        -2.D0*( p2(1,0)*p2(2,1)
     &                             +p2(1,0)*p2(2,0)
     &                             +p2(2,0)*p2(2,1) ) ))

       if (dreal(zi*zkappa) .ne. 0.D0) then
         write(6,*)'warning !!!'
       endif 

      do 78 i=0,2
         j=mod(i+1,3)
         k=mod(j+1,3)

         zy0(i) = ( p2(j,k) * ( p2(j,k)
     &                         -p2(k,i)
     &                         -p2(i,j) 
     &                         +2.D0*m2(i)
     &                         -m2(j)
     &                         -m2(k)   )
     &          - ( p2(k,i) 
     &             -p2(i,j) ) * ( m2(j) 
     &                           -m2(k) )
     &          + zkappa*( p2(j,k) 
     &                    -m2(j)
     &                    +m2(k)  )                  
     &                                    )/( 2.D0 * zkappa * p2(j,k) )

         if (zy0(i) .eq. 1.D0) then
           zy0(i) = zy0(i)*(1.D0+eps)
         endif

         zalpha(i) = cdsqrt( dcmplx( p2(j,k)**2
     &                              +m2(j)**2
     &                              +m2(k)**2 
     &                              -2.D0*( p2(j,k)*m2(j)
     &                                   +p2(j,k)*m2(k)
     &                                   +m2(j)*m2(k)  ) ))
     &             *( 1.D0 
     &               +zi * eps * p2(j,k) )

         do 78 ip=0,1
             zx(i,ip) = ( p2(j,k)
     &                   -m2(j)
     &                   +m2(k)
     &                   +(-1)**ip * zalpha(i) ) /( 2.D0 * p2(j,k) )

             zy(i,ip) = zy0(i) 
     &                 -zx(i,ip)
 78      continue   

      zc = dcmplx(0.D0,0.D0)

      do 87, i=0,2
         j=mod(i+1,3)
         k=mod(j+1,3)

         zc1 = dcmplx(0.D0,0.D0)
         do 88, ip=0,1
            zc2 = Kspenc( (zy0(i)-1.D0)/zy(i,ip) ) 
     &           -Kspenc( zy0(i)/zy(i,ip) ) 
     &           +detafct( 1D0-zx(i,ip) , 1.D0/zy(i,ip) ) 
     &                             * cdlog( (zy0(i)-1.D0)/zy(i,ip) )
     &           -detafct( -zx(i,ip) , 1.D0/zy(i,ip) )
     &                             * cdlog( zy0(i)/zy(i,ip) ) 

 88      zc1 = zc1 + zc2 

         zc1 = zc1 
     &       - ( detafct( -zx(i,0) , -zx(i,1) ) 
     &          -detafct( zy(i,0) , zy(i,1) )
     &          -2.D0*pi*zi*Dthetafct( -p2(j,k) )
     &                   *Dthetafct( -dreal( -zi*zy(i,0)*zy(i,1) ) )  )
     &       * cdlog( (1.D0-zy0(i))/(-zy0(i)) ) 
 87   zc = zc + zc1 

      Cc = zc/zkappa

      return
      end


c -----------------------------------
      complex*16 function detafct(z1,z2)
      implicit real*8 (a-h,o-y), complex*16 (z)

      pi=4.D0*datan(1.D0)

      zi=dcmplx(0.D0,1.D0)
      x1=dimag(z1)
      x2=dimag(z2)
      x12=dimag(z1*z2)

      detafct=2.D0*pi*zi*( 
     &     Dthetafct(-x1) * Dthetafct(-x2) * Dthetafct(x12)
     &     -Dthetafct(x1)  * Dthetafct(x2)  * Dthetafct(-x12) )

      return
      end


c ----------------------------------------
      real*8 function Dthetafct(x)
      implicit real*8 (a-h,o-y), complex*16 (z)
  
      if (x.gt.1.d-99) then
        Dthetafct=1.D0
      else
        Dthetafct=0.D0
      endif

      return
      end            























==> programs/Fortran/prospino/matrixst.f <==
C**********************************************************************
C***
C***  THIS ARE THE FUNCTIONS FOR THE STOP-ANTISTOP PROCESS
C***
C**********************************************************************

      REAL*8 FUNCTION DSTGG1(ALPHAS,S,T1,MST1,MG,SCA)
C***  GIVES THE SCALE DEPENDENCE OF VIRTUAL
C***  SCA = Q**2/MST1**2    
      IMPLICIT NONE
      REAL*8 ALPHAS,S,T1,U1,MST1,MG,SCA,PI,BETAL,PGG,DSTGGB,NF
      PI = 4.D0*DATAN(1.D0)
      NF = 5.D0
      U1 = -S -T1
      BETAL = -11.D0 + 2.D0/3.D0*NF
      PGG = 3.D0*(-2.D0*DLOG(-T1/MST1**2) -2*DLOG(-U1/MST1**2) 
     +            +11.D0/3.D0)  -2.D0/3.D0*NF
      DSTGG1 = DSTGGB(ALPHAS,S,T1,MST1,MG)*
     +     ALPHAS/2.D0/PI*DLOG(1.D0/SCA)*( BETAL +PGG)
      RETURN
      END


      REAL*8 FUNCTION DSTGG2(ALPHAS,S,T1,S4,MST1,MG,DEL,S4MAX,SCA)
C***  GIVES THE SCALE DEPENDENCE OF LOG(DEL)
C***  SCA = Q**2/MST1**2    
      IMPLICIT NONE
      REAL*8 ALPHAS,S,T1,S4,S4MAX,MST1,MG,SCA,PI,DSTGGB,DLDEL1,DEL
      PI = 4.D0*DATAN(1.D0)
      DLDEL1 = DLOG(S4MAX/MST1**2) -(S4MAX -DEL)/S4
      DSTGG2 = 3.D0*4.D0*DLDEL1*DSTGGB(ALPHAS,S,T1,MST1,MG)
     +     * ALPHAS/2.D0/PI*DLOG(1.D0/SCA)
      RETURN
      END


      REAL*8 FUNCTION DSTGG3(ALPHAS,S,T1,S4,MST1,MG,SCA)
C***  GIVES THE SCALE DEPENDENCE OF HARD
C***  SCA = Q**2/MST1**2    
      IMPLICIT NONE
      REAL*8 ALPHAS,S,T1,U1,S4,MST1,MG,PI
      REAL*8 DSTGGB,PGG1,PGG2,SCA,X1,X2
      PI = 4.D0*DATAN(1.D0)
      U1 = S4 -S -T1
      X1 = -U1/(S+T1)
      X2 = -T1/(S+U1)
      PGG1 = 3.D0*( 2.D0/(1.D0 -X1) +2.D0/X1 -4.D0 +2.D0*X1 -2.D0*X1**2)
      PGG2 = 3.D0*( 2.D0/(1.D0 -X2) +2.D0/X2 -4.D0 +2.D0*X2 -2.D0*X2**2)
      DSTGG3 = ALPHAS/2.D0/PI*DLOG(1.D0/SCA) *
     +     (-1/U1*DSTGGB(ALPHAS,X1*S,X1*T1,MST1,MG)*PGG1*X1**2
     +      -1/T1*DSTGGB(ALPHAS,X2*S,T1,MST1,MG)*PGG2*X2**2 )
      RETURN
      END

      REAL*8 FUNCTION DSTGGB(ALPHAS,S,T1,MST1,MG)
C***  BORN CROSS SECTIONS FOR G + G -> ST + STB
      IMPLICIT NONE
      REAL*8 ALPHAS,S,T1,U1,MST1,MG,MST12
      REAL*8 CONV,PI,N,CO,CK,AVG
      real*8 QBB, QBV, GGB, GGV
      common /output/ QBB, QBV, GGB, GGV

      CONV = 389379660.D0
      PI = 4.D0*DATAN(1.D0)
      N = 3.D0
      CO = N*(N**2 -1.D0)
      CK = (N**2 -1.D0)/N
      AVG = (1.D0/2.D0)**2 * (1.D0/(N**2 -1.D0))**2
      U1 = -S -T1
      MST12 = MST1**2
      DSTGGB = ALPHAS**2 * CONV *AVG *PI/S**2 *
     +     ( CO*(1.D0 -2.D0*T1*U1/S**2) -CK ) * 
     +     (2.D0 - 4.D0*S*MST12/T1/U1*(1.D0 -S*MST12/T1/U1) )
      GGB =  AVG *
     +     ( CO*(1.D0 -2.D0*T1*U1/S**2) -CK ) * 
     +     (2.D0 - 4.D0*S*MST12/T1/U1*(1.D0 -S*MST12/T1/U1) )
      RETURN
      END


      REAL*8 FUNCTION DSTGGV(ALPHAS,S,T1,MST1,MG,MT,MS,MST2,sin2t)
C***  CROSS SECTIONS FOR G + G -> ST + STB
      IMPLICIT NONE
      REAL*8 ALPHAS,S,T,T1,U,U1,SB,S1,MS,MG,MT,MS2,MG2,MT2
      REAL*8 MST1,MST2,MST12,MST22
      REAL*8 sin2t
      REAL*8 NF,CONV,PI,ZETA2,N,CO,CK,CQED,AVG,BETA,XS,SPENCE
      REAL*8 SK3B0A(1:5), SK3B0B(1:6), SK3B0C(1:2), SK3B0D(1:2,1:2)
      REAL*8 SK3BP(1:3), SK3C0A(1:8), SK3C0B(1:4)
      REAL*8 SK3C0C(1:5,1:2), SK3D0(1:7,1:2)
      REAL*8 SL3B0A, SL3B0B, SL3B0C, SL3B0D
      REAL*8 SL3BP, SL3C0A, SL3C0B
      REAL*8 SL3C0C, SL3D0
      REAL*8 SOF1(1:8)
      REAL*8 M2GGSV,DSTGGB
      real*8 QBB, QBV, GGB, GGV
      common /output/ QBB, QBV, GGB, GGV

      PI = 4.D0*DATAN(1.D0)
      ZETA2 = PI**2/6.D0
      CONV = 389379660.D0

      NF = 5D0
      N = 3.D0
      CO = N*(N**2 -1.D0)
      CK = (N**2-1.D0)/N
      CQED = (N**4 -1.D0)/N**2
      AVG = (1.D0/2.D0)**2 * (1.D0/(N**2 -1.D0))**2

      MST12 = MST1**2
      MG2 = MG**2
      MT2 = MT**2
      MST22 = MST2**2
      MS2 = MS**2

      S1 = 4.D0*MST12 - S
      U1 = -S -T1
      T = T1 +MST12
      U = U1 +MST12

      BETA = DSQRT(1.D0 - 4.D0*MST12/S)
      XS = (1.D0 -BETA)*(1.D0+BETA)**(-1)
      SB = S*BETA

      SK3B0A(1) = SL3B0A(MST12,mg2,mg2,1)
      SK3B0A(2) = SL3B0A(MST12,mt2,mt2,1)
      SK3B0A(3) = SL3B0A(MST12,mg2,ms2,2)
      SK3B0A(4) = SL3B0A(MST12,ms2,ms2,1)
      SK3B0A(5) = SL3B0A(MST12,mst22,mst22,1)

      SK3B0B(1) = SL3B0B(S,MST12,0D0,1)
      SK3B0B(2) = SL3B0B(S,MST12,MST12,2)
      SK3B0B(3) = SL3B0B(S,MST12,MG2,2)
      SK3B0B(4) = SL3B0B(S,MST12,MT2,2)
      SK3B0B(5) = SL3B0B(S,MST12,MS2,2)
      SK3B0B(6) = SL3B0B(S,MST12,MST22,2)

      SK3B0C(1) = SL3B0C(MST12,0D0,0D0,1)
      SK3B0C(2) = SL3B0C(MST12,MG2,MT2,2)

      SK3B0D(1,1) = SL3B0D(T,MST12,0D0,0D0,1)
      SK3B0D(2,1) = SL3B0D(T,MST12,MG2,MT2,2)

      SK3B0D(1,2) = SL3B0D(U,MST12,0D0,0D0,1)
      SK3B0D(2,2) = SL3B0D(U,MST12,MG2,MT2,2)

      SK3BP(1) = SL3BP(MST12,0D0,0D0,1)
      SK3BP(2) = SL3BP(MST12,Mg2,Mt2,2)
      SK3BP(3) = SL3BP(MST12,Mg2,ms2,3)

      SK3C0A(1) = SL3C0A(S,MST12,0D0,0D0,1)
      SK3C0A(2) = SL3C0A(S,MST12,mst12,mst12,2)
      SK3C0A(3) = SL3C0A(S,MST12,mg2,mg2,2)
      SK3C0A(4) = SL3C0A(S,MST12,mt2,mt2,2)
c$$$      SK3C0A(5) = SL3C0A(S,MST12,ms2,mg2,3)
c$$$      SK3C0A(6) = SL3C0A(S,MST12,mg2,ms2,3)
      SK3C0A(7) = SL3C0A(S,MST12,ms2,ms2,2)
      SK3C0A(8) = SL3C0A(S,MST12,mst22,mst22,2)

      SK3C0B(1) = SL3C0B(S,MST12,0D0,0D0,1)
      SK3C0B(2) = SL3C0B(S,MST12,mst12,mst12,2)
      SK3C0B(3) = SL3C0B(S,MST12,mt2,mg2,3)
      SK3C0B(4) = SL3C0B(S,MST12,mg2,mt2,3)

      SK3C0C(1,1) = SL3C0C(T,MST12,0D0,0D0,0D0,1)
c$$$      SK3C0C(2,1) = SL3C0C(T,MST12,MS2,MG2,MT2,2)
      SK3C0C(3,1) = SL3C0C(T,MST12,0D0,0D0,0D0,3)
      SK3C0C(4,1) = SL3C0C(T,MST12,Mg2,MG2,MT2,2)
      SK3C0C(5,1) = SL3C0C(T,MST12,Mt2,Mt2,Mg2,2)

      SK3C0C(1,2) = SL3C0C(U,MST12,0D0,0D0,0D0,1)
c$$$      SK3C0C(2,2) = SL3C0C(U,MST12,MS2,MG2,MT2,2)
      SK3C0C(3,2) = SL3C0C(U,MST12,0D0,0D0,0D0,3)
      SK3C0C(4,2) = SL3C0C(U,MST12,Mg2,MG2,MT2,2)
      SK3C0C(5,2) = SL3C0C(U,MST12,Mt2,Mt2,Mg2,2)

      SK3D0(1,1) = SL3D0(S,T,U,MST12,0D0,0D0,0D0,1)
      SK3D0(2,1) = SL3D0(S,T,U,MST12,0D0,0D0,0D0,2)
      SK3D0(3,1) = SL3D0(S,T,U,MST12,0D0,0D0,0D0,3)
      SK3D0(4,1) = SL3D0(S,T,U,MST12,mg2,mt2,0D0,4)
      SK3D0(5,1) = SL3D0(S,T,U,MST12,mt2,mg2,0D0,4)
      SK3D0(6,1) = SL3D0(S,T,U,MST12,mg2,mt2,0D0,5)
c$$$      SK3D0(7,1) = SL3D0(S,T,U,MST12,mt2,mg2,ms2,6)

      SK3D0(1,2) = SL3D0(S,U,T,MST12,0D0,0D0,0D0,1)
      SK3D0(2,2) = SL3D0(S,U,T,MST12,0D0,0D0,0D0,2)
      SK3D0(3,2) = SL3D0(S,U,T,MST12,0D0,0D0,0D0,3)
      SK3D0(4,2) = SL3D0(S,U,T,MST12,mg2,mt2,0D0,4)
      SK3D0(5,2) = SL3D0(S,U,T,MST12,mt2,mg2,0D0,4)
      SK3D0(6,2) = SL3D0(S,U,T,MST12,mg2,mt2,0D0,5)
c$$$      SK3D0(7,2) = SL3D0(S,U,T,MST12,mt2,mg2,ms2,6)


      SOF1(1) = 0.125D0/SB * ( +4*SPENCE(XS) +4*SPENCE(-XS) 
     +     +4*DLOG(XS)*DLOG(1-XS**2)-2*DLOG(XS)**2 -2*ZETA2 )
      SOF1(2) = 0.125D0/MST12* (+2*(S -2*MST12)/SB*DLOG(XS))
      SOF1(3) = 0.125D0/MST12*(-2)
      SOF1(4) = 0.125D0/U1*(-1.5D0*ZETA2)
      SOF1(5) = 0.125D0/T1*(-1.5D0*ZETA2)
      SOF1(6) = 0.125D0/T1*(-2*DLOG(XS)**2 +DLOG(XS*U1/T1)**2 
     +     +2*SPENCE(1 -T1/XS/U1) -2*SPENCE(1 -U1/XS/T1) -1.5D0*ZETA2 )
      SOF1(7) = 0.125D0/U1*(-2*DLOG(XS)**2 +DLOG(XS*T1/U1)**2 
     +     +2*SPENCE(1 -U1/XS/T1) -2*SPENCE(1 -T1/XS/U1) -1.5D0*ZETA2)
      SOF1(8) = 0.125D0/S*(DLOG(T1*U1/MST12/S)**2
     +     +2*SPENCE(1 -MST12*S/T1/U1) -3*ZETA2 )


      M2GGSV = 0D0
     +  + N*CO * (  - 6.75D+0 + 4.D+0*s**(-2)*t1*u1 - s**(-2)*t1**2 + 
     +    5.D+0*s**(-2)*u1**2 + 1.5D+0*s**(-1)*t**(-1)*t1**(-2)*u1*
     +    mst12**3 + 2.25D+0*s**(-1)*t**(-1)*t1**(-1)*u1*mst12**2 + 
     +    7.5D-1*s**(-1)*t**(-1)*u1*mst12 + 1.5D+0*s**(-1)*u**(-1)*t1*
     +    u1**(-2)*mst12**3 + 2.25D+0*s**(-1)*u**(-1)*t1*u1**(-1)*
     +    mst12**2 + 7.5D-1*s**(-1)*u**(-1)*t1*mst12 - 1.5D+0*s**(-1)*
     +    t1**(-2)*u1*mst12**2 - 3.D+0*s**(-1)*t1**(-1)*u1*mst12 - 
     +    1.5D+0*s**(-1)*t1*u1**(-2)*mst12**2 - 3.D+0*s**(-1)*t1*
     +    u1**(-1)*mst12 - 7.75D+0*s**(-1)*t1 - 1.75D+0*s**(-1)*u1 - 
     +    4.5D+0*s**(-1)*mst12 - 2.25D+0*t1**(-1)*mst12 - 2.25D+0*
     +    u1**(-1)*mst12 )
      M2GGSV = M2GGSV + N*CK * ( 1.2D+1 - 8.D+0*s**(-2)*t1*u1 - 4.D+0*
     +    s**(-2)*t1**2 - 4.D+0*s**(-2)*u1**2 - 4.D+0*s**(-1)*t**(-1)*
     +    t1**(-2)*u1*mst12**3 - 6.D+0*s**(-1)*t**(-1)*t1**(-1)*u1*
     +    mst12**2 - 2.D+0*s**(-1)*t**(-1)*u1*mst12 - 4.D+0*s**(-1)*
     +    u**(-1)*t1*u1**(-2)*mst12**3 - 6.D+0*s**(-1)*u**(-1)*t1*
     +    u1**(-1)*mst12**2 - 2.D+0*s**(-1)*u**(-1)*t1*mst12 + 4.D+0*
     +    s**(-1)*t1**(-2)*u1*mst12**2 + 3.D+0*s**(-1)*t1**(-1)*u1*
     +    mst12 + 4.D+0*s**(-1)*t1*u1**(-2)*mst12**2 + 3.D+0*s**(-1)*t1
     +    *u1**(-1)*mst12 + 8.D+0*s**(-1)*t1 + 8.D+0*s**(-1)*u1 + 2.D+0
     +    *s**(-1)*mst12 + t**(-1)*t1**(-2)*mst12**3 - t**(-1)*t1**(-1)
     +    *u1**(-1)*mst12**3 + 1.5D+0*t**(-1)*t1**(-1)*mst12**2 - 
     +    t**(-1)*u1**(-1)*mst12**2 + 5.D-1*t**(-1)*mst12 - u**(-1)*
     +    t1**(-1)*u1**(-1)*mst12**3 - u**(-1)*t1**(-1)*mst12**2 + 
     +    u**(-1)*u1**(-2)*mst12**3 + 1.5D+0*u**(-1)*u1**(-1)*mst12**2
     +     + 5.D-1*u**(-1)*mst12 - t1**(-2)*mst12**2 + 2.D+0*t1**(-1)*
     +    u1**(-1)*mst12**2 )
      M2GGSV = M2GGSV + N*CK * ( 5.D-1*t1**(-1)*mst12 - u1**(-2)*
     +    mst12**2 + 5.D-1*u1**(-1)*mst12 )
      M2GGSV = M2GGSV + CQED * (  - 4.D+0 - 4.D+0*s**(-1)*t1 - 4.D+0*
     +    s**(-1)*u1 + 2.D+0*s*t1**(-1)*u1**(-1)*mst12 - 4.D+0*t**(-1)*
     +    t1**(-2)*mst12**3 - 6.D+0*t**(-1)*t1**(-1)*mst12**2 - 2.D+0*
     +    t**(-1)*mst12 - 4.D+0*u**(-1)*u1**(-2)*mst12**3 - 6.D+0*
     +    u**(-1)*u1**(-1)*mst12**2 - 2.D+0*u**(-1)*mst12 + 4.D+0*
     +    t1**(-2)*mst12**2 + 4.D+0*t1**(-1)*mst12 + 4.D+0*u1**(-2)*
     +    mst12**2 + 4.D+0*u1**(-1)*mst12 )
      M2GGSV = M2GGSV + SK3B0A(1)*N*CO * ( 8.D+0*s**(-3)*t1**2*mg2 - 
     +    8.D+0*s**(-3)*u1**2*mg2 + 8.D+0*s**(-2)*t1**(-1)*u1*mg2*mst12
     +     + 8.D+0*s**(-2)*t1*u1**(-1)*mg2*mst12 + 8.D+0*s**(-2)*t1*mg2
     +     - 2.666666666666666D+0*s**(-2)*t1**2 - 8.D+0*s**(-2)*u1*mg2
     +     - 2.666666666666666D+0*s**(-2)*u1**2 - 1.6D+1*s**(-2)*mg2*
     +    mst12 + 5.333333333333333D+0*s**(-1)*t1**(-1)*u1*mst12 + 
     +    5.333333333333333D+0*s**(-1)*t1*u1**(-1)*mst12 - 
     +    5.333333333333333D+0*t1**(-2)*mst12**2 - 5.333333333333333D+0
     +    *u1**(-2)*mst12**2 )
      M2GGSV = M2GGSV + SK3B0A(1)*N*CK * (  - 2.666666666666666D+0*
     +    s**(-1)*t1 - 2.666666666666666D+0*s**(-1)*u1 - 
     +    5.333333333333333D+0*s*t1**(-2)*u1**(-1)*mst12**2 - 
     +    5.333333333333333D+0*s*t1**(-1)*u1**(-2)*mst12**2 + 
     +    5.333333333333333D+0*t1**(-1)*mst12 + 5.333333333333333D+0*
     +    u1**(-1)*mst12 )
      M2GGSV = M2GGSV + SK3B0A(2)*CO * ( 8.D+0*s**(-3)*t1**2*mt2 - 
     +    8.D+0*s**(-3)*u1**2*mt2 + 8.D+0*s**(-2)*t1**(-1)*u1*mt2*mst12
     +     + 8.D+0*s**(-2)*t1*u1**(-1)*mt2*mst12 + 8.D+0*s**(-2)*t1*mt2
     +     - 2.666666666666666D+0*s**(-2)*t1**2 - 8.D+0*s**(-2)*u1*mt2
     +     - 2.666666666666666D+0*s**(-2)*u1**2 - 1.6D+1*s**(-2)*mt2*
     +    mst12 + 5.333333333333333D+0*s**(-1)*t1**(-1)*u1*mst12 + 
     +    5.333333333333333D+0*s**(-1)*t1*u1**(-1)*mst12 - 
     +    5.333333333333333D+0*t1**(-2)*mst12**2 - 5.333333333333333D+0
     +    *u1**(-2)*mst12**2 )
      M2GGSV = M2GGSV + SK3B0A(2)*CK * (  - 2.666666666666666D+0*
     +    s**(-1)*t1 - 2.666666666666666D+0*s**(-1)*u1 - 
     +    5.333333333333333D+0*s*t1**(-2)*u1**(-1)*mst12**2 - 
     +    5.333333333333333D+0*s*t1**(-1)*u1**(-2)*mst12**2 + 
     +    5.333333333333333D+0*t1**(-1)*mst12 + 5.333333333333333D+0*
     +    u1**(-1)*mst12 )
      M2GGSV = M2GGSV + SK3B0A(4)*CO * (  - 8.D+0*s**(-3)*t1**2*nf*ms2
     +     + 8.D+0*s**(-3)*u1**2*nf*ms2 - 8.D+0*s**(-2)*t1**(-1)*u1*nf*
     +    ms2*mst12 - 8.D+0*s**(-2)*t1*u1**(-1)*nf*ms2*mst12 - 8.D+0*
     +    s**(-2)*t1*nf*ms2 - 1.333333333333333D+0*s**(-2)*t1**2*nf + 
     +    8.D+0*s**(-2)*u1*nf*ms2 - 1.333333333333333D+0*s**(-2)*u1**2*
     +    nf + 1.6D+1*s**(-2)*nf*ms2*mst12 + 2.666666666666666D+0*
     +    s**(-1)*t1**(-1)*u1*nf*mst12 + 2.666666666666666D+0*s**(-1)*
     +    t1*u1**(-1)*nf*mst12 - 2.666666666666666D+0*t1**(-2)*nf*
     +    mst12**2 - 2.666666666666666D+0*u1**(-2)*nf*mst12**2 )
      M2GGSV = M2GGSV + SK3B0A(4)*CK * (  - 1.333333333333333D+0*
     +    s**(-1)*t1*nf - 1.333333333333333D+0*s**(-1)*u1*nf - 
     +    2.666666666666666D+0*s*t1**(-2)*u1**(-1)*nf*mst12**2 - 
     +    2.666666666666666D+0*s*t1**(-1)*u1**(-2)*nf*mst12**2 + 
     +    2.666666666666666D+0*t1**(-1)*nf*mst12 + 2.666666666666666D+0
     +    *u1**(-1)*nf*mst12 )
      M2GGSV = M2GGSV + SK3B0A(5)*CO * (  - 4.D+0*s**(-3)*t1**2*mst22
     +     + 4.D+0*s**(-3)*u1**2*mst22 - 4.D+0*s**(-2)*t1**(-1)*u1*
     +    mst12*mst22 - 4.D+0*s**(-2)*t1*u1**(-1)*mst12*mst22 - 4.D+0*
     +    s**(-2)*t1*mst22 - 6.666666666666666D-1*s**(-2)*t1**2 + 4.D+0
     +    *s**(-2)*u1*mst22 - 6.666666666666666D-1*s**(-2)*u1**2 + 
     +    8.D+0*s**(-2)*mst12*mst22 + 1.333333333333333D+0*s**(-1)*
     +    t1**(-1)*u1*mst12 + 1.333333333333333D+0*s**(-1)*t1*u1**(-1)*
     +    mst12 - 1.333333333333333D+0*t1**(-2)*mst12**2 - 
     +    1.333333333333333D+0*u1**(-2)*mst12**2 )
      M2GGSV = M2GGSV + SK3B0A(5)*CK * (  - 6.666666666666666D-1*
     +    s**(-1)*t1 - 6.666666666666666D-1*s**(-1)*u1 - 
     +    1.333333333333333D+0*s*t1**(-2)*u1**(-1)*mst12**2 - 
     +    1.333333333333333D+0*s*t1**(-1)*u1**(-2)*mst12**2 + 
     +    1.333333333333333D+0*t1**(-1)*mst12 + 1.333333333333333D+0*
     +    u1**(-1)*mst12 )
      M2GGSV = M2GGSV + SK3B0B(1)*N*CO * (  - 3.5D+0 + 4.D+0*s**(-2)*t1
     +    *u1 - 3.D+0*s**(-2)*t1**2 - s**(-2)*u1**2 + 1.5D+0*s**(-1)*
     +    t1**(-1)*u1*mst12 + s**(-1)*t1**(-1)*u1**2 + 1.5D+0*s**(-1)*
     +    t1*u1**(-1)*mst12 + 5.D-1*s**(-1)*t1 + s**(-1)*t1**2*u1**(-1)
     +     + 8.D+0*s**(-1)*t1**2*s1**(-1) + 2.5D+0*s**(-1)*u1 - 5.D+0*
     +    s**(-1)*mst12 - s*t1**(-1) - s*u1**(-1) + 8.D+0*t1**(-1)*
     +    s1**(-1)*mst12**2 - 2.5D+0*t1**(-1)*mst12 + 8.D+0*t1*s1**(-1)
     +     + 8.D+0*u1**(-1)*s1**(-1)*mst12**2 - 2.5D+0*u1**(-1)*mst12
     +     + 1.6D+1*s1**(-1)*mst12 )
      M2GGSV = M2GGSV + SK3B0B(2)*N*CK * ( 4.25D+0 + 8.D+0*s**(-2)*
     +    t1**2 + 8.5D+0*s**(-1)*t1 + 2.5D-1*s**(-1)*t1**2*u1**(-1) - 
     +    8.D+0*s**(-1)*t1**2*s1**(-1) + 2.5D-1*s**(-1)*u1 + 8.D+0*
     +    s**(-1)*mst12 - 8.D+0*t1**(-1)*s1**(-1)*mst12**2 + 4.D+0*
     +    t1**(-1)*mst12 + 2.5D-1*t1*u1**(-1) - 8.D+0*t1*s1**(-1) - 
     +    8.D+0*u1**(-1)*s1**(-1)*mst12**2 + 4.D+0*u1**(-1)*mst12 - 
     +    1.6D+1*s1**(-1)*mst12 )
      M2GGSV = M2GGSV + SK3B0B(2)*CO * ( 4.D+0*s**(-3)*t1**2*mst12 - 
     +    4.D+0*s**(-3)*u1**2*mst12 + 4.D+0*s**(-2)*t1**(-1)*u1*
     +    mst12**2 + 4.D+0*s**(-2)*t1*u1**(-1)*mst12**2 + 4.D+0*s**(-2)
     +    *t1*mst12 - 4.D+0*s**(-2)*u1*mst12 - 8.D+0*s**(-2)*mst12**2 )
      M2GGSV = M2GGSV + SK3B0B(2)*CQED * ( 5.D-1 + 5.D-1*s*u1**(-1) + 
     +    5.D-1*t1*u1**(-1) )
      M2GGSV = M2GGSV + SK3B0B(3)*N*CO * ( 2.D+0 - 8.D+0*s**(-3)*t1**2*
     +    mg2 + 8.D+0*s**(-3)*u1**2*mg2 - 8.D+0*s**(-2)*t1**(-1)*u1*mg2
     +    *mst12 - 8.D+0*s**(-2)*t1*u1**(-1)*mg2*mst12 - 8.D+0*s**(-2)*
     +    t1*mg2 + 3.2D+1*s**(-2)*t1**2*mg*mt*s1**(-1)*sin2t - 1.6D+1*
     +    s**(-2)*t1**2*s1**(-1)*mg2 - 1.6D+1*s**(-2)*t1**2*s1**(-1)*
     +    mt2 + 4.D+0*s**(-2)*t1**2 + 8.D+0*s**(-2)*u1*mg2 + 1.6D+1*
     +    s**(-2)*mg2*mst12 + 3.2D+1*s**(-1)*t1*mg*mt*s1**(-1)*sin2t - 
     +    1.6D+1*s**(-1)*t1*s1**(-1)*mg2 - 1.6D+1*s**(-1)*t1*s1**(-1)*
     +    mt2 + 4.D+0*s**(-1)*t1 - 4.D+0*s**(-1)*t1**2*s1**(-1) + 8.D+0
     +    *s**(-1)*mg*mt*sin2t - 4.D+0*s**(-1)*mg2 - 4.D+0*s**(-1)*mt2
     +     + 4.D+0*s**(-1)*mst12 + 8.D+0*t1**(-1)*mg*mt*s1**(-1)*mst12*
     +    sin2t - 4.D+0*t1**(-1)*s1**(-1)*mg2*mst12 - 4.D+0*t1**(-1)*
     +    s1**(-1)*mt2*mst12 - 4.D+0*t1**(-1)*s1**(-1)*mst12**2 + 2.D+0
     +    *t1**(-1)*mst12 - 4.D+0*t1*s1**(-1) + 8.D+0*u1**(-1)*mg*mt*
     +    s1**(-1)*mst12*sin2t - 4.D+0*u1**(-1)*s1**(-1)*mg2*mst12 - 
     +    4.D+0*u1**(-1)*s1**(-1)*mt2*mst12 )
      M2GGSV = M2GGSV + SK3B0B(3)*N*CO * (  - 4.D+0*u1**(-1)*s1**(-1)*
     +    mst12**2 + 2.D+0*u1**(-1)*mst12 + 1.6D+1*mg*mt*s1**(-1)*sin2t
     +     - 8.D+0*s1**(-1)*mg2 - 8.D+0*s1**(-1)*mt2 - 8.D+0*s1**(-1)*
     +    mst12 )
      M2GGSV = M2GGSV + SK3B0B(4)*N*CK * (  - 2.D+0 - 3.2D+1*s**(-2)*
     +    t1**2*mg*mt*s1**(-1)*sin2t + 1.6D+1*s**(-2)*t1**2*s1**(-1)*
     +    mg2 + 1.6D+1*s**(-2)*t1**2*s1**(-1)*mt2 - 4.D+0*s**(-2)*t1**2
     +     - 3.2D+1*s**(-1)*t1*mg*mt*s1**(-1)*sin2t + 1.6D+1*s**(-1)*t1
     +    *s1**(-1)*mg2 + 1.6D+1*s**(-1)*t1*s1**(-1)*mt2 - 4.D+0*
     +    s**(-1)*t1 + 4.D+0*s**(-1)*t1**2*s1**(-1) - 8.D+0*s**(-1)*mg*
     +    mt*sin2t + 4.D+0*s**(-1)*mg2 + 4.D+0*s**(-1)*mt2 - 4.D+0*
     +    s**(-1)*mst12 - 8.D+0*t1**(-1)*mg*mt*s1**(-1)*mst12*sin2t + 
     +    4.D+0*t1**(-1)*s1**(-1)*mg2*mst12 + 4.D+0*t1**(-1)*s1**(-1)*
     +    mt2*mst12 + 4.D+0*t1**(-1)*s1**(-1)*mst12**2 - 2.D+0*t1**(-1)
     +    *mst12 + 4.D+0*t1*s1**(-1) - 8.D+0*u1**(-1)*mg*mt*s1**(-1)*
     +    mst12*sin2t + 4.D+0*u1**(-1)*s1**(-1)*mg2*mst12 + 4.D+0*
     +    u1**(-1)*s1**(-1)*mt2*mst12 + 4.D+0*u1**(-1)*s1**(-1)*
     +    mst12**2 - 2.D+0*u1**(-1)*mst12 - 1.6D+1*mg*mt*s1**(-1)*sin2t
     +     + 8.D+0*s1**(-1)*mg2 + 8.D+0*s1**(-1)*mt2 + 8.D+0*s1**(-1)*
     +    mst12 )
      M2GGSV = M2GGSV + SK3B0B(4)*CO * (  - 8.D+0*s**(-3)*t1**2*mt2 + 
     +    8.D+0*s**(-3)*u1**2*mt2 - 8.D+0*s**(-2)*t1**(-1)*u1*mt2*mst12
     +     - 8.D+0*s**(-2)*t1*u1**(-1)*mt2*mst12 - 8.D+0*s**(-2)*t1*mt2
     +     + 8.D+0*s**(-2)*u1*mt2 + 1.6D+1*s**(-2)*mt2*mst12 )
      M2GGSV = M2GGSV + SK3B0B(5)*CO * ( 8.D+0*s**(-3)*t1**2*nf*ms2 - 
     +    8.D+0*s**(-3)*u1**2*nf*ms2 + 8.D+0*s**(-2)*t1**(-1)*u1*nf*ms2
     +    *mst12 + 8.D+0*s**(-2)*t1*u1**(-1)*nf*ms2*mst12 + 8.D+0*
     +    s**(-2)*t1*nf*ms2 - 8.D+0*s**(-2)*u1*nf*ms2 - 1.6D+1*s**(-2)*
     +    nf*ms2*mst12 )
      M2GGSV = M2GGSV + SK3B0B(6)*CO * ( 4.D+0*s**(-3)*t1**2*mst22 - 
     +    4.D+0*s**(-3)*u1**2*mst22 + 4.D+0*s**(-2)*t1**(-1)*u1*mst12*
     +    mst22 + 4.D+0*s**(-2)*t1*u1**(-1)*mst12*mst22 + 4.D+0*s**(-2)
     +    *t1*mst22 - 4.D+0*s**(-2)*u1*mst22 - 8.D+0*s**(-2)*mst12*
     +    mst22 )
      M2GGSV = M2GGSV + SK3B0C(1)*N*CO * ( 4.D+0 + 4.D+0*s**(-2)*t1**2
     +     + 4.D+0*s**(-2)*u1**2 - 4.D+0*s**(-1)*t1**(-2)*u1*mst12**2
     +     - 1.3D+1*s**(-1)*t1**(-1)*u1*mst12 - s**(-1)*t1**(-1)*u1**2
     +     + 4.D+0*s**(-1)*t1**(-1)*mst12**2 - 4.D+0*s**(-1)*t1*
     +    u1**(-2)*mst12**2 - 1.3D+1*s**(-1)*t1*u1**(-1)*mst12 - 3.D+0*
     +    s**(-1)*t1 - s**(-1)*t1**2*u1**(-1) - 8.D+0*s**(-1)*t1**2*
     +    s1**(-1) + 4.D+0*s**(-1)*u1**(-1)*mst12**2 - 3.D+0*s**(-1)*u1
     +     - 2.D+0*s**(-1)*mst12 + s*t1**(-1) + s*u1**(-1) + 1.6D+1*
     +    t1**(-3)*mst12**3 + 2.D+1*t1**(-2)*mst12**2 - 8.D+0*t1**(-1)*
     +    s1**(-1)*mst12**2 + 3.D+0*t1**(-1)*mst12 - 8.D+0*t1*s1**(-1)
     +     + 1.6D+1*u1**(-3)*mst12**3 + 2.D+1*u1**(-2)*mst12**2 - 8.D+0
     +    *u1**(-1)*s1**(-1)*mst12**2 + 3.D+0*u1**(-1)*mst12 - 1.6D+1*
     +    s1**(-1)*mst12 )
      M2GGSV = M2GGSV + SK3B0C(1)*N*CK * (  - 1.05D+1 - 4.D+0*s**(-2)*
     +    t1**2 - 4.D+0*s**(-2)*u1**2 + 8.D+0*s**(-1)*t1**(-2)*u1*
     +    mst12**2 + 1.4D+1*s**(-1)*t1**(-1)*u1*mst12 + 8.D+0*s**(-1)*
     +    t1*u1**(-2)*mst12**2 + 1.4D+1*s**(-1)*t1*u1**(-1)*mst12 + 
     +    9.D+0*s**(-1)*t1 - 5.D-1*s**(-1)*t1**2*u1**(-1) + 8.D+0*
     +    s**(-1)*t1**2*s1**(-1) + 9.5D+0*s**(-1)*u1 + 4.D+0*s**(-1)*
     +    mst12 + 3.2D+1*s*t1**(-3)*u1**(-1)*mst12**3 + 3.6D+1*s*
     +    t1**(-2)*u1**(-1)*mst12**2 + 3.2D+1*s*t1**(-1)*u1**(-3)*
     +    mst12**3 + 3.6D+1*s*t1**(-1)*u1**(-2)*mst12**2 + 4.D+0*s*
     +    t1**(-1)*u1**(-1)*mst12 - 1.6D+1*t1**(-3)*mst12**3 - 2.8D+1*
     +    t1**(-2)*mst12**2 + 8.D+0*t1**(-1)*u1**(-1)*mst12**2 + 8.D+0*
     +    t1**(-1)*s1**(-1)*mst12**2 - 3.D+1*t1**(-1)*mst12 - 5.D-1*t1*
     +    u1**(-1) + 8.D+0*t1*s1**(-1) - 1.6D+1*u1**(-3)*mst12**3 - 
     +    2.8D+1*u1**(-2)*mst12**2 + 8.D+0*u1**(-1)*s1**(-1)*mst12**2
     +     - 3.D+1*u1**(-1)*mst12 + 1.6D+1*s1**(-1)*mst12 )
      M2GGSV = M2GGSV + SK3B0C(1)*CQED * ( 3.D+0 - 4.D+0*s**(-1)*t1 - 
     +    4.D+0*s**(-1)*u1 - 1.6D+1*s*t1**(-3)*u1**(-1)*mst12**3 - 
     +    1.6D+1*s*t1**(-2)*u1**(-1)*mst12**2 - 1.6D+1*s*t1**(-1)*
     +    u1**(-3)*mst12**3 - 1.6D+1*s*t1**(-1)*u1**(-2)*mst12**2 - s*
     +    u1**(-1) + 8.D+0*t1**(-2)*mst12**2 + 1.6D+1*t1**(-1)*mst12 - 
     +    t1*u1**(-1) + 8.D+0*u1**(-2)*mst12**2 + 1.6D+1*u1**(-1)*mst12
     +     )
      M2GGSV = M2GGSV + SK3B0C(2)*N*CO * (  - 3.2D+1*s**(-2)*t1**2*mg*
     +    mt*s1**(-1)*sin2t + 1.6D+1*s**(-2)*t1**2*s1**(-1)*mg2 + 
     +    1.6D+1*s**(-2)*t1**2*s1**(-1)*mt2 - 4.D+0*s**(-2)*u1**2 + 
     +    1.6D+1*s**(-1)*t1**(-2)*u1*mg*mt*mst12*sin2t - 8.D+0*s**(-1)*
     +    t1**(-2)*u1*mg2*mst12 - 8.D+0*s**(-1)*t1**(-2)*u1*mt2*mst12
     +     + 8.D+0*s**(-1)*t1**(-1)*u1*mg*mt*sin2t - 4.D+0*s**(-1)*
     +    t1**(-1)*u1*mg2 - 4.D+0*s**(-1)*t1**(-1)*u1*mt2 + 8.D+0*
     +    s**(-1)*t1**(-1)*u1*mst12 + 8.D+0*s**(-1)*t1**(-1)*mg*mt*
     +    mst12*sin2t - 4.D+0*s**(-1)*t1**(-1)*mg2*mst12 - 4.D+0*
     +    s**(-1)*t1**(-1)*mt2*mst12 - 4.D+0*s**(-1)*t1**(-1)*mst12**2
     +     + 1.6D+1*s**(-1)*t1*u1**(-2)*mg*mt*mst12*sin2t - 8.D+0*
     +    s**(-1)*t1*u1**(-2)*mg2*mst12 - 8.D+0*s**(-1)*t1*u1**(-2)*mt2
     +    *mst12 + 8.D+0*s**(-1)*t1*u1**(-1)*mg*mt*sin2t - 4.D+0*
     +    s**(-1)*t1*u1**(-1)*mg2 - 4.D+0*s**(-1)*t1*u1**(-1)*mt2 + 
     +    8.D+0*s**(-1)*t1*u1**(-1)*mst12 - 3.2D+1*s**(-1)*t1*mg*mt*
     +    s1**(-1)*sin2t )
      M2GGSV = M2GGSV + SK3B0C(2)*N*CO * ( 1.6D+1*s**(-1)*t1*s1**(-1)*
     +    mg2 + 1.6D+1*s**(-1)*t1*s1**(-1)*mt2 + 4.D+0*s**(-1)*t1 + 
     +    4.D+0*s**(-1)*t1**2*s1**(-1) + 8.D+0*s**(-1)*u1**(-1)*mg*mt*
     +    mst12*sin2t - 4.D+0*s**(-1)*u1**(-1)*mg2*mst12 - 4.D+0*
     +    s**(-1)*u1**(-1)*mt2*mst12 - 4.D+0*s**(-1)*u1**(-1)*mst12**2
     +     - 8.D+0*s**(-1)*mg*mt*sin2t + 4.D+0*s**(-1)*mg2 + 4.D+0*
     +    s**(-1)*mt2 + 4.D+0*s**(-1)*mst12 - 1.6D+1*t1**(-3)*mg*mt*
     +    mst12**2*sin2t + 8.D+0*t1**(-3)*mg2*mst12**2 + 8.D+0*t1**(-3)
     +    *mt2*mst12**2 - 8.D+0*t1**(-3)*mst12**3 - 8.D+0*t1**(-2)*mg*
     +    mt*mst12*sin2t + 4.D+0*t1**(-2)*mg2*mst12 + 4.D+0*t1**(-2)*
     +    mt2*mst12 - 1.2D+1*t1**(-2)*mst12**2 - 8.D+0*t1**(-1)*mg*mt*
     +    s1**(-1)*mst12*sin2t + 4.D+0*t1**(-1)*s1**(-1)*mg2*mst12 + 
     +    4.D+0*t1**(-1)*s1**(-1)*mt2*mst12 + 4.D+0*t1**(-1)*s1**(-1)*
     +    mst12**2 + 4.D+0*t1*s1**(-1) - 1.6D+1*u1**(-3)*mg*mt*mst12**2
     +    *sin2t + 8.D+0*u1**(-3)*mg2*mst12**2 + 8.D+0*u1**(-3)*mt2*
     +    mst12**2 )
      M2GGSV = M2GGSV + SK3B0C(2)*N*CO * (  - 8.D+0*u1**(-3)*mst12**3
     +     - 8.D+0*u1**(-2)*mg*mt*mst12*sin2t + 4.D+0*u1**(-2)*mg2*
     +    mst12 + 4.D+0*u1**(-2)*mt2*mst12 - 1.2D+1*u1**(-2)*mst12**2
     +     - 8.D+0*u1**(-1)*mg*mt*s1**(-1)*mst12*sin2t + 4.D+0*u1**(-1)
     +    *s1**(-1)*mg2*mst12 + 4.D+0*u1**(-1)*s1**(-1)*mt2*mst12 + 
     +    4.D+0*u1**(-1)*s1**(-1)*mst12**2 - 1.6D+1*mg*mt*s1**(-1)*
     +    sin2t + 8.D+0*s1**(-1)*mg2 + 8.D+0*s1**(-1)*mt2 + 8.D+0*
     +    s1**(-1)*mst12 )
      M2GGSV = M2GGSV + SK3B0C(2)*N*CK * ( 3.2D+1*s**(-2)*t1**2*mg*mt*
     +    s1**(-1)*sin2t - 1.6D+1*s**(-2)*t1**2*s1**(-1)*mg2 - 1.6D+1*
     +    s**(-2)*t1**2*s1**(-1)*mt2 + 4.D+0*s**(-2)*u1**2 - 1.6D+1*
     +    s**(-1)*t1**(-2)*u1*mg*mt*mst12*sin2t + 8.D+0*s**(-1)*
     +    t1**(-2)*u1*mg2*mst12 + 8.D+0*s**(-1)*t1**(-2)*u1*mt2*mst12
     +     - 8.D+0*s**(-1)*t1**(-1)*u1*mg*mt*sin2t + 4.D+0*s**(-1)*
     +    t1**(-1)*u1*mg2 + 4.D+0*s**(-1)*t1**(-1)*u1*mt2 - 8.D+0*
     +    s**(-1)*t1**(-1)*u1*mst12 - 8.D+0*s**(-1)*t1**(-1)*mg*mt*
     +    mst12*sin2t + 4.D+0*s**(-1)*t1**(-1)*mg2*mst12 + 4.D+0*
     +    s**(-1)*t1**(-1)*mt2*mst12 + 4.D+0*s**(-1)*t1**(-1)*mst12**2
     +     - 1.6D+1*s**(-1)*t1*u1**(-2)*mg*mt*mst12*sin2t + 8.D+0*
     +    s**(-1)*t1*u1**(-2)*mg2*mst12 + 8.D+0*s**(-1)*t1*u1**(-2)*mt2
     +    *mst12 - 8.D+0*s**(-1)*t1*u1**(-1)*mg*mt*sin2t + 4.D+0*
     +    s**(-1)*t1*u1**(-1)*mg2 + 4.D+0*s**(-1)*t1*u1**(-1)*mt2 - 
     +    8.D+0*s**(-1)*t1*u1**(-1)*mst12 + 3.2D+1*s**(-1)*t1*mg*mt*
     +    s1**(-1)*sin2t )
      M2GGSV = M2GGSV + SK3B0C(2)*N*CK * (  - 1.6D+1*s**(-1)*t1*
     +    s1**(-1)*mg2 - 1.6D+1*s**(-1)*t1*s1**(-1)*mt2 - 1.2D+1*
     +    s**(-1)*t1 - 4.D+0*s**(-1)*t1**2*s1**(-1) - 8.D+0*s**(-1)*
     +    u1**(-1)*mg*mt*mst12*sin2t + 4.D+0*s**(-1)*u1**(-1)*mg2*mst12
     +     + 4.D+0*s**(-1)*u1**(-1)*mt2*mst12 + 4.D+0*s**(-1)*u1**(-1)*
     +    mst12**2 - 8.D+0*s**(-1)*u1 + 8.D+0*s**(-1)*mg*mt*sin2t - 
     +    4.D+0*s**(-1)*mg2 - 4.D+0*s**(-1)*mt2 - 4.D+0*s**(-1)*mst12
     +     - 3.2D+1*s*t1**(-3)*u1**(-1)*mg*mt*mst12**2*sin2t + 1.6D+1*s
     +    *t1**(-3)*u1**(-1)*mg2*mst12**2 + 1.6D+1*s*t1**(-3)*u1**(-1)*
     +    mt2*mst12**2 - 1.6D+1*s*t1**(-3)*u1**(-1)*mst12**3 - 1.6D+1*s
     +    *t1**(-2)*u1**(-1)*mg*mt*mst12*sin2t + 8.D+0*s*t1**(-2)*
     +    u1**(-1)*mg2*mst12 + 8.D+0*s*t1**(-2)*u1**(-1)*mt2*mst12 - 
     +    2.4D+1*s*t1**(-2)*u1**(-1)*mst12**2 - 3.2D+1*s*t1**(-1)*
     +    u1**(-3)*mg*mt*mst12**2*sin2t + 1.6D+1*s*t1**(-1)*u1**(-3)*
     +    mg2*mst12**2 + 1.6D+1*s*t1**(-1)*u1**(-3)*mt2*mst12**2 - 
     +    1.6D+1*s*t1**(-1)*u1**(-3)*mst12**3 )
      M2GGSV = M2GGSV + SK3B0C(2)*N*CK * (  - 1.6D+1*s*t1**(-1)*
     +    u1**(-2)*mg*mt*mst12*sin2t + 8.D+0*s*t1**(-1)*u1**(-2)*mg2*
     +    mst12 + 8.D+0*s*t1**(-1)*u1**(-2)*mt2*mst12 - 2.4D+1*s*
     +    t1**(-1)*u1**(-2)*mst12**2 + 1.6D+1*t1**(-3)*mg*mt*mst12**2*
     +    sin2t - 8.D+0*t1**(-3)*mg2*mst12**2 - 8.D+0*t1**(-3)*mt2*
     +    mst12**2 + 8.D+0*t1**(-3)*mst12**3 + 4.D+1*t1**(-2)*mg*mt*
     +    mst12*sin2t - 2.D+1*t1**(-2)*mg2*mst12 - 2.D+1*t1**(-2)*mt2*
     +    mst12 + 1.2D+1*t1**(-2)*mst12**2 + 3.2D+1*t1**(-1)*u1**(-1)*
     +    mg*mt*mst12*sin2t - 1.6D+1*t1**(-1)*u1**(-1)*mg2*mst12 - 
     +    1.6D+1*t1**(-1)*u1**(-1)*mt2*mst12 - 1.6D+1*t1**(-1)*u1**(-1)
     +    *mst12**2 + 8.D+0*t1**(-1)*mg*mt*s1**(-1)*mst12*sin2t + 
     +    1.6D+1*t1**(-1)*mg*mt*sin2t - 4.D+0*t1**(-1)*s1**(-1)*mg2*
     +    mst12 - 4.D+0*t1**(-1)*s1**(-1)*mt2*mst12 - 4.D+0*t1**(-1)*
     +    s1**(-1)*mst12**2 - 8.D+0*t1**(-1)*mg2 - 8.D+0*t1**(-1)*mt2
     +     + 1.6D+1*t1**(-1)*mst12 - 4.D+0*t1*s1**(-1) + 1.6D+1*
     +    u1**(-3)*mg*mt*mst12**2*sin2t )
      M2GGSV = M2GGSV + SK3B0C(2)*N*CK * (  - 8.D+0*u1**(-3)*mg2*
     +    mst12**2 - 8.D+0*u1**(-3)*mt2*mst12**2 + 8.D+0*u1**(-3)*
     +    mst12**3 + 4.D+1*u1**(-2)*mg*mt*mst12*sin2t - 2.D+1*u1**(-2)*
     +    mg2*mst12 - 2.D+1*u1**(-2)*mt2*mst12 + 1.2D+1*u1**(-2)*
     +    mst12**2 + 8.D+0*u1**(-1)*mg*mt*s1**(-1)*mst12*sin2t + 1.6D+1
     +    *u1**(-1)*mg*mt*sin2t - 4.D+0*u1**(-1)*s1**(-1)*mg2*mst12 - 
     +    4.D+0*u1**(-1)*s1**(-1)*mt2*mst12 - 4.D+0*u1**(-1)*s1**(-1)*
     +    mst12**2 - 8.D+0*u1**(-1)*mg2 - 8.D+0*u1**(-1)*mt2 + 1.6D+1*
     +    u1**(-1)*mst12 + 1.6D+1*mg*mt*s1**(-1)*sin2t - 8.D+0*s1**(-1)
     +    *mg2 - 8.D+0*s1**(-1)*mt2 - 8.D+0*s1**(-1)*mst12 )
      M2GGSV = M2GGSV + SK3B0C(2)*CQED * ( 4.D+0*s**(-1)*t1 + 4.D+0*
     +    s**(-1)*u1 + 1.6D+1*s*t1**(-3)*u1**(-1)*mg*mt*mst12**2*sin2t
     +     - 8.D+0*s*t1**(-3)*u1**(-1)*mg2*mst12**2 - 8.D+0*s*t1**(-3)*
     +    u1**(-1)*mt2*mst12**2 + 8.D+0*s*t1**(-3)*u1**(-1)*mst12**3 + 
     +    8.D+0*s*t1**(-2)*u1**(-1)*mg*mt*mst12*sin2t - 4.D+0*s*
     +    t1**(-2)*u1**(-1)*mg2*mst12 - 4.D+0*s*t1**(-2)*u1**(-1)*mt2*
     +    mst12 + 1.2D+1*s*t1**(-2)*u1**(-1)*mst12**2 + 1.6D+1*s*
     +    t1**(-1)*u1**(-3)*mg*mt*mst12**2*sin2t - 8.D+0*s*t1**(-1)*
     +    u1**(-3)*mg2*mst12**2 - 8.D+0*s*t1**(-1)*u1**(-3)*mt2*
     +    mst12**2 + 8.D+0*s*t1**(-1)*u1**(-3)*mst12**3 + 8.D+0*s*
     +    t1**(-1)*u1**(-2)*mg*mt*mst12*sin2t - 4.D+0*s*t1**(-1)*
     +    u1**(-2)*mg2*mst12 - 4.D+0*s*t1**(-1)*u1**(-2)*mt2*mst12 + 
     +    1.2D+1*s*t1**(-1)*u1**(-2)*mst12**2 - 1.6D+1*t1**(-2)*mg*mt*
     +    mst12*sin2t + 8.D+0*t1**(-2)*mg2*mst12 + 8.D+0*t1**(-2)*mt2*
     +    mst12 - 1.6D+1*t1**(-1)*u1**(-1)*mg*mt*mst12*sin2t + 8.D+0*
     +    t1**(-1)*u1**(-1)*mg2*mst12 )
      M2GGSV = M2GGSV + SK3B0C(2)*CQED * ( 8.D+0*t1**(-1)*u1**(-1)*mt2*
     +    mst12 + 8.D+0*t1**(-1)*u1**(-1)*mst12**2 - 8.D+0*t1**(-1)*mg*
     +    mt*sin2t + 4.D+0*t1**(-1)*mg2 + 4.D+0*t1**(-1)*mt2 - 8.D+0*
     +    t1**(-1)*mst12 - 1.6D+1*u1**(-2)*mg*mt*mst12*sin2t + 8.D+0*
     +    u1**(-2)*mg2*mst12 + 8.D+0*u1**(-2)*mt2*mst12 - 8.D+0*
     +    u1**(-1)*mg*mt*sin2t + 4.D+0*u1**(-1)*mg2 + 4.D+0*u1**(-1)*
     +    mt2 - 8.D+0*u1**(-1)*mst12 )
      M2GGSV = M2GGSV + SK3B0D(1,1)*N*CO * (  - 5.D-1*s**(-1)*t**(-1)*
     +    t1**(-2)*u1*mst12**3 - 1.25D+0*s**(-1)*t**(-1)*t1**(-1)*u1*
     +    mst12**2 + 5.D-1*s**(-1)*t**(-1)*t1*mst12 + 1.25D-1*s**(-1)*
     +    t**(-1)*t1**2 - 7.5D-1*s**(-1)*t**(-1)*u1*mst12 + 3.75D-1*
     +    s**(-1)*t**(-1)*mst12**2 + 4.5D+0*s**(-1)*t1**(-2)*u1*
     +    mst12**2 + 7.75D+0*s**(-1)*t1**(-1)*u1*mst12 - 4.D+0*s**(-1)*
     +    t1**(-1)*mst12**2 - 1.25D-1*s**(-1)*t1 + 4.D+0*s**(-1)*u1 - 
     +    1.375D+0*s**(-1)*mst12 - 2.D+0*t**(-1)*t1**(-3)*mst12**4 - 
     +    3.D+0*t**(-1)*t1**(-2)*mst12**3 - t**(-1)*t1**(-1)*mst12**2
     +     - 1.4D+1*t1**(-3)*mst12**3 - 1.9D+1*t1**(-2)*mst12**2 - 
     +    5.D+0*t1**(-1)*mst12 )
      M2GGSV = M2GGSV + SK3B0D(1,1)*N*CK * ( 8.D+0 + 2.D+0*s**(-1)*
     +    t**(-1)*t1**(-2)*u1*mst12**3 + 4.D+0*s**(-1)*t**(-1)*t1**(-1)
     +    *u1*mst12**2 + 2.D+0*s**(-1)*t**(-1)*u1*mst12 - 1.D+1*s**(-1)
     +    *t1**(-2)*u1*mst12**2 - 1.4D+1*s**(-1)*t1**(-1)*u1*mst12 - 
     +    4.D+0*s**(-1)*u1 - 4.D+0*s**(-1)*mst12 - 6.D+0*s*t**(-1)*
     +    t1**(-3)*u1**(-1)*mst12**4 - 9.D+0*s*t**(-1)*t1**(-2)*
     +    u1**(-1)*mst12**3 - 3.D+0*s*t**(-1)*t1**(-1)*u1**(-1)*
     +    mst12**2 - 2.6D+1*s*t1**(-3)*u1**(-1)*mst12**3 - 3.3D+1*s*
     +    t1**(-2)*u1**(-1)*mst12**2 - 6.D+0*s*t1**(-1)*u1**(-1)*mst12
     +     + 4.D+0*t**(-1)*t1**(-3)*mst12**4 + 8.D+0*t**(-1)*t1**(-2)*
     +    mst12**3 + t**(-1)*t1**(-1)*u1**(-1)*mst12**3 + 3.5D+0*
     +    t**(-1)*t1**(-1)*mst12**2 - 2.5D-1*t**(-1)*t1*u1**(-1)*mst12
     +     + 7.5D-1*t**(-1)*u1**(-1)*mst12**2 - 5.D-1*t**(-1)*mst12 + 
     +    1.2D+1*t1**(-3)*mst12**3 + 2.4D+1*t1**(-2)*mst12**2 - 5.D+0*
     +    t1**(-1)*u1**(-1)*mst12**2 + 1.85D+1*t1**(-1)*mst12 + 2.25D+0
     +    *u1**(-1)*mst12 )
      M2GGSV = M2GGSV + SK3B0D(1,1)*CQED * (  - 4.D+0 + 4.D+0*s*t**(-1)
     +    *t1**(-3)*u1**(-1)*mst12**4 + 6.D+0*s*t**(-1)*t1**(-2)*
     +    u1**(-1)*mst12**3 + 2.D+0*s*t**(-1)*t1**(-1)*u1**(-1)*
     +    mst12**2 + 1.2D+1*s*t1**(-3)*u1**(-1)*mst12**3 + 1.4D+1*s*
     +    t1**(-2)*u1**(-1)*mst12**2 + 2.D+0*t**(-1)*t1**(-2)*mst12**3
     +     + 4.D+0*t**(-1)*t1**(-1)*mst12**2 + 2.D+0*t**(-1)*mst12 - 
     +    1.D+1*t1**(-2)*mst12**2 - 1.4D+1*t1**(-1)*mst12 - 4.D+0*
     +    u1**(-1)*mst12 )
      M2GGSV = M2GGSV + SK3B0D(1,2)*N*CO * (  - 5.D-1*s**(-1)*u**(-1)*
     +    t1*u1**(-2)*mst12**3 - 1.25D+0*s**(-1)*u**(-1)*t1*u1**(-1)*
     +    mst12**2 - 7.5D-1*s**(-1)*u**(-1)*t1*mst12 + 5.D-1*s**(-1)*
     +    u**(-1)*u1*mst12 + 1.25D-1*s**(-1)*u**(-1)*u1**2 + 3.75D-1*
     +    s**(-1)*u**(-1)*mst12**2 + 4.5D+0*s**(-1)*t1*u1**(-2)*
     +    mst12**2 + 7.75D+0*s**(-1)*t1*u1**(-1)*mst12 + 4.D+0*s**(-1)*
     +    t1 - 4.D+0*s**(-1)*u1**(-1)*mst12**2 - 1.25D-1*s**(-1)*u1 - 
     +    1.375D+0*s**(-1)*mst12 - 2.D+0*u**(-1)*u1**(-3)*mst12**4 - 
     +    3.D+0*u**(-1)*u1**(-2)*mst12**3 - u**(-1)*u1**(-1)*mst12**2
     +     - 1.4D+1*u1**(-3)*mst12**3 - 1.9D+1*u1**(-2)*mst12**2 - 
     +    5.D+0*u1**(-1)*mst12 )
      M2GGSV = M2GGSV + SK3B0D(1,2)*N*CK * ( 8.D+0 + 2.D+0*s**(-1)*
     +    u**(-1)*t1*u1**(-2)*mst12**3 + 4.D+0*s**(-1)*u**(-1)*t1*
     +    u1**(-1)*mst12**2 + 2.D+0*s**(-1)*u**(-1)*t1*mst12 - 1.D+1*
     +    s**(-1)*t1*u1**(-2)*mst12**2 - 1.4D+1*s**(-1)*t1*u1**(-1)*
     +    mst12 - 4.D+0*s**(-1)*t1 - 4.D+0*s**(-1)*mst12 - 6.D+0*s*
     +    u**(-1)*t1**(-1)*u1**(-3)*mst12**4 - 9.D+0*s*u**(-1)*t1**(-1)
     +    *u1**(-2)*mst12**3 - 3.D+0*s*u**(-1)*t1**(-1)*u1**(-1)*
     +    mst12**2 - 2.6D+1*s*t1**(-1)*u1**(-3)*mst12**3 - 3.3D+1*s*
     +    t1**(-1)*u1**(-2)*mst12**2 - 6.D+0*s*t1**(-1)*u1**(-1)*mst12
     +     + u**(-1)*t1**(-1)*u1**(-1)*mst12**3 - 2.5D-1*u**(-1)*
     +    t1**(-1)*u1*mst12 + 7.5D-1*u**(-1)*t1**(-1)*mst12**2 + 4.D+0*
     +    u**(-1)*u1**(-3)*mst12**4 + 8.D+0*u**(-1)*u1**(-2)*mst12**3
     +     + 3.5D+0*u**(-1)*u1**(-1)*mst12**2 - 5.D-1*u**(-1)*mst12 - 
     +    5.D+0*t1**(-1)*u1**(-1)*mst12**2 + 2.25D+0*t1**(-1)*mst12 + 
     +    1.2D+1*u1**(-3)*mst12**3 + 2.4D+1*u1**(-2)*mst12**2 + 1.85D+1
     +    *u1**(-1)*mst12 )
      M2GGSV = M2GGSV + SK3B0D(1,2)*CQED * (  - 4.D+0 + 4.D+0*s*u**(-1)
     +    *t1**(-1)*u1**(-3)*mst12**4 + 6.D+0*s*u**(-1)*t1**(-1)*
     +    u1**(-2)*mst12**3 + 2.D+0*s*u**(-1)*t1**(-1)*u1**(-1)*
     +    mst12**2 + 1.2D+1*s*t1**(-1)*u1**(-3)*mst12**3 + 1.4D+1*s*
     +    t1**(-1)*u1**(-2)*mst12**2 + 2.D+0*u**(-1)*u1**(-2)*mst12**3
     +     + 4.D+0*u**(-1)*u1**(-1)*mst12**2 + 2.D+0*u**(-1)*mst12 - 
     +    4.D+0*t1**(-1)*mst12 - 1.D+1*u1**(-2)*mst12**2 - 1.4D+1*
     +    u1**(-1)*mst12 )
      M2GGSV = M2GGSV + SK3B0D(2,1)*N*CO * (  - 1.6D+1*s**(-1)*t1**(-2)
     +    *u1*mg*mt*mst12*sin2t + 8.D+0*s**(-1)*t1**(-2)*u1*mg2*mst12
     +     + 8.D+0*s**(-1)*t1**(-2)*u1*mt2*mst12 - 8.D+0*s**(-1)*
     +    t1**(-1)*u1*mg*mt*sin2t + 4.D+0*s**(-1)*t1**(-1)*u1*mg2 + 
     +    4.D+0*s**(-1)*t1**(-1)*u1*mt2 - 2.D+0*s**(-1)*t1**(-1)*u1*
     +    mst12 - 8.D+0*s**(-1)*t1**(-1)*mg*mt*mst12*sin2t + 4.D+0*
     +    s**(-1)*t1**(-1)*mg2*mst12 + 4.D+0*s**(-1)*t1**(-1)*mt2*mst12
     +     + 4.D+0*s**(-1)*t1**(-1)*mst12**2 - 2.D+0*s**(-1)*u1 + 2.D+0
     +    *s**(-1)*mst12 + 1.6D+1*t1**(-3)*mg*mt*mst12**2*sin2t - 8.D+0
     +    *t1**(-3)*mg2*mst12**2 - 8.D+0*t1**(-3)*mt2*mst12**2 + 8.D+0*
     +    t1**(-3)*mst12**3 + 8.D+0*t1**(-2)*mg*mt*mst12*sin2t - 4.D+0*
     +    t1**(-2)*mg2*mst12 - 4.D+0*t1**(-2)*mt2*mst12 + 1.2D+1*
     +    t1**(-2)*mst12**2 + 4.D+0*t1**(-1)*mst12 )
      M2GGSV = M2GGSV + SK3B0D(2,1)*N*CK * (  - 4.D+0 + 1.6D+1*s**(-1)*
     +    t1**(-2)*u1*mg*mt*mst12*sin2t - 8.D+0*s**(-1)*t1**(-2)*u1*mg2
     +    *mst12 - 8.D+0*s**(-1)*t1**(-2)*u1*mt2*mst12 + 8.D+0*s**(-1)*
     +    t1**(-1)*u1*mg*mt*sin2t - 4.D+0*s**(-1)*t1**(-1)*u1*mg2 - 
     +    4.D+0*s**(-1)*t1**(-1)*u1*mt2 + 2.D+0*s**(-1)*t1**(-1)*u1*
     +    mst12 + 8.D+0*s**(-1)*t1**(-1)*mg*mt*mst12*sin2t - 4.D+0*
     +    s**(-1)*t1**(-1)*mg2*mst12 - 4.D+0*s**(-1)*t1**(-1)*mt2*mst12
     +     - 4.D+0*s**(-1)*t1**(-1)*mst12**2 + 2.D+0*s**(-1)*u1 - 2.D+0
     +    *s**(-1)*mst12 + 3.2D+1*s*t1**(-3)*u1**(-1)*mg*mt*mst12**2*
     +    sin2t - 1.6D+1*s*t1**(-3)*u1**(-1)*mg2*mst12**2 - 1.6D+1*s*
     +    t1**(-3)*u1**(-1)*mt2*mst12**2 + 1.6D+1*s*t1**(-3)*u1**(-1)*
     +    mst12**3 + 1.6D+1*s*t1**(-2)*u1**(-1)*mg*mt*mst12*sin2t - 
     +    8.D+0*s*t1**(-2)*u1**(-1)*mg2*mst12 - 8.D+0*s*t1**(-2)*
     +    u1**(-1)*mt2*mst12 + 2.4D+1*s*t1**(-2)*u1**(-1)*mst12**2 + 
     +    8.D+0*s*t1**(-1)*u1**(-1)*mst12 - 1.6D+1*t1**(-3)*mg*mt*
     +    mst12**2*sin2t )
      M2GGSV = M2GGSV + SK3B0D(2,1)*N*CK * ( 8.D+0*t1**(-3)*mg2*
     +    mst12**2 + 8.D+0*t1**(-3)*mt2*mst12**2 - 8.D+0*t1**(-3)*
     +    mst12**3 - 4.D+1*t1**(-2)*mg*mt*mst12*sin2t + 2.D+1*t1**(-2)*
     +    mg2*mst12 + 2.D+1*t1**(-2)*mt2*mst12 - 1.2D+1*t1**(-2)*
     +    mst12**2 - 1.6D+1*t1**(-1)*u1**(-1)*mg*mt*mst12*sin2t + 8.D+0
     +    *t1**(-1)*u1**(-1)*mg2*mst12 + 8.D+0*t1**(-1)*u1**(-1)*mt2*
     +    mst12 + 8.D+0*t1**(-1)*u1**(-1)*mst12**2 - 1.6D+1*t1**(-1)*mg
     +    *mt*sin2t + 8.D+0*t1**(-1)*mg2 + 8.D+0*t1**(-1)*mt2 - 8.D+0*
     +    t1**(-1)*mst12 + 4.D+0*u1**(-1)*mst12 )
      M2GGSV = M2GGSV + SK3B0D(2,1)*CQED * ( 2.D+0 - 1.6D+1*s*t1**(-3)*
     +    u1**(-1)*mg*mt*mst12**2*sin2t + 8.D+0*s*t1**(-3)*u1**(-1)*mg2
     +    *mst12**2 + 8.D+0*s*t1**(-3)*u1**(-1)*mt2*mst12**2 - 8.D+0*s*
     +    t1**(-3)*u1**(-1)*mst12**3 - 8.D+0*s*t1**(-2)*u1**(-1)*mg*mt*
     +    mst12*sin2t + 4.D+0*s*t1**(-2)*u1**(-1)*mg2*mst12 + 4.D+0*s*
     +    t1**(-2)*u1**(-1)*mt2*mst12 - 1.2D+1*s*t1**(-2)*u1**(-1)*
     +    mst12**2 - 4.D+0*s*t1**(-1)*u1**(-1)*mst12 + 1.6D+1*t1**(-2)*
     +    mg*mt*mst12*sin2t - 8.D+0*t1**(-2)*mg2*mst12 - 8.D+0*t1**(-2)
     +    *mt2*mst12 + 8.D+0*t1**(-1)*u1**(-1)*mg*mt*mst12*sin2t - 
     +    4.D+0*t1**(-1)*u1**(-1)*mg2*mst12 - 4.D+0*t1**(-1)*u1**(-1)*
     +    mt2*mst12 - 4.D+0*t1**(-1)*u1**(-1)*mst12**2 + 8.D+0*t1**(-1)
     +    *mg*mt*sin2t - 4.D+0*t1**(-1)*mg2 - 4.D+0*t1**(-1)*mt2 + 
     +    2.D+0*t1**(-1)*mst12 - 2.D+0*u1**(-1)*mst12 )
      M2GGSV = M2GGSV + SK3B0D(2,2)*N*CO * (  - 1.6D+1*s**(-1)*t1*
     +    u1**(-2)*mg*mt*mst12*sin2t + 8.D+0*s**(-1)*t1*u1**(-2)*mg2*
     +    mst12 + 8.D+0*s**(-1)*t1*u1**(-2)*mt2*mst12 - 8.D+0*s**(-1)*
     +    t1*u1**(-1)*mg*mt*sin2t + 4.D+0*s**(-1)*t1*u1**(-1)*mg2 + 
     +    4.D+0*s**(-1)*t1*u1**(-1)*mt2 - 2.D+0*s**(-1)*t1*u1**(-1)*
     +    mst12 - 2.D+0*s**(-1)*t1 - 8.D+0*s**(-1)*u1**(-1)*mg*mt*mst12
     +    *sin2t + 4.D+0*s**(-1)*u1**(-1)*mg2*mst12 + 4.D+0*s**(-1)*
     +    u1**(-1)*mt2*mst12 + 4.D+0*s**(-1)*u1**(-1)*mst12**2 + 2.D+0*
     +    s**(-1)*mst12 + 1.6D+1*u1**(-3)*mg*mt*mst12**2*sin2t - 8.D+0*
     +    u1**(-3)*mg2*mst12**2 - 8.D+0*u1**(-3)*mt2*mst12**2 + 8.D+0*
     +    u1**(-3)*mst12**3 + 8.D+0*u1**(-2)*mg*mt*mst12*sin2t - 4.D+0*
     +    u1**(-2)*mg2*mst12 - 4.D+0*u1**(-2)*mt2*mst12 + 1.2D+1*
     +    u1**(-2)*mst12**2 + 4.D+0*u1**(-1)*mst12 )
      M2GGSV = M2GGSV + SK3B0D(2,2)*N*CK * (  - 4.D+0 + 1.6D+1*s**(-1)*
     +    t1*u1**(-2)*mg*mt*mst12*sin2t - 8.D+0*s**(-1)*t1*u1**(-2)*mg2
     +    *mst12 - 8.D+0*s**(-1)*t1*u1**(-2)*mt2*mst12 + 8.D+0*s**(-1)*
     +    t1*u1**(-1)*mg*mt*sin2t - 4.D+0*s**(-1)*t1*u1**(-1)*mg2 - 
     +    4.D+0*s**(-1)*t1*u1**(-1)*mt2 + 2.D+0*s**(-1)*t1*u1**(-1)*
     +    mst12 + 2.D+0*s**(-1)*t1 + 8.D+0*s**(-1)*u1**(-1)*mg*mt*mst12
     +    *sin2t - 4.D+0*s**(-1)*u1**(-1)*mg2*mst12 - 4.D+0*s**(-1)*
     +    u1**(-1)*mt2*mst12 - 4.D+0*s**(-1)*u1**(-1)*mst12**2 - 2.D+0*
     +    s**(-1)*mst12 + 3.2D+1*s*t1**(-1)*u1**(-3)*mg*mt*mst12**2*
     +    sin2t - 1.6D+1*s*t1**(-1)*u1**(-3)*mg2*mst12**2 - 1.6D+1*s*
     +    t1**(-1)*u1**(-3)*mt2*mst12**2 + 1.6D+1*s*t1**(-1)*u1**(-3)*
     +    mst12**3 + 1.6D+1*s*t1**(-1)*u1**(-2)*mg*mt*mst12*sin2t - 
     +    8.D+0*s*t1**(-1)*u1**(-2)*mg2*mst12 - 8.D+0*s*t1**(-1)*
     +    u1**(-2)*mt2*mst12 + 2.4D+1*s*t1**(-1)*u1**(-2)*mst12**2 + 
     +    8.D+0*s*t1**(-1)*u1**(-1)*mst12 - 1.6D+1*t1**(-1)*u1**(-1)*mg
     +    *mt*mst12*sin2t )
      M2GGSV = M2GGSV + SK3B0D(2,2)*N*CK * ( 8.D+0*t1**(-1)*u1**(-1)*
     +    mg2*mst12 + 8.D+0*t1**(-1)*u1**(-1)*mt2*mst12 + 8.D+0*
     +    t1**(-1)*u1**(-1)*mst12**2 + 4.D+0*t1**(-1)*mst12 - 1.6D+1*
     +    u1**(-3)*mg*mt*mst12**2*sin2t + 8.D+0*u1**(-3)*mg2*mst12**2
     +     + 8.D+0*u1**(-3)*mt2*mst12**2 - 8.D+0*u1**(-3)*mst12**3 - 
     +    4.D+1*u1**(-2)*mg*mt*mst12*sin2t + 2.D+1*u1**(-2)*mg2*mst12
     +     + 2.D+1*u1**(-2)*mt2*mst12 - 1.2D+1*u1**(-2)*mst12**2 - 
     +    1.6D+1*u1**(-1)*mg*mt*sin2t + 8.D+0*u1**(-1)*mg2 + 8.D+0*
     +    u1**(-1)*mt2 - 8.D+0*u1**(-1)*mst12 )
      M2GGSV = M2GGSV + SK3B0D(2,2)*CQED * ( 2.D+0 - 1.6D+1*s*t1**(-1)*
     +    u1**(-3)*mg*mt*mst12**2*sin2t + 8.D+0*s*t1**(-1)*u1**(-3)*mg2
     +    *mst12**2 + 8.D+0*s*t1**(-1)*u1**(-3)*mt2*mst12**2 - 8.D+0*s*
     +    t1**(-1)*u1**(-3)*mst12**3 - 8.D+0*s*t1**(-1)*u1**(-2)*mg*mt*
     +    mst12*sin2t + 4.D+0*s*t1**(-1)*u1**(-2)*mg2*mst12 + 4.D+0*s*
     +    t1**(-1)*u1**(-2)*mt2*mst12 - 1.2D+1*s*t1**(-1)*u1**(-2)*
     +    mst12**2 - 4.D+0*s*t1**(-1)*u1**(-1)*mst12 + 8.D+0*t1**(-1)*
     +    u1**(-1)*mg*mt*mst12*sin2t - 4.D+0*t1**(-1)*u1**(-1)*mg2*
     +    mst12 - 4.D+0*t1**(-1)*u1**(-1)*mt2*mst12 - 4.D+0*t1**(-1)*
     +    u1**(-1)*mst12**2 - 2.D+0*t1**(-1)*mst12 + 1.6D+1*u1**(-2)*mg
     +    *mt*mst12*sin2t - 8.D+0*u1**(-2)*mg2*mst12 - 8.D+0*u1**(-2)*
     +    mt2*mst12 + 8.D+0*u1**(-1)*mg*mt*sin2t - 4.D+0*u1**(-1)*mg2
     +     - 4.D+0*u1**(-1)*mt2 + 2.D+0*u1**(-1)*mst12 )
      M2GGSV = M2GGSV + SK3BP(1)*N*CO * ( 8.D+0*s**(-2)*t1**2*mst12 + 
     +    8.D+0*s**(-2)*u1**2*mst12 - 1.6D+1*s**(-1)*t1**(-1)*u1*
     +    mst12**2 - 1.6D+1*s**(-1)*t1*u1**(-1)*mst12**2 + 1.6D+1*
     +    t1**(-2)*mst12**3 + 1.6D+1*u1**(-2)*mst12**3 )
      M2GGSV = M2GGSV + SK3BP(1)*N*CK * (  - 8.D+0*s**(-2)*t1**2*mst12
     +     - 8.D+0*s**(-2)*u1**2*mst12 + 1.6D+1*s**(-1)*t1**(-1)*u1*
     +    mst12**2 + 1.6D+1*s**(-1)*t1*u1**(-1)*mst12**2 + 1.6D+1*
     +    s**(-1)*t1*mst12 + 1.6D+1*s**(-1)*u1*mst12 + 3.2D+1*s*
     +    t1**(-2)*u1**(-1)*mst12**3 + 3.2D+1*s*t1**(-1)*u1**(-2)*
     +    mst12**3 - 1.6D+1*t1**(-2)*mst12**3 - 3.2D+1*t1**(-1)*
     +    mst12**2 - 1.6D+1*u1**(-2)*mst12**3 - 3.2D+1*u1**(-1)*
     +    mst12**2 )
      M2GGSV = M2GGSV + SK3BP(1)*CQED * (  - 8.D+0*s**(-1)*t1*mst12 - 
     +    8.D+0*s**(-1)*u1*mst12 - 1.6D+1*s*t1**(-2)*u1**(-1)*mst12**3
     +     - 1.6D+1*s*t1**(-1)*u1**(-2)*mst12**3 + 1.6D+1*t1**(-1)*
     +    mst12**2 + 1.6D+1*u1**(-1)*mst12**2 )
      M2GGSV = M2GGSV + SK3BP(2)*N*CO * (  - 8.D+0*s**(-2)*t1**2*mg*mt*
     +    sin2t + 4.D+0*s**(-2)*t1**2*mg2 + 4.D+0*s**(-2)*t1**2*mt2 - 
     +    4.D+0*s**(-2)*t1**2*mst12 - 8.D+0*s**(-2)*u1**2*mg*mt*sin2t
     +     + 4.D+0*s**(-2)*u1**2*mg2 + 4.D+0*s**(-2)*u1**2*mt2 - 4.D+0*
     +    s**(-2)*u1**2*mst12 + 1.6D+1*s**(-1)*t1**(-1)*u1*mg*mt*mst12*
     +    sin2t - 8.D+0*s**(-1)*t1**(-1)*u1*mg2*mst12 - 8.D+0*s**(-1)*
     +    t1**(-1)*u1*mt2*mst12 + 8.D+0*s**(-1)*t1**(-1)*u1*mst12**2 + 
     +    1.6D+1*s**(-1)*t1*u1**(-1)*mg*mt*mst12*sin2t - 8.D+0*s**(-1)*
     +    t1*u1**(-1)*mg2*mst12 - 8.D+0*s**(-1)*t1*u1**(-1)*mt2*mst12
     +     + 8.D+0*s**(-1)*t1*u1**(-1)*mst12**2 - 1.6D+1*t1**(-2)*mg*mt
     +    *mst12**2*sin2t + 8.D+0*t1**(-2)*mg2*mst12**2 + 8.D+0*
     +    t1**(-2)*mt2*mst12**2 - 8.D+0*t1**(-2)*mst12**3 - 1.6D+1*
     +    u1**(-2)*mg*mt*mst12**2*sin2t + 8.D+0*u1**(-2)*mg2*mst12**2
     +     + 8.D+0*u1**(-2)*mt2*mst12**2 - 8.D+0*u1**(-2)*mst12**3 )
      M2GGSV = M2GGSV + SK3BP(2)*N*CK * ( 8.D+0*s**(-2)*t1**2*mg*mt*
     +    sin2t - 4.D+0*s**(-2)*t1**2*mg2 - 4.D+0*s**(-2)*t1**2*mt2 + 
     +    4.D+0*s**(-2)*t1**2*mst12 + 8.D+0*s**(-2)*u1**2*mg*mt*sin2t
     +     - 4.D+0*s**(-2)*u1**2*mg2 - 4.D+0*s**(-2)*u1**2*mt2 + 4.D+0*
     +    s**(-2)*u1**2*mst12 - 1.6D+1*s**(-1)*t1**(-1)*u1*mg*mt*mst12*
     +    sin2t + 8.D+0*s**(-1)*t1**(-1)*u1*mg2*mst12 + 8.D+0*s**(-1)*
     +    t1**(-1)*u1*mt2*mst12 - 8.D+0*s**(-1)*t1**(-1)*u1*mst12**2 - 
     +    1.6D+1*s**(-1)*t1*u1**(-1)*mg*mt*mst12*sin2t + 8.D+0*s**(-1)*
     +    t1*u1**(-1)*mg2*mst12 + 8.D+0*s**(-1)*t1*u1**(-1)*mt2*mst12
     +     - 8.D+0*s**(-1)*t1*u1**(-1)*mst12**2 - 1.6D+1*s**(-1)*t1*mg*
     +    mt*sin2t + 8.D+0*s**(-1)*t1*mg2 + 8.D+0*s**(-1)*t1*mt2 - 
     +    8.D+0*s**(-1)*t1*mst12 - 1.6D+1*s**(-1)*u1*mg*mt*sin2t + 
     +    8.D+0*s**(-1)*u1*mg2 + 8.D+0*s**(-1)*u1*mt2 - 8.D+0*s**(-1)*
     +    u1*mst12 - 3.2D+1*s*t1**(-2)*u1**(-1)*mg*mt*mst12**2*sin2t + 
     +    1.6D+1*s*t1**(-2)*u1**(-1)*mg2*mst12**2 + 1.6D+1*s*t1**(-2)*
     +    u1**(-1)*mt2*mst12**2 )
      M2GGSV = M2GGSV + SK3BP(2)*N*CK * (  - 1.6D+1*s*t1**(-2)*u1**(-1)
     +    *mst12**3 - 3.2D+1*s*t1**(-1)*u1**(-2)*mg*mt*mst12**2*sin2t
     +     + 1.6D+1*s*t1**(-1)*u1**(-2)*mg2*mst12**2 + 1.6D+1*s*
     +    t1**(-1)*u1**(-2)*mt2*mst12**2 - 1.6D+1*s*t1**(-1)*u1**(-2)*
     +    mst12**3 + 1.6D+1*t1**(-2)*mg*mt*mst12**2*sin2t - 8.D+0*
     +    t1**(-2)*mg2*mst12**2 - 8.D+0*t1**(-2)*mt2*mst12**2 + 8.D+0*
     +    t1**(-2)*mst12**3 + 3.2D+1*t1**(-1)*mg*mt*mst12*sin2t - 
     +    1.6D+1*t1**(-1)*mg2*mst12 - 1.6D+1*t1**(-1)*mt2*mst12 + 
     +    1.6D+1*t1**(-1)*mst12**2 + 1.6D+1*u1**(-2)*mg*mt*mst12**2*
     +    sin2t - 8.D+0*u1**(-2)*mg2*mst12**2 - 8.D+0*u1**(-2)*mt2*
     +    mst12**2 + 8.D+0*u1**(-2)*mst12**3 + 3.2D+1*u1**(-1)*mg*mt*
     +    mst12*sin2t - 1.6D+1*u1**(-1)*mg2*mst12 - 1.6D+1*u1**(-1)*mt2
     +    *mst12 + 1.6D+1*u1**(-1)*mst12**2 )
      M2GGSV = M2GGSV + SK3BP(2)*CQED * ( 8.D+0*s**(-1)*t1*mg*mt*sin2t
     +     - 4.D+0*s**(-1)*t1*mg2 - 4.D+0*s**(-1)*t1*mt2 + 4.D+0*
     +    s**(-1)*t1*mst12 + 8.D+0*s**(-1)*u1*mg*mt*sin2t - 4.D+0*
     +    s**(-1)*u1*mg2 - 4.D+0*s**(-1)*u1*mt2 + 4.D+0*s**(-1)*u1*
     +    mst12 + 1.6D+1*s*t1**(-2)*u1**(-1)*mg*mt*mst12**2*sin2t - 
     +    8.D+0*s*t1**(-2)*u1**(-1)*mg2*mst12**2 - 8.D+0*s*t1**(-2)*
     +    u1**(-1)*mt2*mst12**2 + 8.D+0*s*t1**(-2)*u1**(-1)*mst12**3 + 
     +    1.6D+1*s*t1**(-1)*u1**(-2)*mg*mt*mst12**2*sin2t - 8.D+0*s*
     +    t1**(-1)*u1**(-2)*mg2*mst12**2 - 8.D+0*s*t1**(-1)*u1**(-2)*
     +    mt2*mst12**2 + 8.D+0*s*t1**(-1)*u1**(-2)*mst12**3 - 1.6D+1*
     +    t1**(-1)*mg*mt*mst12*sin2t + 8.D+0*t1**(-1)*mg2*mst12 + 8.D+0
     +    *t1**(-1)*mt2*mst12 - 8.D+0*t1**(-1)*mst12**2 - 1.6D+1*
     +    u1**(-1)*mg*mt*mst12*sin2t + 8.D+0*u1**(-1)*mg2*mst12 + 8.D+0
     +    *u1**(-1)*mt2*mst12 - 8.D+0*u1**(-1)*mst12**2 )
      M2GGSV = M2GGSV + SK3C0A(1)*N*CO * (  - 6.D+0*s**(-1)*t1**(-1)*
     +    u1**2*mst12 + s**(-1)*t1*u1 - 1.2D+1*s**(-1)*t1*mst12 - 6.D+0
     +    *s**(-1)*t1**2*u1**(-1)*mst12 - s**(-1)*t1**2 - 1.2D+1*
     +    s**(-1)*u1*mst12 + 2.D+0*s**(-1)*u1**2 + 2.5D+0*s*t1**(-1)*
     +    mst12 + 2.5D+0*s*u1**(-1)*mst12 + 5.D-1*t1**(-1)*u1*mst12 + 
     +    5.D-1*t1*u1**(-1)*mst12 - t1 + 2.D+0*u1 - mst12 )
      M2GGSV = M2GGSV + SK3C0A(2)*N*CK * (  - 1.D+1*s**(-1)*t1**(-1)*u1
     +    *mst12**2 - 4.D+0*s**(-1)*t1**(-1)*u1**2*mst12 - 1.D+1*
     +    s**(-1)*t1*u1**(-1)*mst12**2 - 8.D+0*s**(-1)*t1*u1 - 2.D+1*
     +    s**(-1)*t1*mst12 - 4.D+0*s**(-1)*t1**2*u1**(-1)*mst12 - 4.D+0
     +    *s**(-1)*t1**2 - 2.D+1*s**(-1)*u1*mst12 - 4.D+0*s**(-1)*u1**2
     +     - 2.D+1*s**(-1)*mst12**2 - 2.D+0*t1**(-1)*mst12**2*sin2t**2
     +     + 2.D+0*t1**(-1)*mst12**2 - 2.D+0*u1**(-1)*mst12**2*sin2t**2
     +     + 2.D+0*u1**(-1)*mst12**2 )
      M2GGSV = M2GGSV + SK3C0A(2)*CO * ( 2.D+0*s**(-2)*t1**2*mst12 - 
     +    2.D+0*s**(-2)*u1**2*mst12 + 2.D+0*s**(-1)*t1**(-1)*u1*
     +    mst12**2 + 2.D+0*s**(-1)*t1*u1**(-1)*mst12**2 + 2.D+0*s**(-1)
     +    *t1*mst12 - 2.D+0*s**(-1)*u1*mst12 - 4.D+0*s**(-1)*mst12**2
     +     + 2.D+0*t1**(-1)*mst12**2*sin2t**2 - 2.D+0*t1**(-1)*mst12**2
     +     + 2.D+0*u1**(-1)*mst12**2*sin2t**2 - 2.D+0*u1**(-1)*mst12**2
     +     )
      M2GGSV = M2GGSV + SK3C0A(2)*CK * ( 8.D+0*s*t1**(-1)*u1**(-1)*
     +    mst12**2*sin2t**2 - 8.D+0*s*t1**(-1)*u1**(-1)*mst12**2 )
      M2GGSV = M2GGSV + SK3C0A(2)*CQED * (  - 4.D+0*s*t1**(-1)*u1**(-1)
     +    *mst12**2*sin2t**2 + 4.D+0*s*t1**(-1)*u1**(-1)*mst12**2 - 
     +    1.2D+1*t1**(-1)*u1*mst12 - 2.D+0*t1**(-1)*u1**2 - 2.D+1*
     +    t1**(-1)*mst12**2 - 1.2D+1*t1*u1**(-1)*mst12 - 6.D+0*t1 - 
     +    2.D+0*t1**2*u1**(-1) - 2.D+1*u1**(-1)*mst12**2 - 6.D+0*u1 - 
     +    2.4D+1*mst12 )
      M2GGSV = M2GGSV + SK3C0A(3)*N*CO * (  - 4.D+0*s**(-2)*t1**2*mg2
     +     + 4.D+0*s**(-2)*u1**2*mg2 - 4.D+0*s**(-1)*t1**(-1)*u1*mg*mt*
     +    mg2*sin2t + 4.D+0*s**(-1)*t1**(-1)*u1*mg*mt*mt2*sin2t - 4.D+0
     +    *s**(-1)*t1**(-1)*u1*mg*mt*mst12*sin2t - 8.D+0*s**(-1)*
     +    t1**(-1)*u1*mg2*mst12 + 2.D+0*s**(-1)*t1**(-1)*u1*mg2**2 + 
     +    4.D+0*s**(-1)*t1**(-1)*u1*mt2*mst12 - 2.D+0*s**(-1)*t1**(-1)*
     +    u1*mt2**2 - 2.D+0*s**(-1)*t1**(-1)*u1*mst12**2 - s**(-1)*
     +    t1**(-1)*u1**2*mg2 + s**(-1)*t1**(-1)*u1**2*mt2 - 4.D+0*
     +    s**(-1)*t1*u1**(-1)*mg*mt*mg2*sin2t + 4.D+0*s**(-1)*t1*
     +    u1**(-1)*mg*mt*mt2*sin2t - 4.D+0*s**(-1)*t1*u1**(-1)*mg*mt*
     +    mst12*sin2t - 8.D+0*s**(-1)*t1*u1**(-1)*mg2*mst12 + 2.D+0*
     +    s**(-1)*t1*u1**(-1)*mg2**2 + 4.D+0*s**(-1)*t1*u1**(-1)*mt2*
     +    mst12 - 2.D+0*s**(-1)*t1*u1**(-1)*mt2**2 - 2.D+0*s**(-1)*t1*
     +    u1**(-1)*mst12**2 - 2.D+0*s**(-1)*t1*u1 - 8.D+0*s**(-1)*t1*mg
     +    *mt*sin2t - 3.D+0*s**(-1)*t1*mg2 + 7.D+0*s**(-1)*t1*mt2 - 
     +    4.D+0*s**(-1)*t1*mst12 )
      M2GGSV = M2GGSV + SK3C0A(3)*N*CO * (  - s**(-1)*t1**2*u1**(-1)*
     +    mg2 + s**(-1)*t1**2*u1**(-1)*mt2 - s**(-1)*t1**2 - 8.D+0*
     +    s**(-1)*u1*mg*mt*sin2t + 5.D+0*s**(-1)*u1*mg2 + 7.D+0*s**(-1)
     +    *u1*mt2 - 4.D+0*s**(-1)*u1*mst12 - s**(-1)*u1**2 - 8.D+0*
     +    s**(-1)*mg*mt*mg2*sin2t + 8.D+0*s**(-1)*mg*mt*mt2*sin2t - 
     +    8.D+0*s**(-1)*mg*mt*mst12*sin2t + 4.D+0*s**(-1)*mg2**2 + 
     +    8.D+0*s**(-1)*mt2*mst12 - 4.D+0*s**(-1)*mt2**2 - 4.D+0*
     +    s**(-1)*mst12**2 )
      M2GGSV = M2GGSV + SK3C0A(4)*N*CK * (  - 4.D+0*s**(-1)*t1**(-1)*u1
     +    *mg*mt*mg2*sin2t + 4.D+0*s**(-1)*t1**(-1)*u1*mg*mt*mt2*sin2t
     +     + 4.D+0*s**(-1)*t1**(-1)*u1*mg*mt*mst12*sin2t - 4.D+0*
     +    s**(-1)*t1**(-1)*u1*mg2*mst12 + 2.D+0*s**(-1)*t1**(-1)*u1*
     +    mg2**2 + 4.D+0*s**(-1)*t1**(-1)*u1*mt2*mst12 - 2.D+0*s**(-1)*
     +    t1**(-1)*u1*mt2**2 + 2.D+0*s**(-1)*t1**(-1)*u1*mst12**2 - 
     +    s**(-1)*t1**(-1)*u1**2*mg2 + s**(-1)*t1**(-1)*u1**2*mt2 - 
     +    4.D+0*s**(-1)*t1*u1**(-1)*mg*mt*mg2*sin2t + 4.D+0*s**(-1)*t1*
     +    u1**(-1)*mg*mt*mt2*sin2t + 4.D+0*s**(-1)*t1*u1**(-1)*mg*mt*
     +    mst12*sin2t - 4.D+0*s**(-1)*t1*u1**(-1)*mg2*mst12 + 2.D+0*
     +    s**(-1)*t1*u1**(-1)*mg2**2 + 4.D+0*s**(-1)*t1*u1**(-1)*mt2*
     +    mst12 - 2.D+0*s**(-1)*t1*u1**(-1)*mt2**2 + 2.D+0*s**(-1)*t1*
     +    u1**(-1)*mst12**2 + 2.D+0*s**(-1)*t1*u1 + 8.D+0*s**(-1)*t1*mg
     +    *mt*sin2t - 7.D+0*s**(-1)*t1*mg2 - s**(-1)*t1*mt2 + 4.D+0*
     +    s**(-1)*t1*mst12 - s**(-1)*t1**2*u1**(-1)*mg2 + s**(-1)*t1**2
     +    *u1**(-1)*mt2 )
      M2GGSV = M2GGSV + SK3C0A(4)*N*CK * ( s**(-1)*t1**2 + 8.D+0*
     +    s**(-1)*u1*mg*mt*sin2t - 7.D+0*s**(-1)*u1*mg2 - s**(-1)*u1*
     +    mt2 + 4.D+0*s**(-1)*u1*mst12 + s**(-1)*u1**2 - 8.D+0*s**(-1)*
     +    mg*mt*mg2*sin2t + 8.D+0*s**(-1)*mg*mt*mt2*sin2t + 8.D+0*
     +    s**(-1)*mg*mt*mst12*sin2t - 8.D+0*s**(-1)*mg2*mst12 + 4.D+0*
     +    s**(-1)*mg2**2 + 8.D+0*s**(-1)*mt2*mst12 - 4.D+0*s**(-1)*
     +    mt2**2 + 4.D+0*s**(-1)*mst12**2 )
      M2GGSV = M2GGSV + SK3C0A(4)*CO * (  - 4.D+0*s**(-2)*t1**2*mt2 + 
     +    4.D+0*s**(-2)*u1**2*mt2 - 4.D+0*s**(-1)*t1**(-1)*u1*mt2*mst12
     +     - 4.D+0*s**(-1)*t1*u1**(-1)*mt2*mst12 - 4.D+0*s**(-1)*t1*mt2
     +     + 4.D+0*s**(-1)*u1*mt2 + 8.D+0*s**(-1)*mt2*mst12 )
      M2GGSV = M2GGSV + SK3C0A(4)*CQED * ( 4.D+0*t1**(-1)*u1*mg*mt*
     +    sin2t - 4.D+0*t1**(-1)*u1*mg2 + 2.D+0*t1**(-1)*u1*mst12 + 
     +    t1**(-1)*u1**2 - 8.D+0*t1**(-1)*mg*mt*mg2*sin2t + 8.D+0*
     +    t1**(-1)*mg*mt*mt2*sin2t + 8.D+0*t1**(-1)*mg*mt*mst12*sin2t
     +     - 8.D+0*t1**(-1)*mg2*mst12 + 4.D+0*t1**(-1)*mg2**2 + 8.D+0*
     +    t1**(-1)*mt2*mst12 - 4.D+0*t1**(-1)*mt2**2 + 4.D+0*t1**(-1)*
     +    mst12**2 + 4.D+0*t1*u1**(-1)*mg*mt*sin2t - 4.D+0*t1*u1**(-1)*
     +    mg2 + 2.D+0*t1*u1**(-1)*mst12 + t1 + t1**2*u1**(-1) - 8.D+0*
     +    u1**(-1)*mg*mt*mg2*sin2t + 8.D+0*u1**(-1)*mg*mt*mt2*sin2t + 
     +    8.D+0*u1**(-1)*mg*mt*mst12*sin2t - 8.D+0*u1**(-1)*mg2*mst12
     +     + 4.D+0*u1**(-1)*mg2**2 + 8.D+0*u1**(-1)*mt2*mst12 - 4.D+0*
     +    u1**(-1)*mt2**2 + 4.D+0*u1**(-1)*mst12**2 + u1 + 8.D+0*mg*mt*
     +    sin2t - 8.D+0*mg2 + 4.D+0*mst12 )
      M2GGSV = M2GGSV + SK3C0A(7)*CO * ( 4.D+0*s**(-2)*t1**2*nf*ms2 - 
     +    4.D+0*s**(-2)*u1**2*nf*ms2 + 4.D+0*s**(-1)*t1**(-1)*u1*nf*ms2
     +    *mst12 + 4.D+0*s**(-1)*t1*u1**(-1)*nf*ms2*mst12 + 4.D+0*
     +    s**(-1)*t1*nf*ms2 - 4.D+0*s**(-1)*u1*nf*ms2 - 8.D+0*s**(-1)*
     +    nf*ms2*mst12 )
      M2GGSV = M2GGSV + SK3C0A(8)*N*CK * ( 2.D+0*t1**(-1)*mst12*mst22*
     +    sin2t**2 + 2.D+0*u1**(-1)*mst12*mst22*sin2t**2 )
      M2GGSV = M2GGSV + SK3C0A(8)*CO * ( 2.D+0*s**(-2)*t1**2*mst22 - 
     +    2.D+0*s**(-2)*u1**2*mst22 + 2.D+0*s**(-1)*t1**(-1)*u1*mst12*
     +    mst22 + 2.D+0*s**(-1)*t1*u1**(-1)*mst12*mst22 + 2.D+0*s**(-1)
     +    *t1*mst22 - 2.D+0*s**(-1)*u1*mst22 - 4.D+0*s**(-1)*mst12*
     +    mst22 - 2.D+0*t1**(-1)*mst12*mst22*sin2t**2 + 2.D+0*t1**(-1)*
     +    mst12*mst22 - 2.D+0*u1**(-1)*mst12*mst22*sin2t**2 + 2.D+0*
     +    u1**(-1)*mst12*mst22 )
      M2GGSV = M2GGSV + SK3C0A(8)*CK * (  - 8.D+0*s*t1**(-1)*u1**(-1)*
     +    mst12*mst22*sin2t**2 + 8.D+0*s*t1**(-1)*u1**(-1)*mst12*mst22
     +     )
      M2GGSV = M2GGSV + SK3C0A(8)*CQED * ( 4.D+0*s*t1**(-1)*u1**(-1)*
     +    mst12*mst22*sin2t**2 )
      M2GGSV = M2GGSV + SK3C0B(1)*N*CK * (  - 1.6D+1*s**(-2)*t1**2*
     +    mst12 + 4.D+0*s**(-1)*t1**(-1)*u1*mst12**2 + 4.D+0*s**(-1)*
     +    t1**(-1)*u1**2*mst12 + 4.D+0*s**(-1)*t1*u1**(-1)*mst12**2 - 
     +    9.75D+0*s**(-1)*t1*u1 - 3.4D+1*s**(-1)*t1*mst12 + s**(-1)*
     +    t1**2*u1**(-1)*mst12 + 3.5D+0*s**(-1)*t1**2 + 2.5D-1*s**(-1)*
     +    t1**3*u1**(-1) - 1.5D+1*s**(-1)*u1*mst12 - 5.D+0*s**(-1)*
     +    u1**2 - 4.D+1*s**(-1)*mst12**2 + 2.D+0*s*t1**(-1)*mst12 - 
     +    2.5D-1*s*t1*u1**(-1) + 2.D+0*s*u1**(-1)*mst12 + 2.75D+0*s + 
     +    2.D+0*t1**(-1)*u1*mst12 - 4.D+0*t1**(-1)*mst12**2 - t1*
     +    u1**(-1)*mst12 + 5.75D+0*t1 - 4.D+0*u1**(-1)*mst12**2 - 
     +    2.25D+0*u1 + mst12 )
      M2GGSV = M2GGSV + SK3C0B(1)*CQED * ( 2.D+0*s*t1**(-1)*mst12 - 
     +    4.D+0*s*u1**(-1)*mst12 - 2.5D+0*s + s**2*t1**(-1) + 5.D-1*
     +    s**2*u1**(-1) - 6.D+0*t1**(-1)*u1*mst12 - 3.D+0*t1**(-1)*
     +    u1**2 - 8.D+0*t1**(-1)*mst12**2 - 1.2D+1*t1*u1**(-1)*mst12 - 
     +    6.5D+0*t1 - 2.5D+0*t1**2*u1**(-1) - 8.D+0*u1**(-1)*mst12**2
     +     - 7.D+0*u1 - 1.D+1*mst12 )
      M2GGSV = M2GGSV + SK3C0B(2)*N*CO * ( 4.D+0*s**(-1)*t1**(-1)*u1*
     +    mst12**2 + 4.D+0*s**(-1)*t1**(-1)*u1**2*mst12 - s**(-1)*
     +    t1**(-1)*u1**3 + 4.D+0*s**(-1)*t1*u1**(-1)*mst12**2 + s**(-1)
     +    *t1*u1 + 8.D+0*s**(-1)*t1*mst12 + 4.D+0*s**(-1)*t1**2*
     +    u1**(-1)*mst12 + 7.5D+0*s**(-1)*t1**2 - s**(-1)*t1**3*
     +    u1**(-1) + 8.D+0*s**(-1)*u1*mst12 + 3.5D+0*s**(-1)*u1**2 + 
     +    8.D+0*s**(-1)*mst12**2 - 3.5D+0*s - s**2*t1**(-1) - s**2*
     +    u1**(-1) + 1.6D+1*t1**(-1)*s1**(-1)*mst12**3 - 4.D+0*t1**(-1)
     +    *mst12**2 + 1.6D+1*t1*s1**(-1)*mst12 + 4.D+0*t1**2*s1**(-1)
     +     + 1.6D+1*u1**(-1)*s1**(-1)*mst12**3 - 4.D+0*u1**(-1)*
     +    mst12**2 + 3.2D+1*s1**(-1)*mst12**2 - 4.D+0*mst12 )
      M2GGSV = M2GGSV + SK3C0B(3)*N*CO * (  - 3.2D+1*s**(-2)*t1**2*mg*
     +    mt*s1**(-1)*mg2*sin2t + 3.2D+1*s**(-2)*t1**2*mg*mt*s1**(-1)*
     +    mt2*sin2t - 8.D+0*s**(-2)*t1**2*mg*mt*sin2t + 1.6D+1*s**(-2)*
     +    t1**2*s1**(-1)*mg2**2 - 1.6D+1*s**(-2)*t1**2*s1**(-1)*mt2**2
     +     + 8.D+0*s**(-2)*t1**2*mt2 - 4.D+0*s**(-2)*t1**2*mst12 + 
     +    4.D+0*s**(-1)*t1**(-1)*u1*mg*mt*mg2*sin2t - 4.D+0*s**(-1)*
     +    t1**(-1)*u1*mg*mt*mt2*sin2t + 2.D+0*s**(-1)*t1**(-1)*u1*mg2*
     +    mst12 - 2.D+0*s**(-1)*t1**(-1)*u1*mg2**2 - 2.D+0*s**(-1)*
     +    t1**(-1)*u1*mt2*mst12 + 2.D+0*s**(-1)*t1**(-1)*u1*mt2**2 + 
     +    s**(-1)*t1**(-1)*u1**2*mg2 - s**(-1)*t1**(-1)*u1**2*mt2 + 
     +    4.D+0*s**(-1)*t1*u1**(-1)*mg*mt*mg2*sin2t - 4.D+0*s**(-1)*t1*
     +    u1**(-1)*mg*mt*mt2*sin2t + 2.D+0*s**(-1)*t1*u1**(-1)*mg2*
     +    mst12 - 2.D+0*s**(-1)*t1*u1**(-1)*mg2**2 - 2.D+0*s**(-1)*t1*
     +    u1**(-1)*mt2*mst12 + 2.D+0*s**(-1)*t1*u1**(-1)*mt2**2 - 2.D+0
     +    *s**(-1)*t1*u1 - 3.2D+1*s**(-1)*t1*mg*mt*s1**(-1)*mg2*sin2t
     +     + 3.2D+1*s**(-1)*t1*mg*mt*s1**(-1)*mt2*sin2t )
      M2GGSV = M2GGSV + SK3C0B(3)*N*CO * (  - 1.2D+1*s**(-1)*t1*mg*mt*
     +    sin2t + 1.6D+1*s**(-1)*t1*s1**(-1)*mg2**2 - 1.6D+1*s**(-1)*t1
     +    *s1**(-1)*mt2**2 + s**(-1)*t1*mg2 + 1.1D+1*s**(-1)*t1*mt2 - 
     +    6.D+0*s**(-1)*t1*mst12 + s**(-1)*t1**2*u1**(-1)*mg2 - s**(-1)
     +    *t1**2*u1**(-1)*mt2 + 8.D+0*s**(-1)*t1**2*mg*mt*s1**(-1)*
     +    sin2t - 8.D+0*s**(-1)*t1**2*s1**(-1)*mt2 - 2.D+0*s**(-1)*
     +    t1**2 - 4.D+0*s**(-1)*u1*mg*mt*sin2t + s**(-1)*u1*mg2 + 3.D+0
     +    *s**(-1)*u1*mt2 - 2.D+0*s**(-1)*u1*mst12 - s**(-1)*u1**2 - 
     +    1.6D+1*s**(-1)*mg*mt*mg2*sin2t + 1.6D+1*s**(-1)*mg*mt*mt2*
     +    sin2t - 2.4D+1*s**(-1)*mg*mt*mst12*sin2t + 4.D+0*s**(-1)*mg2*
     +    mst12 + 8.D+0*s**(-1)*mg2**2 + 2.D+1*s**(-1)*mt2*mst12 - 
     +    8.D+0*s**(-1)*mt2**2 - 1.2D+1*s**(-1)*mst12**2 - 8.D+0*
     +    t1**(-1)*mg*mt*s1**(-1)*mg2*mst12*sin2t + 8.D+0*t1**(-1)*mg*
     +    mt*s1**(-1)*mt2*mst12*sin2t + 8.D+0*t1**(-1)*mg*mt*s1**(-1)*
     +    mst12**2*sin2t - 4.D+0*t1**(-1)*mg*mt*mst12*sin2t + 4.D+0*
     +    t1**(-1)*s1**(-1)*mg2**2*mst12 )
      M2GGSV = M2GGSV + SK3C0B(3)*N*CO * (  - 8.D+0*t1**(-1)*s1**(-1)*
     +    mt2*mst12**2 - 4.D+0*t1**(-1)*s1**(-1)*mt2**2*mst12 - 4.D+0*
     +    t1**(-1)*s1**(-1)*mst12**3 + 4.D+0*t1**(-1)*mt2*mst12 + 8.D+0
     +    *t1*mg*mt*s1**(-1)*sin2t - 8.D+0*t1*s1**(-1)*mt2 - 4.D+0*t1*
     +    s1**(-1)*mst12 - t1**2*s1**(-1) - 8.D+0*u1**(-1)*mg*mt*
     +    s1**(-1)*mg2*mst12*sin2t + 8.D+0*u1**(-1)*mg*mt*s1**(-1)*mt2*
     +    mst12*sin2t + 8.D+0*u1**(-1)*mg*mt*s1**(-1)*mst12**2*sin2t - 
     +    4.D+0*u1**(-1)*mg*mt*mst12*sin2t + 4.D+0*u1**(-1)*s1**(-1)*
     +    mg2**2*mst12 - 8.D+0*u1**(-1)*s1**(-1)*mt2*mst12**2 - 4.D+0*
     +    u1**(-1)*s1**(-1)*mt2**2*mst12 - 4.D+0*u1**(-1)*s1**(-1)*
     +    mst12**3 + 4.D+0*u1**(-1)*mt2*mst12 - 1.6D+1*mg*mt*s1**(-1)*
     +    mg2*sin2t + 1.6D+1*mg*mt*s1**(-1)*mt2*sin2t + 1.6D+1*mg*mt*
     +    s1**(-1)*mst12*sin2t - 4.D+0*mg*mt*sin2t + 8.D+0*s1**(-1)*
     +    mg2**2 - 1.6D+1*s1**(-1)*mt2*mst12 - 8.D+0*s1**(-1)*mt2**2 - 
     +    8.D+0*s1**(-1)*mst12**2 + 4.D+0*mt2 + 4.D+0*mst12 )
      M2GGSV = M2GGSV + SK3C0B(4)*N*CK * (  - 3.2D+1*s**(-2)*t1**2*mg*
     +    mt*s1**(-1)*mg2*sin2t + 3.2D+1*s**(-2)*t1**2*mg*mt*s1**(-1)*
     +    mt2*sin2t + 8.D+0*s**(-2)*t1**2*mg*mt*sin2t + 1.6D+1*s**(-2)*
     +    t1**2*s1**(-1)*mg2**2 - 1.6D+1*s**(-2)*t1**2*s1**(-1)*mt2**2
     +     - 8.D+0*s**(-2)*t1**2*mg2 + 4.D+0*s**(-2)*t1**2*mst12 + 
     +    4.D+0*s**(-1)*t1**(-1)*u1*mg*mt*mg2*sin2t - 4.D+0*s**(-1)*
     +    t1**(-1)*u1*mg*mt*mt2*sin2t + 2.D+0*s**(-1)*t1**(-1)*u1*mg2*
     +    mst12 - 2.D+0*s**(-1)*t1**(-1)*u1*mg2**2 - 2.D+0*s**(-1)*
     +    t1**(-1)*u1*mt2*mst12 + 2.D+0*s**(-1)*t1**(-1)*u1*mt2**2 + 
     +    s**(-1)*t1**(-1)*u1**2*mg2 - s**(-1)*t1**(-1)*u1**2*mt2 + 
     +    4.D+0*s**(-1)*t1*u1**(-1)*mg*mt*mg2*sin2t - 4.D+0*s**(-1)*t1*
     +    u1**(-1)*mg*mt*mt2*sin2t + 2.D+0*s**(-1)*t1*u1**(-1)*mg2*
     +    mst12 - 2.D+0*s**(-1)*t1*u1**(-1)*mg2**2 - 2.D+0*s**(-1)*t1*
     +    u1**(-1)*mt2*mst12 + 2.D+0*s**(-1)*t1*u1**(-1)*mt2**2 + 2.D+0
     +    *s**(-1)*t1*u1 - 3.2D+1*s**(-1)*t1*mg*mt*s1**(-1)*mg2*sin2t
     +     + 3.2D+1*s**(-1)*t1*mg*mt*s1**(-1)*mt2*sin2t )
      M2GGSV = M2GGSV + SK3C0B(4)*N*CK * ( 1.2D+1*s**(-1)*t1*mg*mt*
     +    sin2t + 1.6D+1*s**(-1)*t1*s1**(-1)*mg2**2 - 1.6D+1*s**(-1)*t1
     +    *s1**(-1)*mt2**2 - 1.1D+1*s**(-1)*t1*mg2 - s**(-1)*t1*mt2 + 
     +    6.D+0*s**(-1)*t1*mst12 + s**(-1)*t1**2*u1**(-1)*mg2 - s**(-1)
     +    *t1**2*u1**(-1)*mt2 - 8.D+0*s**(-1)*t1**2*mg*mt*s1**(-1)*
     +    sin2t + 8.D+0*s**(-1)*t1**2*s1**(-1)*mg2 + 2.D+0*s**(-1)*
     +    t1**2 + 4.D+0*s**(-1)*u1*mg*mt*sin2t - 3.D+0*s**(-1)*u1*mg2
     +     - s**(-1)*u1*mt2 + 2.D+0*s**(-1)*u1*mst12 + s**(-1)*u1**2 - 
     +    1.6D+1*s**(-1)*mg*mt*mg2*sin2t + 1.6D+1*s**(-1)*mg*mt*mt2*
     +    sin2t + 2.4D+1*s**(-1)*mg*mt*mst12*sin2t - 2.D+1*s**(-1)*mg2*
     +    mst12 + 8.D+0*s**(-1)*mg2**2 - 4.D+0*s**(-1)*mt2*mst12 - 
     +    8.D+0*s**(-1)*mt2**2 + 1.2D+1*s**(-1)*mst12**2 - 8.D+0*
     +    t1**(-1)*mg*mt*s1**(-1)*mg2*mst12*sin2t + 8.D+0*t1**(-1)*mg*
     +    mt*s1**(-1)*mt2*mst12*sin2t - 8.D+0*t1**(-1)*mg*mt*s1**(-1)*
     +    mst12**2*sin2t + 4.D+0*t1**(-1)*mg*mt*mst12*sin2t + 8.D+0*
     +    t1**(-1)*s1**(-1)*mg2*mst12**2 )
      M2GGSV = M2GGSV + SK3C0B(4)*N*CK * ( 4.D+0*t1**(-1)*s1**(-1)*
     +    mg2**2*mst12 - 4.D+0*t1**(-1)*s1**(-1)*mt2**2*mst12 + 4.D+0*
     +    t1**(-1)*s1**(-1)*mst12**3 - 4.D+0*t1**(-1)*mg2*mst12 - 8.D+0
     +    *t1*mg*mt*s1**(-1)*sin2t + 8.D+0*t1*s1**(-1)*mg2 + 4.D+0*t1*
     +    s1**(-1)*mst12 + t1**2*s1**(-1) - 8.D+0*u1**(-1)*mg*mt*
     +    s1**(-1)*mg2*mst12*sin2t + 8.D+0*u1**(-1)*mg*mt*s1**(-1)*mt2*
     +    mst12*sin2t - 8.D+0*u1**(-1)*mg*mt*s1**(-1)*mst12**2*sin2t + 
     +    4.D+0*u1**(-1)*mg*mt*mst12*sin2t + 8.D+0*u1**(-1)*s1**(-1)*
     +    mg2*mst12**2 + 4.D+0*u1**(-1)*s1**(-1)*mg2**2*mst12 - 4.D+0*
     +    u1**(-1)*s1**(-1)*mt2**2*mst12 + 4.D+0*u1**(-1)*s1**(-1)*
     +    mst12**3 - 4.D+0*u1**(-1)*mg2*mst12 - 1.6D+1*mg*mt*s1**(-1)*
     +    mg2*sin2t + 1.6D+1*mg*mt*s1**(-1)*mt2*sin2t - 1.6D+1*mg*mt*
     +    s1**(-1)*mst12*sin2t + 4.D+0*mg*mt*sin2t + 1.6D+1*s1**(-1)*
     +    mg2*mst12 + 8.D+0*s1**(-1)*mg2**2 - 8.D+0*s1**(-1)*mt2**2 + 
     +    8.D+0*s1**(-1)*mst12**2 - 4.D+0*mg2 - 4.D+0*mst12 )
      M2GGSV = M2GGSV + SK3C0B(4)*CQED * (  - 2.D+0*s*t1**(-1)*mst12 - 
     +    2.D+0*s*u1**(-1)*mst12 + 4.D+0*t1**(-1)*u1*mg*mt*sin2t - 
     +    2.D+0*t1**(-1)*u1*mg2 - 2.D+0*t1**(-1)*u1*mt2 + 2.D+0*
     +    t1**(-1)*u1*mst12 + t1**(-1)*u1**2 + 8.D+0*t1**(-1)*mg*mt*
     +    mst12*sin2t - 4.D+0*t1**(-1)*mg2*mst12 - 4.D+0*t1**(-1)*mt2*
     +    mst12 + 4.D+0*t1**(-1)*mst12**2 + 4.D+0*t1*u1**(-1)*mg*mt*
     +    sin2t - 2.D+0*t1*u1**(-1)*mg2 - 2.D+0*t1*u1**(-1)*mt2 + 2.D+0
     +    *t1*u1**(-1)*mst12 + t1 + t1**2*u1**(-1) + 8.D+0*u1**(-1)*mg*
     +    mt*mst12*sin2t - 4.D+0*u1**(-1)*mg2*mst12 - 4.D+0*u1**(-1)*
     +    mt2*mst12 + 4.D+0*u1**(-1)*mst12**2 + u1 )
      M2GGSV = M2GGSV + SK3C0C(1,1)*N*CO * (  - 8.D+0*s**(-1)*t1**(-1)*
     +    u1*mst12**2 + 4.D+0*s**(-1)*t1*u1 - 4.D+0*s**(-1)*t1*mst12 - 
     +    4.D+0*s**(-1)*t1**2 + 4.D+0*s**(-1)*u1*mst12 - 8.D+0*s**(-1)*
     +    mst12**2 - 8.D+0*t1**(-1)*mst12**2 - 4.D+0*mst12 )
      M2GGSV = M2GGSV + SK3C0C(1,1)*N*CK * (  - 8.D+0*s*t1**(-1)*
     +    u1**(-1)*mst12**2 - 4.D+0*s*u1**(-1)*mst12 - 8.D+0*t1**(-1)*
     +    mst12**2 + 4.D+0*t1*u1**(-1)*mst12 + 4.D+0*t1 + 8.D+0*
     +    u1**(-1)*mst12**2 + 4.D+0*mst12 )
      M2GGSV = M2GGSV + SK3C0C(1,2)*N*CO * (  - 8.D+0*s**(-1)*t1*
     +    u1**(-1)*mst12**2 + 4.D+0*s**(-1)*t1*u1 + 4.D+0*s**(-1)*t1*
     +    mst12 - 4.D+0*s**(-1)*u1*mst12 - 4.D+0*s**(-1)*u1**2 - 8.D+0*
     +    s**(-1)*mst12**2 - 8.D+0*u1**(-1)*mst12**2 - 4.D+0*mst12 )
      M2GGSV = M2GGSV + SK3C0C(1,2)*N*CK * (  - 8.D+0*s*t1**(-1)*
     +    u1**(-1)*mst12**2 - 4.D+0*s*t1**(-1)*mst12 + 4.D+0*t1**(-1)*
     +    u1*mst12 + 8.D+0*t1**(-1)*mst12**2 - 8.D+0*u1**(-1)*mst12**2
     +     + 4.D+0*u1 + 4.D+0*mst12 )
      M2GGSV = M2GGSV + SK3C0C(3,1)*N*CK * ( 4.D+0*s**(-1)*t1*u1 + 
     +    1.6D+1*s**(-1)*t1*mst12 + 4.D+0*s**(-1)*t1**2 + 8.D+0*s**(-1)
     +    *u1*mst12 + 1.6D+1*s**(-1)*mst12**2 - 8.D+0*t1*u1**(-1)*mst12
     +     - 4.D+0*t1 - 8.D+0*mst12 )
      M2GGSV = M2GGSV + SK3C0C(3,1)*CQED * ( 1.6D+1*t1*u1**(-1)*mst12
     +     + 4.D+0*t1 + 4.D+0*t1**2*u1**(-1) + 1.6D+1*u1**(-1)*mst12**2
     +     + 8.D+0*mst12 )
      M2GGSV = M2GGSV + SK3C0C(3,2)*N*CK * ( 4.D+0*s**(-1)*t1*u1 + 
     +    8.D+0*s**(-1)*t1*mst12 + 1.6D+1*s**(-1)*u1*mst12 + 4.D+0*
     +    s**(-1)*u1**2 + 1.6D+1*s**(-1)*mst12**2 - 8.D+0*t1**(-1)*u1*
     +    mst12 - 4.D+0*u1 - 8.D+0*mst12 )
      M2GGSV = M2GGSV + SK3C0C(3,2)*CQED * ( 1.6D+1*t1**(-1)*u1*mst12
     +     + 4.D+0*t1**(-1)*u1**2 + 1.6D+1*t1**(-1)*mst12**2 + 4.D+0*u1
     +     + 8.D+0*mst12 )
      M2GGSV = M2GGSV + SK3C0C(4,1)*N*CO * ( 8.D+0*s**(-1)*t1*mg*mt*
     +    sin2t - 2.D+0*s**(-1)*t1*mg2 - 6.D+0*s**(-1)*t1*mt2 + 4.D+0*
     +    s**(-1)*t1*mst12 + 2.D+0*s**(-1)*t1**2 + 2.D+0*s**(-1)*u1*mg2
     +     - 2.D+0*s**(-1)*u1*mt2 + 8.D+0*s**(-1)*mg*mt*mg2*sin2t - 
     +    8.D+0*s**(-1)*mg*mt*mt2*sin2t + 8.D+0*s**(-1)*mg*mt*mst12*
     +    sin2t - 4.D+0*s**(-1)*mg2**2 - 8.D+0*s**(-1)*mt2*mst12 + 
     +    4.D+0*s**(-1)*mt2**2 + 4.D+0*s**(-1)*mst12**2 )
      M2GGSV = M2GGSV + SK3C0C(4,1)*N*CK * ( 2.D+0*t1*u1**(-1)*mg2 - 
     +    2.D+0*t1*u1**(-1)*mt2 + 8.D+0*u1**(-1)*mg*mt*mg2*sin2t - 
     +    8.D+0*u1**(-1)*mg*mt*mt2*sin2t - 8.D+0*u1**(-1)*mg*mt*mst12*
     +    sin2t + 8.D+0*u1**(-1)*mg2*mst12 - 4.D+0*u1**(-1)*mg2**2 + 
     +    4.D+0*u1**(-1)*mt2**2 - 4.D+0*u1**(-1)*mst12**2 + 2.D+0*mg2
     +     - 2.D+0*mt2 )
      M2GGSV = M2GGSV + SK3C0C(4,2)*N*CO * ( 2.D+0*s**(-1)*t1*mg2 - 
     +    2.D+0*s**(-1)*t1*mt2 + 8.D+0*s**(-1)*u1*mg*mt*sin2t - 2.D+0*
     +    s**(-1)*u1*mg2 - 6.D+0*s**(-1)*u1*mt2 + 4.D+0*s**(-1)*u1*
     +    mst12 + 2.D+0*s**(-1)*u1**2 + 8.D+0*s**(-1)*mg*mt*mg2*sin2t
     +     - 8.D+0*s**(-1)*mg*mt*mt2*sin2t + 8.D+0*s**(-1)*mg*mt*mst12*
     +    sin2t - 4.D+0*s**(-1)*mg2**2 - 8.D+0*s**(-1)*mt2*mst12 + 
     +    4.D+0*s**(-1)*mt2**2 + 4.D+0*s**(-1)*mst12**2 )
      M2GGSV = M2GGSV + SK3C0C(4,2)*N*CK * ( 2.D+0*t1**(-1)*u1*mg2 - 
     +    2.D+0*t1**(-1)*u1*mt2 + 8.D+0*t1**(-1)*mg*mt*mg2*sin2t - 
     +    8.D+0*t1**(-1)*mg*mt*mt2*sin2t - 8.D+0*t1**(-1)*mg*mt*mst12*
     +    sin2t + 8.D+0*t1**(-1)*mg2*mst12 - 4.D+0*t1**(-1)*mg2**2 + 
     +    4.D+0*t1**(-1)*mt2**2 - 4.D+0*t1**(-1)*mst12**2 + 2.D+0*mg2
     +     - 2.D+0*mt2 )
      M2GGSV = M2GGSV + SK3C0C(5,1)*N*CK * (  - 8.D+0*s**(-1)*t1*mg*mt*
     +    sin2t + 6.D+0*s**(-1)*t1*mg2 + 2.D+0*s**(-1)*t1*mt2 - 4.D+0*
     +    s**(-1)*t1*mst12 - 2.D+0*s**(-1)*t1**2 + 2.D+0*s**(-1)*u1*mg2
     +     - 2.D+0*s**(-1)*u1*mt2 + 8.D+0*s**(-1)*mg*mt*mg2*sin2t - 
     +    8.D+0*s**(-1)*mg*mt*mt2*sin2t - 8.D+0*s**(-1)*mg*mt*mst12*
     +    sin2t + 8.D+0*s**(-1)*mg2*mst12 - 4.D+0*s**(-1)*mg2**2 + 
     +    4.D+0*s**(-1)*mt2**2 - 4.D+0*s**(-1)*mst12**2 - 2.D+0*t1*
     +    u1**(-1)*mg2 + 2.D+0*t1*u1**(-1)*mt2 - 8.D+0*u1**(-1)*mg*mt*
     +    mg2*sin2t + 8.D+0*u1**(-1)*mg*mt*mt2*sin2t - 8.D+0*u1**(-1)*
     +    mg*mt*mst12*sin2t + 4.D+0*u1**(-1)*mg2**2 + 8.D+0*u1**(-1)*
     +    mt2*mst12 - 4.D+0*u1**(-1)*mt2**2 - 4.D+0*u1**(-1)*mst12**2
     +     - 2.D+0*mg2 + 2.D+0*mt2 )
      M2GGSV = M2GGSV + SK3C0C(5,1)*CQED * (  - 8.D+0*t1*u1**(-1)*mg*mt
     +    *sin2t + 6.D+0*t1*u1**(-1)*mg2 + 2.D+0*t1*u1**(-1)*mt2 - 
     +    4.D+0*t1*u1**(-1)*mst12 - 2.D+0*t1**2*u1**(-1) + 8.D+0*
     +    u1**(-1)*mg*mt*mg2*sin2t - 8.D+0*u1**(-1)*mg*mt*mt2*sin2t - 
     +    8.D+0*u1**(-1)*mg*mt*mst12*sin2t + 8.D+0*u1**(-1)*mg2*mst12
     +     - 4.D+0*u1**(-1)*mg2**2 + 4.D+0*u1**(-1)*mt2**2 - 4.D+0*
     +    u1**(-1)*mst12**2 + 2.D+0*mg2 - 2.D+0*mt2 )
      M2GGSV = M2GGSV + SK3C0C(5,2)*N*CK * ( 2.D+0*s**(-1)*t1*mg2 - 
     +    2.D+0*s**(-1)*t1*mt2 - 8.D+0*s**(-1)*u1*mg*mt*sin2t + 6.D+0*
     +    s**(-1)*u1*mg2 + 2.D+0*s**(-1)*u1*mt2 - 4.D+0*s**(-1)*u1*
     +    mst12 - 2.D+0*s**(-1)*u1**2 + 8.D+0*s**(-1)*mg*mt*mg2*sin2t
     +     - 8.D+0*s**(-1)*mg*mt*mt2*sin2t - 8.D+0*s**(-1)*mg*mt*mst12*
     +    sin2t + 8.D+0*s**(-1)*mg2*mst12 - 4.D+0*s**(-1)*mg2**2 + 
     +    4.D+0*s**(-1)*mt2**2 - 4.D+0*s**(-1)*mst12**2 - 2.D+0*
     +    t1**(-1)*u1*mg2 + 2.D+0*t1**(-1)*u1*mt2 - 8.D+0*t1**(-1)*mg*
     +    mt*mg2*sin2t + 8.D+0*t1**(-1)*mg*mt*mt2*sin2t - 8.D+0*
     +    t1**(-1)*mg*mt*mst12*sin2t + 4.D+0*t1**(-1)*mg2**2 + 8.D+0*
     +    t1**(-1)*mt2*mst12 - 4.D+0*t1**(-1)*mt2**2 - 4.D+0*t1**(-1)*
     +    mst12**2 - 2.D+0*mg2 + 2.D+0*mt2 )
      M2GGSV = M2GGSV + SK3C0C(5,2)*CQED * (  - 8.D+0*t1**(-1)*u1*mg*mt
     +    *sin2t + 6.D+0*t1**(-1)*u1*mg2 + 2.D+0*t1**(-1)*u1*mt2 - 
     +    4.D+0*t1**(-1)*u1*mst12 - 2.D+0*t1**(-1)*u1**2 + 8.D+0*
     +    t1**(-1)*mg*mt*mg2*sin2t - 8.D+0*t1**(-1)*mg*mt*mt2*sin2t - 
     +    8.D+0*t1**(-1)*mg*mt*mst12*sin2t + 8.D+0*t1**(-1)*mg2*mst12
     +     - 4.D+0*t1**(-1)*mg2**2 + 4.D+0*t1**(-1)*mt2**2 - 4.D+0*
     +    t1**(-1)*mst12**2 + 2.D+0*mg2 - 2.D+0*mt2 )
      M2GGSV = M2GGSV + SK3D0(1,1)*N*CO * (  - 8.D+0*s**(-1)*t1**(-1)*
     +    u1**2*mst12**2 - 4.D+0*s**(-1)*t1*u1*mst12 - 2.D+0*s**(-1)*t1
     +    *u1**2 - 8.D+0*s**(-1)*t1*mst12**2 - 2.D+0*s**(-1)*t1**3 - 
     +    1.6D+1*s**(-1)*u1*mst12**2 - 4.D+0*s**(-1)*u1**2*mst12 )
      M2GGSV = M2GGSV + SK3D0(1,2)*N*CO * (  - 4.D+0*s**(-1)*t1*u1*
     +    mst12 - 1.6D+1*s**(-1)*t1*mst12**2 - 8.D+0*s**(-1)*t1**2*
     +    u1**(-1)*mst12**2 - 2.D+0*s**(-1)*t1**2*u1 - 4.D+0*s**(-1)*
     +    t1**2*mst12 - 8.D+0*s**(-1)*u1*mst12**2 - 2.D+0*s**(-1)*u1**3
     +     )
      M2GGSV = M2GGSV + SK3D0(2,1)*N*CK * ( 1.6D+1*s**(-1)*t1**(-1)*u1*
     +    mst12**3 + 8.D+0*s**(-1)*t1**(-1)*u1**2*mst12**2 + 1.6D+1*
     +    s**(-1)*t1*u1*mst12 + 2.D+0*s**(-1)*t1*u1**2 + 2.4D+1*s**(-1)
     +    *t1*mst12**2 + 4.D+0*s**(-1)*t1**2*u1 + 1.2D+1*s**(-1)*t1**2*
     +    mst12 + 2.D+0*s**(-1)*t1**3 + 2.4D+1*s**(-1)*u1*mst12**2 + 
     +    4.D+0*s**(-1)*u1**2*mst12 + 1.6D+1*s**(-1)*mst12**3 )
      M2GGSV = M2GGSV + SK3D0(2,1)*CQED * ( 8.D+0*t1**(-1)*u1*mst12**2
     +     + 1.6D+1*t1**(-1)*mst12**3 + 2.4D+1*t1*u1**(-1)*mst12**2 + 
     +    2.D+0*t1*u1 + 1.6D+1*t1*mst12 + 1.2D+1*t1**2*u1**(-1)*mst12
     +     + 4.D+0*t1**2 + 2.D+0*t1**3*u1**(-1) + 1.6D+1*u1**(-1)*
     +    mst12**3 + 4.D+0*u1*mst12 + 2.4D+1*mst12**2 )
      M2GGSV = M2GGSV + SK3D0(2,2)*N*CK * ( 1.6D+1*s**(-1)*t1*u1**(-1)*
     +    mst12**3 + 1.6D+1*s**(-1)*t1*u1*mst12 + 4.D+0*s**(-1)*t1*
     +    u1**2 + 2.4D+1*s**(-1)*t1*mst12**2 + 8.D+0*s**(-1)*t1**2*
     +    u1**(-1)*mst12**2 + 2.D+0*s**(-1)*t1**2*u1 + 4.D+0*s**(-1)*
     +    t1**2*mst12 + 2.4D+1*s**(-1)*u1*mst12**2 + 1.2D+1*s**(-1)*
     +    u1**2*mst12 + 2.D+0*s**(-1)*u1**3 + 1.6D+1*s**(-1)*mst12**3 )
      M2GGSV = M2GGSV + SK3D0(2,2)*CQED * ( 2.4D+1*t1**(-1)*u1*mst12**2
     +     + 1.2D+1*t1**(-1)*u1**2*mst12 + 2.D+0*t1**(-1)*u1**3 + 
     +    1.6D+1*t1**(-1)*mst12**3 + 8.D+0*t1*u1**(-1)*mst12**2 + 2.D+0
     +    *t1*u1 + 4.D+0*t1*mst12 + 1.6D+1*u1**(-1)*mst12**3 + 1.6D+1*
     +    u1*mst12 + 4.D+0*u1**2 + 2.4D+1*mst12**2 )
      M2GGSV = M2GGSV + SK3D0(3,1)*N*CK * ( 8.D+0*t1**(-1)*u1*mst12**2
     +     + 8.D+0*t1*u1**(-1)*mst12**2 + 2.D+0*t1*u1 + 4.D+0*t1*mst12
     +     + 4.D+0*u1*mst12 + 8.D+0*mst12**2 )
      M2GGSV = M2GGSV + SK3D0(3,2)*N*CK * ( 8.D+0*t1**(-1)*u1*mst12**2
     +     + 8.D+0*t1*u1**(-1)*mst12**2 + 2.D+0*t1*u1 + 4.D+0*t1*mst12
     +     + 4.D+0*u1*mst12 + 8.D+0*mst12**2 )
      M2GGSV = M2GGSV + SK3D0(4,1)*N*CK * ( 8.D+0*s**(-1)*t1**(-1)*u1*
     +    mg*mt*mg2*mt2*sin2t + 8.D+0*s**(-1)*t1**(-1)*u1*mg*mt*mg2*
     +    mst12*sin2t - 4.D+0*s**(-1)*t1**(-1)*u1*mg*mt*mg2**2*sin2t - 
     +    8.D+0*s**(-1)*t1**(-1)*u1*mg*mt*mt2*mst12*sin2t - 4.D+0*
     +    s**(-1)*t1**(-1)*u1*mg*mt*mt2**2*sin2t - 4.D+0*s**(-1)*
     +    t1**(-1)*u1*mg*mt*mst12**2*sin2t + 4.D+0*s**(-1)*t1**(-1)*u1*
     +    mg2*mt2*mst12 - 2.D+0*s**(-1)*t1**(-1)*u1*mg2*mt2**2 + 6.D+0*
     +    s**(-1)*t1**(-1)*u1*mg2*mst12**2 - 2.D+0*s**(-1)*t1**(-1)*u1*
     +    mg2**2*mt2 - 6.D+0*s**(-1)*t1**(-1)*u1*mg2**2*mst12 + 2.D+0*
     +    s**(-1)*t1**(-1)*u1*mg2**3 - 2.D+0*s**(-1)*t1**(-1)*u1*mt2*
     +    mst12**2 + 2.D+0*s**(-1)*t1**(-1)*u1*mt2**2*mst12 + 2.D+0*
     +    s**(-1)*t1**(-1)*u1*mt2**3 - 2.D+0*s**(-1)*t1**(-1)*u1*
     +    mst12**3 - 2.D+0*s**(-1)*t1**(-1)*u1**2*mg*mt*mst12*sin2t + 
     +    2.D+0*s**(-1)*t1**(-1)*u1**2*mg2*mt2 + s**(-1)*t1**(-1)*u1**2
     +    *mg2*mst12 - s**(-1)*t1**(-1)*u1**2*mg2**2 + s**(-1)*t1**(-1)
     +    *u1**2*mt2*mst12 )
      M2GGSV = M2GGSV + SK3D0(4,1)*N*CK * (  - s**(-1)*t1**(-1)*u1**2*
     +    mt2**2 - 4.D+0*s**(-1)*t1*u1*mg*mt*sin2t + 5.D+0*s**(-1)*t1*
     +    u1*mg2 + s**(-1)*t1*u1*mt2 - 3.D+0*s**(-1)*t1*u1*mst12 + 
     +    8.D+0*s**(-1)*t1*mg*mt*mg2*sin2t - 8.D+0*s**(-1)*t1*mg*mt*mt2
     +    *sin2t - 1.D+1*s**(-1)*t1*mg*mt*mst12*sin2t + 2.D+0*s**(-1)*
     +    t1*mg2*mt2 + 9.D+0*s**(-1)*t1*mg2*mst12 - 5.D+0*s**(-1)*t1*
     +    mg2**2 + s**(-1)*t1*mt2*mst12 + 3.D+0*s**(-1)*t1*mt2**2 - 
     +    4.D+0*s**(-1)*t1*mst12**2 - s**(-1)*t1**2*u1 - 4.D+0*s**(-1)*
     +    t1**2*mg*mt*sin2t + 4.D+0*s**(-1)*t1**2*mg2 - 3.D+0*s**(-1)*
     +    t1**2*mst12 - s**(-1)*t1**3 + 8.D+0*s**(-1)*u1*mg*mt*mg2*
     +    sin2t - 1.2D+1*s**(-1)*u1*mg*mt*mst12*sin2t + 1.D+1*s**(-1)*
     +    u1*mg2*mst12 - 6.D+0*s**(-1)*u1*mg2**2 + 6.D+0*s**(-1)*u1*mt2
     +    *mst12 - 2.D+0*s**(-1)*u1*mt2**2 - 4.D+0*s**(-1)*u1*mst12**2
     +     + s**(-1)*u1**2*mg2 + s**(-1)*u1**2*mt2 + 8.D+0*s**(-1)*mg*
     +    mt*mg2*mt2*sin2t + 8.D+0*s**(-1)*mg*mt*mg2*mst12*sin2t - 
     +    4.D+0*s**(-1)*mg*mt*mg2**2*sin2t )
      M2GGSV = M2GGSV + SK3D0(4,1)*N*CK * (  - 8.D+0*s**(-1)*mg*mt*mt2*
     +    mst12*sin2t - 4.D+0*s**(-1)*mg*mt*mt2**2*sin2t - 4.D+0*
     +    s**(-1)*mg*mt*mst12**2*sin2t + 4.D+0*s**(-1)*mg2*mt2*mst12 - 
     +    2.D+0*s**(-1)*mg2*mt2**2 + 6.D+0*s**(-1)*mg2*mst12**2 - 2.D+0
     +    *s**(-1)*mg2**2*mt2 - 6.D+0*s**(-1)*mg2**2*mst12 + 2.D+0*
     +    s**(-1)*mg2**3 - 2.D+0*s**(-1)*mt2*mst12**2 + 2.D+0*s**(-1)*
     +    mt2**2*mst12 + 2.D+0*s**(-1)*mt2**3 - 2.D+0*s**(-1)*mst12**3
     +     )
      M2GGSV = M2GGSV + SK3D0(4,1)*CQED * (  - 2.D+0*t1**(-1)*u1*mg*mt*
     +    mst12*sin2t + 2.D+0*t1**(-1)*u1*mg2*mt2 + t1**(-1)*u1*mg2*
     +    mst12 - t1**(-1)*u1*mg2**2 + t1**(-1)*u1*mt2*mst12 - t1**(-1)
     +    *u1*mt2**2 + 8.D+0*t1**(-1)*mg*mt*mg2*mt2*sin2t + 8.D+0*
     +    t1**(-1)*mg*mt*mg2*mst12*sin2t - 4.D+0*t1**(-1)*mg*mt*mg2**2*
     +    sin2t - 8.D+0*t1**(-1)*mg*mt*mt2*mst12*sin2t - 4.D+0*t1**(-1)
     +    *mg*mt*mt2**2*sin2t - 4.D+0*t1**(-1)*mg*mt*mst12**2*sin2t + 
     +    4.D+0*t1**(-1)*mg2*mt2*mst12 - 2.D+0*t1**(-1)*mg2*mt2**2 + 
     +    6.D+0*t1**(-1)*mg2*mst12**2 - 2.D+0*t1**(-1)*mg2**2*mt2 - 
     +    6.D+0*t1**(-1)*mg2**2*mst12 + 2.D+0*t1**(-1)*mg2**3 - 2.D+0*
     +    t1**(-1)*mt2*mst12**2 + 2.D+0*t1**(-1)*mt2**2*mst12 + 2.D+0*
     +    t1**(-1)*mt2**3 - 2.D+0*t1**(-1)*mst12**3 + 8.D+0*t1*u1**(-1)
     +    *mg*mt*mg2*sin2t - 8.D+0*t1*u1**(-1)*mg*mt*mt2*sin2t - 1.D+1*
     +    t1*u1**(-1)*mg*mt*mst12*sin2t + 2.D+0*t1*u1**(-1)*mg2*mt2 + 
     +    9.D+0*t1*u1**(-1)*mg2*mst12 - 5.D+0*t1*u1**(-1)*mg2**2 + t1*
     +    u1**(-1)*mt2*mst12 )
      M2GGSV = M2GGSV + SK3D0(4,1)*CQED * ( 3.D+0*t1*u1**(-1)*mt2**2 - 
     +    4.D+0*t1*u1**(-1)*mst12**2 - 4.D+0*t1*mg*mt*sin2t + 5.D+0*t1*
     +    mg2 + t1*mt2 - 3.D+0*t1*mst12 - 4.D+0*t1**2*u1**(-1)*mg*mt*
     +    sin2t + 4.D+0*t1**2*u1**(-1)*mg2 - 3.D+0*t1**2*u1**(-1)*mst12
     +     - t1**2 - t1**3*u1**(-1) + 8.D+0*u1**(-1)*mg*mt*mg2*mt2*
     +    sin2t + 8.D+0*u1**(-1)*mg*mt*mg2*mst12*sin2t - 4.D+0*u1**(-1)
     +    *mg*mt*mg2**2*sin2t - 8.D+0*u1**(-1)*mg*mt*mt2*mst12*sin2t - 
     +    4.D+0*u1**(-1)*mg*mt*mt2**2*sin2t - 4.D+0*u1**(-1)*mg*mt*
     +    mst12**2*sin2t + 4.D+0*u1**(-1)*mg2*mt2*mst12 - 2.D+0*
     +    u1**(-1)*mg2*mt2**2 + 6.D+0*u1**(-1)*mg2*mst12**2 - 2.D+0*
     +    u1**(-1)*mg2**2*mt2 - 6.D+0*u1**(-1)*mg2**2*mst12 + 2.D+0*
     +    u1**(-1)*mg2**3 - 2.D+0*u1**(-1)*mt2*mst12**2 + 2.D+0*
     +    u1**(-1)*mt2**2*mst12 + 2.D+0*u1**(-1)*mt2**3 - 2.D+0*
     +    u1**(-1)*mst12**3 + u1*mg2 + u1*mt2 + 8.D+0*mg*mt*mg2*sin2t
     +     - 1.2D+1*mg*mt*mst12*sin2t + 1.D+1*mg2*mst12 - 6.D+0*mg2**2
     +     + 6.D+0*mt2*mst12 )
      M2GGSV = M2GGSV + SK3D0(4,1)*CQED * (  - 2.D+0*mt2**2 - 4.D+0*
     +    mst12**2 )
      M2GGSV = M2GGSV + SK3D0(4,2)*N*CK * ( 8.D+0*s**(-1)*t1*u1**(-1)*
     +    mg*mt*mg2*mt2*sin2t + 8.D+0*s**(-1)*t1*u1**(-1)*mg*mt*mg2*
     +    mst12*sin2t - 4.D+0*s**(-1)*t1*u1**(-1)*mg*mt*mg2**2*sin2t - 
     +    8.D+0*s**(-1)*t1*u1**(-1)*mg*mt*mt2*mst12*sin2t - 4.D+0*
     +    s**(-1)*t1*u1**(-1)*mg*mt*mt2**2*sin2t - 4.D+0*s**(-1)*t1*
     +    u1**(-1)*mg*mt*mst12**2*sin2t + 4.D+0*s**(-1)*t1*u1**(-1)*mg2
     +    *mt2*mst12 - 2.D+0*s**(-1)*t1*u1**(-1)*mg2*mt2**2 + 6.D+0*
     +    s**(-1)*t1*u1**(-1)*mg2*mst12**2 - 2.D+0*s**(-1)*t1*u1**(-1)*
     +    mg2**2*mt2 - 6.D+0*s**(-1)*t1*u1**(-1)*mg2**2*mst12 + 2.D+0*
     +    s**(-1)*t1*u1**(-1)*mg2**3 - 2.D+0*s**(-1)*t1*u1**(-1)*mt2*
     +    mst12**2 + 2.D+0*s**(-1)*t1*u1**(-1)*mt2**2*mst12 + 2.D+0*
     +    s**(-1)*t1*u1**(-1)*mt2**3 - 2.D+0*s**(-1)*t1*u1**(-1)*
     +    mst12**3 - 4.D+0*s**(-1)*t1*u1*mg*mt*sin2t + 5.D+0*s**(-1)*t1
     +    *u1*mg2 + s**(-1)*t1*u1*mt2 - 3.D+0*s**(-1)*t1*u1*mst12 - 
     +    s**(-1)*t1*u1**2 + 8.D+0*s**(-1)*t1*mg*mt*mg2*sin2t - 1.2D+1*
     +    s**(-1)*t1*mg*mt*mst12*sin2t )
      M2GGSV = M2GGSV + SK3D0(4,2)*N*CK * ( 1.D+1*s**(-1)*t1*mg2*mst12
     +     - 6.D+0*s**(-1)*t1*mg2**2 + 6.D+0*s**(-1)*t1*mt2*mst12 - 
     +    2.D+0*s**(-1)*t1*mt2**2 - 4.D+0*s**(-1)*t1*mst12**2 - 2.D+0*
     +    s**(-1)*t1**2*u1**(-1)*mg*mt*mst12*sin2t + 2.D+0*s**(-1)*
     +    t1**2*u1**(-1)*mg2*mt2 + s**(-1)*t1**2*u1**(-1)*mg2*mst12 - 
     +    s**(-1)*t1**2*u1**(-1)*mg2**2 + s**(-1)*t1**2*u1**(-1)*mt2*
     +    mst12 - s**(-1)*t1**2*u1**(-1)*mt2**2 + s**(-1)*t1**2*mg2 + 
     +    s**(-1)*t1**2*mt2 + 8.D+0*s**(-1)*u1*mg*mt*mg2*sin2t - 8.D+0*
     +    s**(-1)*u1*mg*mt*mt2*sin2t - 1.D+1*s**(-1)*u1*mg*mt*mst12*
     +    sin2t + 2.D+0*s**(-1)*u1*mg2*mt2 + 9.D+0*s**(-1)*u1*mg2*mst12
     +     - 5.D+0*s**(-1)*u1*mg2**2 + s**(-1)*u1*mt2*mst12 + 3.D+0*
     +    s**(-1)*u1*mt2**2 - 4.D+0*s**(-1)*u1*mst12**2 - 4.D+0*s**(-1)
     +    *u1**2*mg*mt*sin2t + 4.D+0*s**(-1)*u1**2*mg2 - 3.D+0*s**(-1)*
     +    u1**2*mst12 - s**(-1)*u1**3 + 8.D+0*s**(-1)*mg*mt*mg2*mt2*
     +    sin2t + 8.D+0*s**(-1)*mg*mt*mg2*mst12*sin2t - 4.D+0*s**(-1)*
     +    mg*mt*mg2**2*sin2t )
      M2GGSV = M2GGSV + SK3D0(4,2)*N*CK * (  - 8.D+0*s**(-1)*mg*mt*mt2*
     +    mst12*sin2t - 4.D+0*s**(-1)*mg*mt*mt2**2*sin2t - 4.D+0*
     +    s**(-1)*mg*mt*mst12**2*sin2t + 4.D+0*s**(-1)*mg2*mt2*mst12 - 
     +    2.D+0*s**(-1)*mg2*mt2**2 + 6.D+0*s**(-1)*mg2*mst12**2 - 2.D+0
     +    *s**(-1)*mg2**2*mt2 - 6.D+0*s**(-1)*mg2**2*mst12 + 2.D+0*
     +    s**(-1)*mg2**3 - 2.D+0*s**(-1)*mt2*mst12**2 + 2.D+0*s**(-1)*
     +    mt2**2*mst12 + 2.D+0*s**(-1)*mt2**3 - 2.D+0*s**(-1)*mst12**3
     +     )
      M2GGSV = M2GGSV + SK3D0(4,2)*CQED * ( 8.D+0*t1**(-1)*u1*mg*mt*mg2
     +    *sin2t - 8.D+0*t1**(-1)*u1*mg*mt*mt2*sin2t - 1.D+1*t1**(-1)*
     +    u1*mg*mt*mst12*sin2t + 2.D+0*t1**(-1)*u1*mg2*mt2 + 9.D+0*
     +    t1**(-1)*u1*mg2*mst12 - 5.D+0*t1**(-1)*u1*mg2**2 + t1**(-1)*
     +    u1*mt2*mst12 + 3.D+0*t1**(-1)*u1*mt2**2 - 4.D+0*t1**(-1)*u1*
     +    mst12**2 - 4.D+0*t1**(-1)*u1**2*mg*mt*sin2t + 4.D+0*t1**(-1)*
     +    u1**2*mg2 - 3.D+0*t1**(-1)*u1**2*mst12 - t1**(-1)*u1**3 + 
     +    8.D+0*t1**(-1)*mg*mt*mg2*mt2*sin2t + 8.D+0*t1**(-1)*mg*mt*mg2
     +    *mst12*sin2t - 4.D+0*t1**(-1)*mg*mt*mg2**2*sin2t - 8.D+0*
     +    t1**(-1)*mg*mt*mt2*mst12*sin2t - 4.D+0*t1**(-1)*mg*mt*mt2**2*
     +    sin2t - 4.D+0*t1**(-1)*mg*mt*mst12**2*sin2t + 4.D+0*t1**(-1)*
     +    mg2*mt2*mst12 - 2.D+0*t1**(-1)*mg2*mt2**2 + 6.D+0*t1**(-1)*
     +    mg2*mst12**2 - 2.D+0*t1**(-1)*mg2**2*mt2 - 6.D+0*t1**(-1)*
     +    mg2**2*mst12 + 2.D+0*t1**(-1)*mg2**3 - 2.D+0*t1**(-1)*mt2*
     +    mst12**2 + 2.D+0*t1**(-1)*mt2**2*mst12 + 2.D+0*t1**(-1)*
     +    mt2**3 )
      M2GGSV = M2GGSV + SK3D0(4,2)*CQED * (  - 2.D+0*t1**(-1)*mst12**3
     +     - 2.D+0*t1*u1**(-1)*mg*mt*mst12*sin2t + 2.D+0*t1*u1**(-1)*
     +    mg2*mt2 + t1*u1**(-1)*mg2*mst12 - t1*u1**(-1)*mg2**2 + t1*
     +    u1**(-1)*mt2*mst12 - t1*u1**(-1)*mt2**2 + t1*mg2 + t1*mt2 + 
     +    8.D+0*u1**(-1)*mg*mt*mg2*mt2*sin2t + 8.D+0*u1**(-1)*mg*mt*mg2
     +    *mst12*sin2t - 4.D+0*u1**(-1)*mg*mt*mg2**2*sin2t - 8.D+0*
     +    u1**(-1)*mg*mt*mt2*mst12*sin2t - 4.D+0*u1**(-1)*mg*mt*mt2**2*
     +    sin2t - 4.D+0*u1**(-1)*mg*mt*mst12**2*sin2t + 4.D+0*u1**(-1)*
     +    mg2*mt2*mst12 - 2.D+0*u1**(-1)*mg2*mt2**2 + 6.D+0*u1**(-1)*
     +    mg2*mst12**2 - 2.D+0*u1**(-1)*mg2**2*mt2 - 6.D+0*u1**(-1)*
     +    mg2**2*mst12 + 2.D+0*u1**(-1)*mg2**3 - 2.D+0*u1**(-1)*mt2*
     +    mst12**2 + 2.D+0*u1**(-1)*mt2**2*mst12 + 2.D+0*u1**(-1)*
     +    mt2**3 - 2.D+0*u1**(-1)*mst12**3 - 4.D+0*u1*mg*mt*sin2t + 
     +    5.D+0*u1*mg2 + u1*mt2 - 3.D+0*u1*mst12 - u1**2 + 8.D+0*mg*mt*
     +    mg2*sin2t - 1.2D+1*mg*mt*mst12*sin2t + 1.D+1*mg2*mst12 - 
     +    6.D+0*mg2**2 )
      M2GGSV = M2GGSV + SK3D0(4,2)*CQED * ( 6.D+0*mt2*mst12 - 2.D+0*
     +    mt2**2 - 4.D+0*mst12**2 )
      M2GGSV = M2GGSV + SK3D0(5,1)*N*CO * (  - 8.D+0*s**(-1)*t1**(-1)*
     +    u1*mg*mt*mg2*mt2*sin2t + 8.D+0*s**(-1)*t1**(-1)*u1*mg*mt*mg2*
     +    mst12*sin2t + 4.D+0*s**(-1)*t1**(-1)*u1*mg*mt*mg2**2*sin2t - 
     +    8.D+0*s**(-1)*t1**(-1)*u1*mg*mt*mt2*mst12*sin2t + 4.D+0*
     +    s**(-1)*t1**(-1)*u1*mg*mt*mt2**2*sin2t + 4.D+0*s**(-1)*
     +    t1**(-1)*u1*mg*mt*mst12**2*sin2t - 4.D+0*s**(-1)*t1**(-1)*u1*
     +    mg2*mt2*mst12 + 2.D+0*s**(-1)*t1**(-1)*u1*mg2*mt2**2 + 2.D+0*
     +    s**(-1)*t1**(-1)*u1*mg2*mst12**2 + 2.D+0*s**(-1)*t1**(-1)*u1*
     +    mg2**2*mt2 - 2.D+0*s**(-1)*t1**(-1)*u1*mg2**2*mst12 - 2.D+0*
     +    s**(-1)*t1**(-1)*u1*mg2**3 - 6.D+0*s**(-1)*t1**(-1)*u1*mt2*
     +    mst12**2 + 6.D+0*s**(-1)*t1**(-1)*u1*mt2**2*mst12 - 2.D+0*
     +    s**(-1)*t1**(-1)*u1*mt2**3 + 2.D+0*s**(-1)*t1**(-1)*u1*
     +    mst12**3 + 2.D+0*s**(-1)*t1**(-1)*u1**2*mg*mt*mst12*sin2t - 
     +    2.D+0*s**(-1)*t1**(-1)*u1**2*mg2*mt2 - s**(-1)*t1**(-1)*u1**2
     +    *mg2*mst12 + s**(-1)*t1**(-1)*u1**2*mg2**2 - s**(-1)*t1**(-1)
     +    *u1**2*mt2*mst12 )
      M2GGSV = M2GGSV + SK3D0(5,1)*N*CO * ( s**(-1)*t1**(-1)*u1**2*
     +    mt2**2 + 4.D+0*s**(-1)*t1*u1*mg*mt*sin2t - s**(-1)*t1*u1*mg2
     +     - 5.D+0*s**(-1)*t1*u1*mt2 + 3.D+0*s**(-1)*t1*u1*mst12 + 
     +    8.D+0*s**(-1)*t1*mg*mt*mg2*sin2t - 8.D+0*s**(-1)*t1*mg*mt*mt2
     +    *sin2t + 1.D+1*s**(-1)*t1*mg*mt*mst12*sin2t - 2.D+0*s**(-1)*
     +    t1*mg2*mt2 - s**(-1)*t1*mg2*mst12 - 3.D+0*s**(-1)*t1*mg2**2
     +     - 9.D+0*s**(-1)*t1*mt2*mst12 + 5.D+0*s**(-1)*t1*mt2**2 + 
     +    4.D+0*s**(-1)*t1*mst12**2 + s**(-1)*t1**2*u1 + 4.D+0*s**(-1)*
     +    t1**2*mg*mt*sin2t - 4.D+0*s**(-1)*t1**2*mt2 + 3.D+0*s**(-1)*
     +    t1**2*mst12 + s**(-1)*t1**3 - 8.D+0*s**(-1)*u1*mg*mt*mt2*
     +    sin2t + 1.2D+1*s**(-1)*u1*mg*mt*mst12*sin2t - 6.D+0*s**(-1)*
     +    u1*mg2*mst12 + 2.D+0*s**(-1)*u1*mg2**2 - 1.D+1*s**(-1)*u1*mt2
     +    *mst12 + 6.D+0*s**(-1)*u1*mt2**2 + 4.D+0*s**(-1)*u1*mst12**2
     +     - s**(-1)*u1**2*mg2 - s**(-1)*u1**2*mt2 - 8.D+0*s**(-1)*mg*
     +    mt*mg2*mt2*sin2t + 8.D+0*s**(-1)*mg*mt*mg2*mst12*sin2t + 
     +    4.D+0*s**(-1)*mg*mt*mg2**2*sin2t )
      M2GGSV = M2GGSV + SK3D0(5,1)*N*CO * (  - 8.D+0*s**(-1)*mg*mt*mt2*
     +    mst12*sin2t + 4.D+0*s**(-1)*mg*mt*mt2**2*sin2t + 4.D+0*
     +    s**(-1)*mg*mt*mst12**2*sin2t - 4.D+0*s**(-1)*mg2*mt2*mst12 + 
     +    2.D+0*s**(-1)*mg2*mt2**2 + 2.D+0*s**(-1)*mg2*mst12**2 + 2.D+0
     +    *s**(-1)*mg2**2*mt2 - 2.D+0*s**(-1)*mg2**2*mst12 - 2.D+0*
     +    s**(-1)*mg2**3 - 6.D+0*s**(-1)*mt2*mst12**2 + 6.D+0*s**(-1)*
     +    mt2**2*mst12 - 2.D+0*s**(-1)*mt2**3 + 2.D+0*s**(-1)*mst12**3
     +     )
      M2GGSV = M2GGSV + SK3D0(5,2)*N*CO * (  - 8.D+0*s**(-1)*t1*
     +    u1**(-1)*mg*mt*mg2*mt2*sin2t + 8.D+0*s**(-1)*t1*u1**(-1)*mg*
     +    mt*mg2*mst12*sin2t + 4.D+0*s**(-1)*t1*u1**(-1)*mg*mt*mg2**2*
     +    sin2t - 8.D+0*s**(-1)*t1*u1**(-1)*mg*mt*mt2*mst12*sin2t + 
     +    4.D+0*s**(-1)*t1*u1**(-1)*mg*mt*mt2**2*sin2t + 4.D+0*s**(-1)*
     +    t1*u1**(-1)*mg*mt*mst12**2*sin2t - 4.D+0*s**(-1)*t1*u1**(-1)*
     +    mg2*mt2*mst12 + 2.D+0*s**(-1)*t1*u1**(-1)*mg2*mt2**2 + 2.D+0*
     +    s**(-1)*t1*u1**(-1)*mg2*mst12**2 + 2.D+0*s**(-1)*t1*u1**(-1)*
     +    mg2**2*mt2 - 2.D+0*s**(-1)*t1*u1**(-1)*mg2**2*mst12 - 2.D+0*
     +    s**(-1)*t1*u1**(-1)*mg2**3 - 6.D+0*s**(-1)*t1*u1**(-1)*mt2*
     +    mst12**2 + 6.D+0*s**(-1)*t1*u1**(-1)*mt2**2*mst12 - 2.D+0*
     +    s**(-1)*t1*u1**(-1)*mt2**3 + 2.D+0*s**(-1)*t1*u1**(-1)*
     +    mst12**3 + 4.D+0*s**(-1)*t1*u1*mg*mt*sin2t - s**(-1)*t1*u1*
     +    mg2 - 5.D+0*s**(-1)*t1*u1*mt2 + 3.D+0*s**(-1)*t1*u1*mst12 + 
     +    s**(-1)*t1*u1**2 - 8.D+0*s**(-1)*t1*mg*mt*mt2*sin2t + 1.2D+1*
     +    s**(-1)*t1*mg*mt*mst12*sin2t )
      M2GGSV = M2GGSV + SK3D0(5,2)*N*CO * (  - 6.D+0*s**(-1)*t1*mg2*
     +    mst12 + 2.D+0*s**(-1)*t1*mg2**2 - 1.D+1*s**(-1)*t1*mt2*mst12
     +     + 6.D+0*s**(-1)*t1*mt2**2 + 4.D+0*s**(-1)*t1*mst12**2 + 
     +    2.D+0*s**(-1)*t1**2*u1**(-1)*mg*mt*mst12*sin2t - 2.D+0*
     +    s**(-1)*t1**2*u1**(-1)*mg2*mt2 - s**(-1)*t1**2*u1**(-1)*mg2*
     +    mst12 + s**(-1)*t1**2*u1**(-1)*mg2**2 - s**(-1)*t1**2*
     +    u1**(-1)*mt2*mst12 + s**(-1)*t1**2*u1**(-1)*mt2**2 - s**(-1)*
     +    t1**2*mg2 - s**(-1)*t1**2*mt2 + 8.D+0*s**(-1)*u1*mg*mt*mg2*
     +    sin2t - 8.D+0*s**(-1)*u1*mg*mt*mt2*sin2t + 1.D+1*s**(-1)*u1*
     +    mg*mt*mst12*sin2t - 2.D+0*s**(-1)*u1*mg2*mt2 - s**(-1)*u1*mg2
     +    *mst12 - 3.D+0*s**(-1)*u1*mg2**2 - 9.D+0*s**(-1)*u1*mt2*mst12
     +     + 5.D+0*s**(-1)*u1*mt2**2 + 4.D+0*s**(-1)*u1*mst12**2 + 
     +    4.D+0*s**(-1)*u1**2*mg*mt*sin2t - 4.D+0*s**(-1)*u1**2*mt2 + 
     +    3.D+0*s**(-1)*u1**2*mst12 + s**(-1)*u1**3 - 8.D+0*s**(-1)*mg*
     +    mt*mg2*mt2*sin2t + 8.D+0*s**(-1)*mg*mt*mg2*mst12*sin2t + 
     +    4.D+0*s**(-1)*mg*mt*mg2**2*sin2t )
      M2GGSV = M2GGSV + SK3D0(5,2)*N*CO * (  - 8.D+0*s**(-1)*mg*mt*mt2*
     +    mst12*sin2t + 4.D+0*s**(-1)*mg*mt*mt2**2*sin2t + 4.D+0*
     +    s**(-1)*mg*mt*mst12**2*sin2t - 4.D+0*s**(-1)*mg2*mt2*mst12 + 
     +    2.D+0*s**(-1)*mg2*mt2**2 + 2.D+0*s**(-1)*mg2*mst12**2 + 2.D+0
     +    *s**(-1)*mg2**2*mt2 - 2.D+0*s**(-1)*mg2**2*mst12 - 2.D+0*
     +    s**(-1)*mg2**3 - 6.D+0*s**(-1)*mt2*mst12**2 + 6.D+0*s**(-1)*
     +    mt2**2*mst12 - 2.D+0*s**(-1)*mt2**3 + 2.D+0*s**(-1)*mst12**3
     +     )
      M2GGSV = M2GGSV + SK3D0(6,1)*N*CK * (  - 2.D+0*t1**(-1)*u1*mg*mt*
     +    mst12*sin2t + 2.D+0*t1**(-1)*u1*mg2*mt2 + t1**(-1)*u1*mg2*
     +    mst12 - t1**(-1)*u1*mg2**2 + t1**(-1)*u1*mt2*mst12 - t1**(-1)
     +    *u1*mt2**2 + 8.D+0*t1**(-1)*mg*mt*mg2*mt2*sin2t - 4.D+0*
     +    t1**(-1)*mg*mt*mg2**2*sin2t - 4.D+0*t1**(-1)*mg*mt*mt2**2*
     +    sin2t + 4.D+0*t1**(-1)*mg*mt*mst12**2*sin2t + 4.D+0*t1**(-1)*
     +    mg2*mt2*mst12 - 2.D+0*t1**(-1)*mg2*mt2**2 - 2.D+0*t1**(-1)*
     +    mg2*mst12**2 - 2.D+0*t1**(-1)*mg2**2*mt2 - 2.D+0*t1**(-1)*
     +    mg2**2*mst12 + 2.D+0*t1**(-1)*mg2**3 - 2.D+0*t1**(-1)*mt2*
     +    mst12**2 - 2.D+0*t1**(-1)*mt2**2*mst12 + 2.D+0*t1**(-1)*
     +    mt2**3 + 2.D+0*t1**(-1)*mst12**3 - 2.D+0*t1*u1**(-1)*mg*mt*
     +    mst12*sin2t + 2.D+0*t1*u1**(-1)*mg2*mt2 + t1*u1**(-1)*mg2*
     +    mst12 - t1*u1**(-1)*mg2**2 + t1*u1**(-1)*mt2*mst12 - t1*
     +    u1**(-1)*mt2**2 + t1*mg2 + t1*mt2 + 8.D+0*u1**(-1)*mg*mt*mg2*
     +    mt2*sin2t - 4.D+0*u1**(-1)*mg*mt*mg2**2*sin2t - 4.D+0*
     +    u1**(-1)*mg*mt*mt2**2*sin2t )
      M2GGSV = M2GGSV + SK3D0(6,1)*N*CK * ( 4.D+0*u1**(-1)*mg*mt*
     +    mst12**2*sin2t + 4.D+0*u1**(-1)*mg2*mt2*mst12 - 2.D+0*
     +    u1**(-1)*mg2*mt2**2 - 2.D+0*u1**(-1)*mg2*mst12**2 - 2.D+0*
     +    u1**(-1)*mg2**2*mt2 - 2.D+0*u1**(-1)*mg2**2*mst12 + 2.D+0*
     +    u1**(-1)*mg2**3 - 2.D+0*u1**(-1)*mt2*mst12**2 - 2.D+0*
     +    u1**(-1)*mt2**2*mst12 + 2.D+0*u1**(-1)*mt2**3 + 2.D+0*
     +    u1**(-1)*mst12**3 + u1*mg2 + u1*mt2 + 4.D+0*mg*mt*mg2*sin2t
     +     + 4.D+0*mg*mt*mt2*sin2t + 2.D+0*mg2*mst12 - 4.D+0*mg2**2 + 
     +    2.D+0*mt2*mst12 - 4.D+0*mt2**2 + 2.D+0*mst12**2 )
      M2GGSV = M2GGSV + SK3D0(6,2)*N*CK * (  - 2.D+0*t1**(-1)*u1*mg*mt*
     +    mst12*sin2t + 2.D+0*t1**(-1)*u1*mg2*mt2 + t1**(-1)*u1*mg2*
     +    mst12 - t1**(-1)*u1*mg2**2 + t1**(-1)*u1*mt2*mst12 - t1**(-1)
     +    *u1*mt2**2 + 8.D+0*t1**(-1)*mg*mt*mg2*mt2*sin2t - 4.D+0*
     +    t1**(-1)*mg*mt*mg2**2*sin2t - 4.D+0*t1**(-1)*mg*mt*mt2**2*
     +    sin2t + 4.D+0*t1**(-1)*mg*mt*mst12**2*sin2t + 4.D+0*t1**(-1)*
     +    mg2*mt2*mst12 - 2.D+0*t1**(-1)*mg2*mt2**2 - 2.D+0*t1**(-1)*
     +    mg2*mst12**2 - 2.D+0*t1**(-1)*mg2**2*mt2 - 2.D+0*t1**(-1)*
     +    mg2**2*mst12 + 2.D+0*t1**(-1)*mg2**3 - 2.D+0*t1**(-1)*mt2*
     +    mst12**2 - 2.D+0*t1**(-1)*mt2**2*mst12 + 2.D+0*t1**(-1)*
     +    mt2**3 + 2.D+0*t1**(-1)*mst12**3 - 2.D+0*t1*u1**(-1)*mg*mt*
     +    mst12*sin2t + 2.D+0*t1*u1**(-1)*mg2*mt2 + t1*u1**(-1)*mg2*
     +    mst12 - t1*u1**(-1)*mg2**2 + t1*u1**(-1)*mt2*mst12 - t1*
     +    u1**(-1)*mt2**2 + t1*mg2 + t1*mt2 + 8.D+0*u1**(-1)*mg*mt*mg2*
     +    mt2*sin2t - 4.D+0*u1**(-1)*mg*mt*mg2**2*sin2t - 4.D+0*
     +    u1**(-1)*mg*mt*mt2**2*sin2t )
      M2GGSV = M2GGSV + SK3D0(6,2)*N*CK * ( 4.D+0*u1**(-1)*mg*mt*
     +    mst12**2*sin2t + 4.D+0*u1**(-1)*mg2*mt2*mst12 - 2.D+0*
     +    u1**(-1)*mg2*mt2**2 - 2.D+0*u1**(-1)*mg2*mst12**2 - 2.D+0*
     +    u1**(-1)*mg2**2*mt2 - 2.D+0*u1**(-1)*mg2**2*mst12 + 2.D+0*
     +    u1**(-1)*mg2**3 - 2.D+0*u1**(-1)*mt2*mst12**2 - 2.D+0*
     +    u1**(-1)*mt2**2*mst12 + 2.D+0*u1**(-1)*mt2**3 + 2.D+0*
     +    u1**(-1)*mst12**3 + u1*mg2 + u1*mt2 + 4.D+0*mg*mt*mg2*sin2t
     +     + 4.D+0*mg*mt*mt2*sin2t + 2.D+0*mg2*mst12 - 4.D+0*mg2**2 + 
     +    2.D+0*mt2*mst12 - 4.D+0*mt2**2 + 2.D+0*mst12**2 )

CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
      GGV = 
     +     AVG * M2GGSV
     +     + 4d0*GGB * (
     +        + DLOG(MG2/MST12)*(-1.D0) 
     +        + DLOG(MT2/MST12)*(-1.D0/3.D0)
     +        + DLOG(MST22/MST12)*(-1.D0/12.D0)
     +        + DLOG(MS2/MST12)*(-2*nf/12.D0) )
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC

      M2GGSV = M2GGSV + SOF1(1)*N*CK * (  - 6.4D+1*s**(-2)*t1*u1*mst12
     +     + 3.2D+1*s**(-1)*t1*u1 + 1.28D+2*s**(-1)*mst12**2 - 1.6D+1*s
     +     + 6.4D+1*s**2*t1**(-2)*u1**(-2)*mst12**3 + 3.2D+1*s**2*
     +    t1**(-1)*u1**(-1)*mst12 - 3.2D+1*s**3*t1**(-2)*u1**(-2)*
     +    mst12**2 - 1.28D+2*t1**(-1)*u1**(-1)*mst12**3 - 3.2D+1*mst12
     +     )
      M2GGSV = M2GGSV + SOF1(1)*CQED * ( 6.4D+1*s*t1**(-1)*u1**(-1)*
     +    mst12**2 + 1.6D+1*s - 6.4D+1*s**2*t1**(-2)*u1**(-2)*mst12**3
     +     - 3.2D+1*s**2*t1**(-1)*u1**(-1)*mst12 + 3.2D+1*s**3*t1**(-2)
     +    *u1**(-2)*mst12**2 - 3.2D+1*mst12 )
      M2GGSV = M2GGSV + SOF1(2)*N*CO * ( 3.2D+1*s**(-2)*t1*u1*mst12 - 
     +    6.4D+1*s**(-1)*mst12**2 + 3.2D+1*s*t1**(-1)*u1**(-1)*mst12**2
     +     - 3.2D+1*s**2*t1**(-2)*u1**(-2)*mst12**3 + 6.4D+1*t1**(-1)*
     +    u1**(-1)*mst12**3 - 1.6D+1*mst12 )
      M2GGSV = M2GGSV + SOF1(2)*N*CK * (  - 3.2D+1*s**(-2)*t1*u1*mst12
     +     + 6.4D+1*s**(-1)*mst12**2 - 9.6D+1*s*t1**(-1)*u1**(-1)*
     +    mst12**2 + 9.6D+1*s**2*t1**(-2)*u1**(-2)*mst12**3 - 6.4D+1*
     +    t1**(-1)*u1**(-1)*mst12**3 + 4.8D+1*mst12 )
      M2GGSV = M2GGSV + SOF1(2)*CQED * ( 3.2D+1*s*t1**(-1)*u1**(-1)*
     +    mst12**2 - 3.2D+1*s**2*t1**(-2)*u1**(-2)*mst12**3 - 1.6D+1*
     +    mst12 )
      M2GGSV = M2GGSV + SOF1(3)*N*CO * ( 3.2D+1*s**(-2)*t1*u1*mst12 - 
     +    6.4D+1*s**(-1)*mst12**2 + 3.2D+1*s*t1**(-1)*u1**(-1)*mst12**2
     +     - 3.2D+1*s**2*t1**(-2)*u1**(-2)*mst12**3 + 6.4D+1*t1**(-1)*
     +    u1**(-1)*mst12**3 - 1.6D+1*mst12 )
      M2GGSV = M2GGSV + SOF1(3)*N*CK * (  - 3.2D+1*s**(-2)*t1*u1*mst12
     +     + 6.4D+1*s**(-1)*mst12**2 - 9.6D+1*s*t1**(-1)*u1**(-1)*
     +    mst12**2 + 9.6D+1*s**2*t1**(-2)*u1**(-2)*mst12**3 - 6.4D+1*
     +    t1**(-1)*u1**(-1)*mst12**3 + 4.8D+1*mst12 )
      M2GGSV = M2GGSV + SOF1(3)*CQED * ( 3.2D+1*s*t1**(-1)*u1**(-1)*
     +    mst12**2 - 3.2D+1*s**2*t1**(-2)*u1**(-2)*mst12**3 - 1.6D+1*
     +    mst12 )
      M2GGSV = M2GGSV + SOF1(4)*N*CO * ( 1.6D+1*s**(-2)*t1**2*u1 - 
     +    3.2D+1*s**(-1)*t1*mst12 + 3.2D+1*u1**(-1)*mst12**2 )
      M2GGSV = M2GGSV + SOF1(4)*N*CK * ( 3.2D+1*s*t1**(-1)*mst12 - 
     +    3.2D+1*s**2*t1**(-2)*u1**(-1)*mst12**2 - 1.6D+1*u1 )
      M2GGSV = M2GGSV + SOF1(5)*N*CO * ( 1.6D+1*s**(-2)*t1*u1**2 - 
     +    3.2D+1*s**(-1)*u1*mst12 + 3.2D+1*t1**(-1)*mst12**2 )
      M2GGSV = M2GGSV + SOF1(5)*N*CK * ( 3.2D+1*s*u1**(-1)*mst12 - 
     +    3.2D+1*s**2*t1**(-1)*u1**(-2)*mst12**2 - 1.6D+1*t1 )
      M2GGSV = M2GGSV + SOF1(6)*N*CO * ( 1.6D+1*s**(-2)*t1*u1**2 - 
     +    3.2D+1*s**(-1)*u1*mst12 + 3.2D+1*t1**(-1)*mst12**2 )
      M2GGSV = M2GGSV + SOF1(6)*N*CK * ( 3.2D+1*s*u1**(-1)*mst12 - 
     +    3.2D+1*s**2*t1**(-1)*u1**(-2)*mst12**2 - 1.6D+1*t1 )
      M2GGSV = M2GGSV + SOF1(7)*N*CO * ( 1.6D+1*s**(-2)*t1**2*u1 - 
     +    3.2D+1*s**(-1)*t1*mst12 + 3.2D+1*u1**(-1)*mst12**2 )
      M2GGSV = M2GGSV + SOF1(7)*N*CK * ( 3.2D+1*s*t1**(-1)*mst12 - 
     +    3.2D+1*s**2*t1**(-2)*u1**(-1)*mst12**2 - 1.6D+1*u1 )
      M2GGSV = M2GGSV + SOF1(8)*N*CO * (  - 3.2D+1*s**(-1)*t1*u1 - 
     +    6.4D+1*s*t1**(-1)*u1**(-1)*mst12**2 + 1.6D+1*s - 3.2D+1*s**2*
     +    t1**(-1)*u1**(-1)*mst12 + 3.2D+1*s**3*t1**(-2)*u1**(-2)*
     +    mst12**2 + 6.4D+1*mst12 )


      DSTGGV = 
     +     ALPHAS**3 * AVG * M2GGSV /4.D0 /S**2 *CONV
     +     + ALPHAS/PI*DSTGGB(ALPHAS,S,T1,MST1,MG) * (
     +        + DLOG(MG2/MST12)*(-1.D0) 
     +        + DLOG(MT2/MST12)*(-1.D0/3.D0)
     +        + DLOG(MST22/MST12)*(-1.D0/12.D0)
     +        + DLOG(MS2/MST12)*(-2*nf/12.D0) )

C***  CHANGES TO SUBTRACTED MSBAR 
      RETURN
      END



      REAL*8 FUNCTION DSTGGH(ALPHAS,S,T1,S4,MST1,MG)
C***  CROSS SECTIONS FOR G + G -> ST + STB + G
      IMPLICIT NONE
      REAL*8 ALPHAS,S,S4,T1,U1,MST1,MG,MST12,MG2
      REAL*8 M2GGH
      REAL*8 NS,CONV,N,CO,CK,CQED,AVG
      REAL*8 ANGDEF(1:11), ANA(1:3,1:9), ANB(1:3,1:9), ANC(1:3,1:9)
      REAL*8 AHP1P1, ABP1P1, ABP1M1, ABP1P2, A4P2P2, A4P1P2, A4P1P1
      REAL*8 A4M1P2, A4M1P1, A4P0P2, A4P1P0,A4P2M2, A4M2P1,ABP2P2
      REAL*8 ABP2P1, ABP2P0
      REAL*8 ANG4(1:71), COLO1(1:9)
      
      CONV = 389379660.D0
      NS = 6.D0

      N = 3.D0
      CO = N*(N**2 -1.D0)
      CK = (N**2 -1.D0)/N
      CQED = (N**4 -1.D0)/N**2

      AVG = (1.D0/2.D0)**2 * (1.D0/(N**2 -1.D0))**2

      MST12 = MST1**2
      MG2 = MG**2
      U1 = S4 -S -T1


      ANGDEF(1) = 2.D0*DSQRT(S4 +MST12)
      ANGDEF(2) = (S +U1)/ANGDEF(1)
      ANGDEF(3) = (S +T1)/ANGDEF(1)
      ANGDEF(4) = S4/ANGDEF(1)
      ANGDEF(5) = (S4 +2.D0*MST12)/ANGDEF(1)
      ANGDEF(6) = -(T1 +U1 +2.D0*MST12)/ANGDEF(1)
      ANGDEF(7) = DSQRT((T1 +U1)**2 -4.D0*MST12*S)/ANGDEF(1)
      ANGDEF(8) = 
     +  (T1*S4 -S*(U1+2.D0*MST12))/(S+T1)/DSQRT((T1+U1)**2-4.D0*MST12*S)
      ANGDEF(9) = DSQRT(1 -ANGDEF(8)**2)
      ANGDEF(10) =
     +  (U1*S4 -S*(T1+2.D0*MST12))/(S+U1)/DSQRT((T1+U1)**2-4.D0*MST12*S)
      ANGDEF(11) = DSQRT(1 -ANGDEF(10)**2)

      ANA(1,1) = +2.D0*ANGDEF(4)*ANGDEF(6)
      ANB(1,1) = -2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(8)
      ANC(1,1) = -2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(9)
      ANA(1,2) = +2.D0*ANGDEF(5)*ANGDEF(6) +2.D0*MST12
      ANB(1,2) = -ANB(1,1)
      ANC(1,2) = -ANC(1,1)
      ANA(1,3) = -2.D0*ANGDEF(3)*ANGDEF(4)
      ANB(1,3) = -ANA(1,3)
      ANC(1,3) =  0.D0
      ANA(1,4) = -2.D0*ANGDEF(2)*ANGDEF(4)
      ANB(1,4) =
     +     2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(8)-2.D0*ANGDEF(3)*ANGDEF(4)
      ANC(1,4) = +2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(9)
      ANA(1,5) = -2.D0*ANGDEF(5)*ANGDEF(3)
      ANB(1,5) = -ANB(1,3)
      ANC(1,5) = -ANC(1,3)
      ANA(1,6) = -2.D0*ANGDEF(5)*ANGDEF(2)
      ANB(1,6) = -ANB(1,4)
      ANC(1,6) = -ANC(1,4)

      ANA(2,1) = +2.D0*ANGDEF(4)*ANGDEF(6)
      ANB(2,1) = -2.D0*ANGDEF(4)*ANGDEF(7)
      ANC(2,1) =  0.D0
      ANA(2,2) = +2.D0*ANGDEF(5)*ANGDEF(6) +2.D0*MST12
      ANB(2,2) = -ANB(2,1)
      ANC(2,2) = -ANC(2,1)
      ANA(2,3) = -2.D0*ANGDEF(3)*ANGDEF(4)
      ANB(2,3) = +2.D0*ANGDEF(3)*ANGDEF(4)*ANGDEF(8)
      ANC(2,3) = +2.D0*ANGDEF(3)*ANGDEF(4)*ANGDEF(9)
      ANA(2,4) = -2.D0*ANGDEF(2)*ANGDEF(4)
      ANB(2,4) =
     +     2.D0*ANGDEF(4)*ANGDEF(7) -2.D0*ANGDEF(3)*ANGDEF(4)*ANGDEF(8)
      ANC(2,4) = -2.D0*ANGDEF(3)*ANGDEF(4)*ANGDEF(9)
      ANA(2,5) = -2.D0*ANGDEF(5)*ANGDEF(3)
      ANB(2,5) = -ANB(2,3)
      ANC(2,5) = -ANC(2,3)
      ANA(2,6) = -2.D0*ANGDEF(5)*ANGDEF(2)
      ANB(2,6) = -ANB(2,4)
      ANC(2,6) = -ANC(2,4)

      ANA(3,1) = +2.D0*ANGDEF(4)*ANGDEF(6)
      ANB(3,1) = -2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(10)
      ANC(3,1) = -2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(11)
      ANA(3,2) = +2.D0*ANGDEF(5)*ANGDEF(6) +2.D0*MST12
      ANB(3,2) = -ANB(3,1)
      ANC(3,2) = -ANC(3,1)
      ANA(3,3) = -2.D0*ANGDEF(3)*ANGDEF(4)
      ANB(3,3) = 
     +     2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(10) -2.D0*ANGDEF(2)*ANGDEF(4)
      ANC(3,3) = +2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(11)
      ANA(3,4) = -2.D0*ANGDEF(2)*ANGDEF(4)
      ANB(3,4) = -ANA(3,4)
      ANC(3,4) =  0.D0
      ANA(3,5) = -2.D0*ANGDEF(5)*ANGDEF(3)
      ANB(3,5) = -ANB(3,3)
      ANC(3,5) = -ANC(3,3)
      ANA(3,6) = -2.D0*ANGDEF(5)*ANGDEF(2)
      ANB(3,6) = -ANB(3,4)
      ANC(3,6) = -ANC(3,4)


      ANG4(1) =A4P2P2(ANA(2,1),ANB(2,1),ANA(2,5),ANB(2,5),ANC(2,5))
      ANG4(2) =A4P1P2(ANA(2,1),ANB(2,1),ANA(2,5),ANB(2,5),ANC(2,5))
      ANG4(3) =A4P1P2(ANA(1,5),ANB(1,5),ANA(1,1),ANB(1,1),ANC(1,1))
      ANG4(4) =A4P1P1(ANA(2,1),ANB(2,1),ANA(2,5),ANB(2,5),ANC(2,5))
      ANG4(5) =A4P2P2(ANA(2,1),ANB(2,1),ANA(2,6),ANB(2,6),ANC(2,6))
      ANG4(6) =A4P1P2(ANA(2,1),ANB(2,1),ANA(2,6),ANB(2,6),ANC(2,6))
      ANG4(7) =A4P1P2(ANA(3,6),ANB(3,6),ANA(3,1),ANB(3,1),ANC(3,1))
      ANG4(8) =A4P1P1(ANA(2,1),ANB(2,1),ANA(2,6),ANB(2,6),ANC(2,6))
      ANG4(9) =A4P2M2(ANA(2,1),ANB(2,1),ANA(2,6),ANB(2,6),ANC(2,6))
      ANG4(10) =A4M1P2(ANA(3,6),ANB(3,6),ANA(3,1),ANB(3,1),ANC(3,1))
      ANG4(11) =A4M2P1(ANA(3,6),ANB(3,6),ANA(3,1),ANB(3,1),ANC(3,1))
      ANG4(12) =A4M1P1(ANA(3,6),ANB(3,6),ANA(3,1),ANB(3,1),ANC(3,1))
      ANG4(13) =A4P2M2(ANA(2,2),ANB(2,2),ANA(2,6),ANB(2,6),ANC(2,6))
      ANG4(14) =A4M1P2(ANA(3,6),ANB(3,6),ANA(3,2),ANB(3,2),ANC(3,2))
      ANG4(15) =A4M2P1(ANA(3,6),ANB(3,6),ANA(3,2),ANB(3,2),ANC(3,2))
      ANG4(16) =A4M1P1(ANA(3,6),ANB(3,6),ANA(3,2),ANB(3,2),ANC(3,2))
      ANG4(17) =A4P1P1(ANA(3,6),ANB(3,6),ANA(3,2),ANB(3,2),ANC(3,2))
      ANG4(18) =A4P1P1(ANA(1,5),ANB(1,5),ANA(1,2),ANB(1,2),ANC(1,2))
      ANG4(19) =A4P1P1(ANA(1,5),ANB(1,5),ANA(1,6),ANB(1,6),ANC(1,6))
      ANG4(20) =A4M1P1(ANA(3,6),ANB(3,6),ANA(3,5),ANB(3,5),ANC(3,5))
      ANG4(21) =A4M1P1(ANA(1,5),ANB(1,5),ANA(1,6),ANB(1,6),ANC(1,6))

      ANG4(36) =A4P0P2(ANA(1,1),ANB(1,1),ANA(1,1),ANB(1,1),ANC(1,1))
      ANG4(37) =A4P1P0(ANA(2,1),ANB(2,1),ANA(1,1),ANB(1,1),ANC(1,1))
      ANG4(38) =A4P0P2(ANA(1,1),ANB(1,1),ANA(1,2),ANB(1,2),ANC(1,2))
      ANG4(39) =A4P1P0(ANA(2,2),ANB(2,2),ANA(1,1),ANB(1,1),ANC(1,1))
      ANG4(40) =A4P0P2(ANA(1,1),ANB(1,1),ANA(2,5),ANB(2,5),ANC(2,5))
      ANG4(41) =A4P1P0(ANA(1,5),ANB(1,5),ANA(1,1),ANB(1,1),ANC(1,1))

      ANG4(43) =A4P0P2(ANA(1,1),ANB(1,1),ANA(1,6),ANB(1,6),ANC(1,6))
      ANG4(44) =A4P1P0(ANA(3,6),ANB(3,6),ANA(1,1),ANB(1,1),ANC(1,1))

      ANG4(48) =AHP1P1(ANA(1,3),ANB(1,3),ANA(1,4),ANB(1,4),ANC(1,4))
      ANG4(49) =ABP1P1(ANA(1,3),ANB(1,3),ANA(1,1),ANB(1,1),ANC(1,1))
      ANG4(50) =ABP1P1(ANA(3,4),ANB(3,4),ANA(3,1),ANB(3,1),ANC(3,1))

      ANG4(51) =ABP2P2(ANA(1,3),ANB(1,3),ANA(1,2),ANB(1,2),ANC(1,2))
      ANG4(52) =ABP1P2(ANA(1,3),ANB(1,3),ANA(1,2),ANB(1,2),ANC(1,2))
      ANG4(53) =ABP2P1(ANA(1,3),ANB(1,3),ANA(1,2),ANB(1,2),ANC(1,2))
      ANG4(54) =ABP1P1(ANA(1,3),ANB(1,3),ANA(1,2),ANB(1,2),ANC(1,2))

      ANG4(55) =ABP2P2(ANA(3,4),ANB(3,4),ANA(3,2),ANB(3,2),ANC(3,2))
      ANG4(56) =ABP1P2(ANA(3,4),ANB(3,4),ANA(3,2),ANB(3,2),ANC(3,2))
      ANG4(57) =ABP2P1(ANA(3,4),ANB(3,4),ANA(3,2),ANB(3,2),ANC(3,2))
      ANG4(58) =ABP1P1(ANA(3,4),ANB(3,4),ANA(3,2),ANB(3,2),ANC(3,2))


      ANG4(59) =ABP2P2(ANA(1,3),ANB(1,3),ANA(1,6),ANB(1,6),ANC(1,6)) 
      ANG4(60) =ABP1P2(ANA(1,3),ANB(1,3),ANA(1,6),ANB(1,6),ANC(1,6)) 
      ANG4(61) =ABP2P1(ANA(1,3),ANB(1,3),ANA(1,6),ANB(1,6),ANC(1,6)) 
      ANG4(62) =ABP1P1(ANA(1,3),ANB(1,3),ANA(1,6),ANB(1,6),ANC(1,6)) 
      ANG4(63) =ABP1M1(ANA(1,3),ANB(1,3),ANA(1,6),ANB(1,6),ANC(1,6)) 

      ANG4(64) =ABP2P2(ANA(3,4),ANB(3,4),ANA(3,5),ANB(3,5),ANC(3,5)) 
      ANG4(65) =ABP1P2(ANA(3,4),ANB(3,4),ANA(3,5),ANB(3,5),ANC(3,5)) 
      ANG4(66) =ABP2P1(ANA(3,4),ANB(3,4),ANA(3,5),ANB(3,5),ANC(3,5)) 
      ANG4(67) =ABP1P1(ANA(3,4),ANB(3,4),ANA(3,5),ANB(3,5),ANC(3,5)) 
      ANG4(68) =ABP1M1(ANA(3,4),ANB(3,4),ANA(3,5),ANB(3,5),ANC(3,5)) 

      ANG4(70) =ABP2P0(ANA(1,3),ANB(1,3),ANA(1,1),ANB(1,1),ANC(1,1))
      ANG4(71) =ABP2P0(ANA(3,4),ANB(3,4),ANA(1,1),ANB(1,1),ANC(1,1))

      COLO1(9) = DLOG(S4**2/MST12/(S4+MST12))


      M2GGH = 0D0 

      M2ggh = M2ggh + N*CO*(s4+mst12) * ( 32*s**(-2)*t1**(-2)*u1**3*
     +    s4**(-1) + 80*s**(-2)*t1**(-1)*u1**2*s4**(-1) - 40*s**(-2)*
     +    t1**(-1)*u1**3*s4**(-2) - 8*s**(-2)*t1**(-1)*u1**3*s4**(-1)*
     +    (t1+u1)**(-1) - 96*s**(-2)*t1*u1*s4**(-2) + 128*s**(-2)*t1*
     +    s4**(-1) + 64*s**(-2)*t1**2*u1**(-1)*s4**(-1) - 64*s**(-2)*
     +    t1**2*s4**(-2) + 32*s**(-2)*t1**3*u1**(-2)*s4**(-1) - 32*
     +    s**(-2)*t1**3*u1**(-1)*s4**(-2) + 96*s**(-2)*u1*s4**(-1) - 56
     +    *s**(-2)*u1**2*s4**(-2) + 8*s**(-2)*u1**2*s4**(-1)*
     +    (t1+u1)**(-1) - 128*s**(-1)*t1**(-3)*u1*mst12 + 64*s**(-1)*
     +    t1**(-3)*u1**2*s4**(-1)*mst12 + 64*s**(-1)*t1**(-2)*u1*
     +    s4**(-1)*mst12 + 56*s**(-1)*t1**(-2)*u1**2*s4**(-1) + 72*
     +    s**(-1)*t1**(-1)*u1*s4**(-1) - 48*s**(-1)*t1**(-1)*u1**2*
     +    s4**(-2) - 8*s**(-1)*t1**(-1)*u1**2*s4**(-1)*(s+t1)**(-1) - 8
     +    *s**(-1)*t1**(-1)*u1**2*s4**(-1)*(s+u1)**(-1) - 8*s**(-1)*
     +    t1**(-1)*u1**2*s4**(-1)*(t1+u1)**(-1) + 16*s**(-1)*t1**(-1)*
     +    u1**3*s4**(-2)*(s+t1)**(-1) )
     +
      M2ggh = M2ggh + N*CO*(s4+mst12) * ( 8*s**(-1)*t1**(-1)*u1**3*
     +    s4**(-2)*(t1+u1)**(-1) - 128*s**(-1)*t1*u1**(-3)*mst12 + 64*
     +    s**(-1)*t1*u1**(-2)*s4**(-1)*mst12 + 64*s**(-1)*t1*u1**(-1)*
     +    s4**(-1) - 8*s**(-1)*t1*u1*s4**(-1)*(s+t1)**(-2) - 8*s**(-1)*
     +    t1*u1*s4**(-1)*(s+u1)**(-2) - 112*s**(-1)*t1*s4**(-2) - 16*
     +    s**(-1)*t1*s4**(-1)*(s+t1)**(-1) - 16*s**(-1)*t1*s4**(-1)*
     +    (s+u1)**(-1) + 64*s**(-1)*t1**2*u1**(-3)*s4**(-1)*mst12 + 56*
     +    s**(-1)*t1**2*u1**(-2)*s4**(-1) - 32*s**(-1)*t1**2*u1**(-1)*
     +    s4**(-2) - 8*s**(-1)*t1**2*u1**(-1)*s4**(-1)*(s+t1)**(-1) - 8
     +    *s**(-1)*t1**2*u1**(-1)*s4**(-1)*(s+u1)**(-1) - 16*s**(-1)*
     +    t1**2*s4**(-2)*(s+u1)**(-1) + 16*s**(-1)*t1**3*u1**(-1)*
     +    s4**(-2)*(s+u1)**(-1) - 80*s**(-1)*u1*s4**(-2) - 8*s**(-1)*u1
     +    *s4**(-1)*(s+t1)**(-1) - 8*s**(-1)*u1*s4**(-1)*(s+u1)**(-1)
     +     - 8*s**(-1)*u1*s4**(-1)*(t1+u1)**(-1) - 24*s**(-1)*u1**2*
     +    s4**(-2)*(s+t1)**(-1) - 8*s**(-1)*u1**2*s4**(-2)*(s+u1)**(-1)
     +     - 8*s**(-1)*u1**2*s4**(-2)*(t1+u1)**(-1) )
     +
      M2ggh = M2ggh + N*CO*(s4+mst12) * ( 72*s**(-1)*s4**(-1) + 64*s*
     +    t1**(-4)*s4**(-1)*mst12**2 + 64*s*t1**(-3)*u1**(-1)*s4**(-1)*
     +    mst12**2 - 64*s*t1**(-3)*u1**(-1)*mst12 - 32*s*t1**(-3)*
     +    s4**(-1)*mst12 + 32*s*t1**(-2)*u1**(-1)*s4**(-1)*mst12 + 16*s
     +    *t1**(-2)*s4**(-1)*(s+u1)**(-1)*mst12 + 16*s*t1**(-2)*
     +    s4**(-1) + 64*s*t1**(-1)*u1**(-3)*s4**(-1)*mst12**2 - 64*s*
     +    t1**(-1)*u1**(-3)*mst12 + 32*s*t1**(-1)*u1**(-2)*s4**(-1)*
     +    mst12 + 64*s*u1**(-4)*s4**(-1)*mst12**2 - 32*s*u1**(-3)*
     +    s4**(-1)*mst12 + 16*s*u1**(-2)*s4**(-1)*(s+t1)**(-1)*mst12 + 
     +    16*s*u1**(-2)*s4**(-1) + 96*s**2*t1**(-4)*u1**(-2)*mst12**2
     +     - 64*s**2*t1**(-3)*u1**(-2)*s4**(-1)*mst12**2 + 32*s**2*
     +    t1**(-3)*u1**(-1)*s4**(-1)*mst12 + 96*s**2*t1**(-2)*u1**(-4)*
     +    mst12**2 - 64*s**2*t1**(-2)*u1**(-3)*s4**(-1)*mst12**2 + 32*
     +    s**2*t1**(-1)*u1**(-3)*s4**(-1)*mst12 - 64*s**3*t1**(-4)*
     +    u1**(-2)*s4**(-1)*mst12**2 - 64*s**3*t1**(-2)*u1**(-4)*
     +    s4**(-1)*mst12**2 )
     +
      M2ggh = M2ggh + N*CO*(s4+mst12) * ( 64*t1**(-4)*mst12**2 + 16*
     +    t1**(-2)*u1*s4**(-1)*(s+u1)**(-1)*mst12 + 48*t1**(-2)*u1*
     +    s4**(-1) + 8*t1**(-2)*u1**2*s4**(-1)*(s+t1)**(-1) - 80*
     +    t1**(-2)*s4**(-1)*mst12 - 8*t1**(-1)*u1*s4**(-2) - 8*t1**(-1)
     +    *u1*s4**(-1)*(s+t1)**(-1) - 8*t1**(-1)*u1*s4**(-1)*
     +    (s+u1)**(-1) - 8*t1**(-1)*u1**2*s4**(-2)*(t1+u1)**(-1) + 16*
     +    t1**(-1)*s4**(-1) + 16*t1*u1**(-2)*s4**(-1)*(s+t1)**(-1)*
     +    mst12 + 48*t1*u1**(-2)*s4**(-1) - 16*t1*u1**(-1)*s4**(-2) - 8
     +    *t1*u1**(-1)*s4**(-1)*(s+t1)**(-1) - 8*t1*u1**(-1)*s4**(-1)*
     +    (s+u1)**(-1) + 8*t1*s4**(-1)*(s+u1)**(-2) + 8*t1**2*u1**(-2)*
     +    s4**(-1)*(s+u1)**(-1) + 64*u1**(-4)*mst12**2 - 80*u1**(-2)*
     +    s4**(-1)*mst12 + 16*u1**(-1)*s4**(-1) - 8*u1*s4**(-2)*
     +    (s+t1)**(-1) - 8*u1*s4**(-2)*(s+u1)**(-1) - 8*u1*s4**(-2)*
     +    (t1+u1)**(-1) + 8*u1*s4**(-1)*(s+t1)**(-2) - 24*s4**(-2) + 8*
     +    s4**(-1)*(s+t1)**(-1) + 8*s4**(-1)*(s+u1)**(-1) )
     +
      M2ggh = M2ggh + N*CO * (  - 32*s**(-2)*t1**(-2)*u1**3*s4**(-1)*
     +    mst12 - 32*s**(-2)*t1**(-2)*u1**3 - 64*s**(-2)*t1**(-1)*u1**2
     +    *s4**(-1)*mst12 - 64*s**(-2)*t1**(-1)*u1**2 + 32*s**(-2)*
     +    t1**(-1)*u1**3*s4**(-2)*mst12 + 32*s**(-2)*t1**(-1)*u1**3*
     +    s4**(-1) - 32*s**(-2)*t1*u1**2*s4**(-1)*(s+u1)**(-2)*mst12 - 
     +    32*s**(-2)*t1*u1**2*(s+u1)**(-2) - 64*s**(-2)*t1**2*u1**(-1)*
     +    s4**(-1)*mst12 - 64*s**(-2)*t1**2*u1**(-1) - 32*s**(-2)*t1**2
     +    *u1*s4**(-1)*(s+t1)**(-2)*mst12 - 32*s**(-2)*t1**2*u1*
     +    (s+t1)**(-2) - 32*s**(-2)*t1**2*s4**(-1)*(s+t1)**(-1)*mst12
     +     - 32*s**(-2)*t1**2*(s+t1)**(-1) - 32*s**(-2)*t1**3*u1**(-2)*
     +    s4**(-1)*mst12 - 32*s**(-2)*t1**3*u1**(-2) + 32*s**(-2)*t1**3
     +    *u1**(-1)*s4**(-2)*mst12 + 32*s**(-2)*t1**3*u1**(-1)*s4**(-1)
     +     - 16*s**(-2)*u1**2*s4**(-2)*mst12 - 32*s**(-2)*u1**2*
     +    s4**(-1)*(s+u1)**(-1)*mst12 - 32*s**(-2)*u1**2*(s+u1)**(-1)
     +     - 64*s**(-1)*t1**(-2)*u1**2*s4**(-1)*mst12 - 64*s**(-1)*
     +    t1**(-2)*u1**2 )
     +
      M2ggh = M2ggh + N*CO * (  - 64*s**(-1)*t1**(-1)*u1*s4**(-1)*mst12
     +     - 56*s**(-1)*t1**(-1)*u1 + 64*s**(-1)*t1**(-1)*u1**2*
     +    s4**(-2)*mst12 + 60*s**(-1)*t1**(-1)*u1**2*s4**(-1) + 8*
     +    s**(-1)*t1**(-1)*mst12 - 64*s**(-1)*t1*u1**(-1)*s4**(-1)*
     +    mst12 - 56*s**(-1)*t1*u1**(-1) - 32*s**(-1)*t1*u1*s4**(-1)*
     +    (s+t1)**(-2)*mst12 - 32*s**(-1)*t1*u1*s4**(-1)*(s+u1)**(-2)*
     +    mst12 - 32*s**(-1)*t1*u1*(s+t1)**(-2) - 32*s**(-1)*t1*u1*
     +    (s+u1)**(-2) - 32*s**(-1)*t1*s4**(-1)*(s+t1)**(-1)*mst12 - 32
     +    *s**(-1)*t1*(s+t1)**(-1) - 64*s**(-1)*t1**2*u1**(-2)*s4**(-1)
     +    *mst12 - 64*s**(-1)*t1**2*u1**(-2) + 64*s**(-1)*t1**2*
     +    u1**(-1)*s4**(-2)*mst12 + 64*s**(-1)*t1**2*u1**(-1)*s4**(-1)
     +     + 16*s**(-1)*u1**(-1)*s4**(-1)*mst12**2 + 16*s**(-1)*
     +    u1**(-1)*mst12 - 16*s**(-1)*u1*s4**(-2)*mst12 - 32*s**(-1)*u1
     +    *s4**(-1)*(s+u1)**(-1)*mst12 + 4*s**(-1)*u1*s4**(-1) - 32*
     +    s**(-1)*u1*(s+u1)**(-1) - 32*s**(-1)*s4**(-2)*mst12**2 - 32*
     +    s**(-1)*s4**(-1)*mst12 )
     +
      M2ggh = M2ggh + N*CO * (  - 16*s*t1**(-2)*s4**(-1)*mst12 - 16*s*
     +    t1**(-2) + 16*s*t1**(-1)*s4**(-2)*mst12 + 16*s*t1**(-1)*
     +    s4**(-1) - 16*s*u1**(-2)*s4**(-1)*mst12 - 16*s*u1**(-2) + 16*
     +    s*u1**(-1)*s4**(-2)*mst12 + 16*s*u1**(-1)*s4**(-1) - 48*
     +    t1**(-2)*u1*s4**(-1)*mst12 - 48*t1**(-2)*u1 - 16*t1**(-2)*
     +    s4**(-2)*mst12**3 - 16*t1**(-2)*s4**(-1)*mst12**2 - 8*
     +    t1**(-2)*mst12 + 48*t1**(-1)*u1*s4**(-2)*mst12 + 44*t1**(-1)*
     +    u1*s4**(-1) - 16*t1**(-1)*s4**(-2)*mst12**2 - 32*t1**(-1)*
     +    s4**(-1)*mst12 - 28*t1**(-1) - 48*t1*u1**(-2)*s4**(-1)*mst12
     +     - 48*t1*u1**(-2) + 48*t1*u1**(-1)*s4**(-2)*mst12 + 44*t1*
     +    u1**(-1)*s4**(-1) - 16*t1*s4**(-1)*(s+u1)**(-2)*mst12 - 16*t1
     +    *(s+u1)**(-2) - 16*u1**(-2)*s4**(-2)*mst12**3 - 16*u1**(-2)*
     +    s4**(-1)*mst12**2 - 8*u1**(-2)*mst12 - 16*u1**(-1)*s4**(-2)*
     +    mst12**2 - 48*u1**(-1)*s4**(-1)*mst12 - 28*u1**(-1) - 16*u1*
     +    s4**(-1)*(s+t1)**(-2)*mst12 - 16*u1*(s+t1)**(-2) - 8*s4**(-2)
     +    *mst12 )
     +
      M2ggh = M2ggh + N*CO * (  - 16*s4**(-1)*(s+t1)**(-1)*mst12 - 16*
     +    s4**(-1)*(s+u1)**(-1)*mst12 + 8*s4**(-1) - 16*(s+t1)**(-1) - 
     +    16*(s+u1)**(-1) )
     +
      M2ggh = M2ggh + N*CK*(s4+mst12) * ( 64*s*t1**(-3)*u1**(-1)*mst12
     +     - 32*s*t1**(-3)*s4**(-1)*mst12 - 32*s*t1**(-2)*u1**(-1)*
     +    s4**(-1)*mst12 - 16*s*t1**(-2)*s4**(-1)*(s+u1)**(-1)*mst12 - 
     +    16*s*t1**(-2)*s4**(-1) + 64*s*t1**(-1)*u1**(-3)*mst12 - 32*s*
     +    t1**(-1)*u1**(-2)*s4**(-1)*mst12 - 8*s*t1**(-1)*s4**(-1)*
     +    (s+u1)**(-1) - 32*s*u1**(-3)*s4**(-1)*mst12 - 16*s*u1**(-2)*
     +    s4**(-1)*(s+t1)**(-1)*mst12 - 16*s*u1**(-2)*s4**(-1) - 8*s*
     +    u1**(-1)*s4**(-1)*(s+t1)**(-1) - 96*s**2*t1**(-4)*u1**(-2)*
     +    mst12**2 + 64*s**2*t1**(-4)*u1**(-1)*s4**(-1)*mst12**2 + 64*
     +    s**2*t1**(-3)*u1**(-2)*s4**(-1)*mst12**2 - 32*s**2*t1**(-3)*
     +    u1**(-1)*s4**(-1)*mst12 - 96*s**2*t1**(-2)*u1**(-4)*mst12**2
     +     + 64*s**2*t1**(-2)*u1**(-3)*s4**(-1)*mst12**2 + 64*s**2*
     +    t1**(-1)*u1**(-4)*s4**(-1)*mst12**2 - 32*s**2*t1**(-1)*
     +    u1**(-3)*s4**(-1)*mst12 + 64*s**3*t1**(-4)*u1**(-2)*s4**(-1)*
     +    mst12**2 + 64*s**3*t1**(-2)*u1**(-4)*s4**(-1)*mst12**2 - 16*
     +    t1**(-2)*u1*s4**(-1)*(s+u1)**(-1)*mst12 )
     +
      M2ggh = M2ggh + N*CK*(s4+mst12) * (  - 16*t1**(-2)*u1*s4**(-1) + 
     +    16*t1**(-2)*s4**(-1)*mst12 - 8*t1**(-1)*u1*s4**(-1)*
     +    (s+u1)**(-1) - 8*t1**(-1)*s4**(-1) - 16*t1*u1**(-2)*s4**(-1)*
     +    (s+t1)**(-1)*mst12 - 16*t1*u1**(-2)*s4**(-1) - 8*t1*u1**(-1)*
     +    s4**(-1)*(s+t1)**(-1) + 8*t1*s4**(-2)*(s+u1)**(-1) - 16*t1*
     +    s4**(-1)*(s+u1)**(-2) + 16*u1**(-2)*s4**(-1)*mst12 - 8*
     +    u1**(-1)*s4**(-1) + 8*u1*s4**(-2)*(s+t1)**(-1) - 16*u1*
     +    s4**(-1)*(s+t1)**(-2) - 16*s4**(-2) - 24*s4**(-1)*
     +    (s+t1)**(-1) - 24*s4**(-1)*(s+u1)**(-1) )
     +
      M2ggh = M2ggh + N*CK * ( 64*s**(-2)*t1**(-1)*u1**(-1)*mst12**3 + 
     +    8*s**(-2)*t1**(-1)*u1*mst12 - 8*s**(-2)*t1**(-1)*u1**2*
     +    s4**(-1)*mst12 + 4*s**(-2)*t1**(-1)*u1**2 - 4*s**(-2)*
     +    t1**(-1)*u1**3*s4**(-1) - 64*s**(-2)*t1**(-1)*s4**(-1)*
     +    mst12**3 - 64*s**(-2)*u1**(-1)*s4**(-1)*mst12**3 - 8*s**(-2)*
     +    u1*s4**(-1)*mst12 + 16*s**(-2)*u1**2*s4**(-2)*mst12 - 4*
     +    s**(-2)*u1**2*s4**(-1) - 8*s**(-1)*t1**(-2)*u1*mst12 + 8*
     +    s**(-1)*t1**(-2)*u1**2*s4**(-1)*mst12 + 64*s**(-1)*t1**(-1)*
     +    u1**(-1)*mst12**2 - 16*s**(-1)*t1**(-1)*u1*s4**(-2)*mst12**2
     +     + 8*s**(-1)*t1**(-1)*u1*s4**(-1)*mst12 - 4*s**(-1)*t1**(-1)*
     +    u1 - 4*s**(-1)*t1**(-1)*u1**2*s4**(-1) - 64*s**(-1)*t1**(-1)*
     +    s4**(-2)*mst12**3 - 48*s**(-1)*t1**(-1)*s4**(-1)*mst12**2 - 
     +    16*s**(-1)*t1**(-1)*mst12 - 8*s**(-1)*t1*u1**(-1) - 64*
     +    s**(-1)*u1**(-1)*s4**(-2)*mst12**3 - 80*s**(-1)*u1**(-1)*
     +    s4**(-1)*mst12**2 - 16*s**(-1)*u1**(-1)*mst12 + 16*s**(-1)*u1
     +    *s4**(-2)*mst12 )
     +
      M2ggh = M2ggh + N*CK * (  - 8*s**(-1)*u1*s4**(-1) + 16*s**(-1)*
     +    s4**(-2)*mst12**2 + 40*s**(-1)*s4**(-1)*mst12 + 16*s*t1**(-2)
     +    *s4**(-1)*mst12 + 16*s*t1**(-2) + 16*s*t1**(-1)*u1**(-1) - 16
     +    *s*t1**(-1)*s4**(-2)*mst12 - 16*s*t1**(-1)*s4**(-1) + 16*s*
     +    u1**(-2)*s4**(-1)*mst12 + 16*s*u1**(-2) - 16*s*u1**(-1)*
     +    s4**(-2)*mst12 - 16*s*u1**(-1)*s4**(-1) + 24*t1**(-2)*u1*
     +    s4**(-1)*mst12 + 16*t1**(-2)*u1 + 48*t1**(-2)*s4**(-2)*
     +    mst12**3 + 48*t1**(-2)*s4**(-1)*mst12**2 + 24*t1**(-2)*mst12
     +     + 48*t1**(-1)*u1**(-1)*mst12 - 16*t1**(-1)*u1*s4**(-2)*mst12
     +     - 16*t1**(-1)*u1*s4**(-1) + 32*t1**(-1)*s4**(-2)*mst12**2 + 
     +    40*t1**(-1)*s4**(-1)*mst12 + 44*t1**(-1) + 16*t1*u1**(-2)*
     +    s4**(-1)*mst12 + 16*t1*u1**(-2) - 16*t1*u1**(-1)*s4**(-2)*
     +    mst12 - 12*t1*u1**(-1)*s4**(-1) + 16*t1*s4**(-1)*(s+u1)**(-2)
     +    *mst12 + 16*t1*(s+u1)**(-2) + 48*u1**(-2)*s4**(-2)*mst12**3
     +     + 48*u1**(-2)*s4**(-1)*mst12**2 + 24*u1**(-2)*mst12 + 48*
     +    u1**(-1)*s4**(-2)*mst12**2 )
     +
      M2ggh = M2ggh + N*CK * ( 48*u1**(-1)*s4**(-1)*mst12 + 44*u1**(-1)
     +     + 16*u1*s4**(-1)*(s+t1)**(-2)*mst12 + 16*u1*(s+t1)**(-2) + 
     +    24*s4**(-2)*mst12 + 16*s4**(-1)*(s+t1)**(-1)*mst12 + 16*
     +    s4**(-1)*(s+u1)**(-1)*mst12 - 8*s4**(-1) + 16*(s+t1)**(-1) + 
     +    16*(s+u1)**(-1) )
     +
      M2ggh = M2ggh + CQED * (  - 32*s**(-2)*t1**(-1)*u1**(-1)*mst12**3
     +     + 32*s**(-2)*t1**(-1)*s4**(-1)*mst12**3 + 32*s**(-2)*
     +    u1**(-1)*s4**(-1)*mst12**3 - 32*s**(-1)*t1**(-1)*u1**(-1)*
     +    mst12**2 + 32*s**(-1)*t1**(-1)*s4**(-2)*mst12**3 + 32*s**(-1)
     +    *t1**(-1)*s4**(-1)*mst12**2 + 32*s**(-1)*u1**(-1)*s4**(-2)*
     +    mst12**3 + 32*s**(-1)*u1**(-1)*s4**(-1)*mst12**2 - 8*s*
     +    t1**(-1)*u1**(-1) - 16*t1**(-2)*s4**(-2)*mst12**3 - 16*
     +    t1**(-2)*s4**(-1)*mst12**2 - 8*t1**(-2)*mst12 - 24*t1**(-1)*
     +    u1**(-1)*mst12 - 16*t1**(-1)*s4**(-2)*mst12**2 - 8*t1**(-1)
     +     - 16*u1**(-2)*s4**(-2)*mst12**3 - 16*u1**(-2)*s4**(-1)*
     +    mst12**2 - 8*u1**(-2)*mst12 - 16*u1**(-1)*s4**(-2)*mst12**2
     +     - 8*u1**(-1) - 8*s4**(-2)*mst12 )
     +
      M2ggh = M2ggh + COLO1(9)*N*CO * ( 32*s**(-2)*t1**(-2)*u1**3*
     +    s4**(-1)*mst12 + 32*s**(-2)*t1**(-2)*u1**3 + 64*s**(-2)*
     +    t1**(-1)*u1**2*s4**(-1)*mst12 + 64*s**(-2)*t1**(-1)*u1**2 - 
     +    32*s**(-2)*t1**(-1)*u1**3*s4**(-2)*mst12 - 32*s**(-2)*
     +    t1**(-1)*u1**3*s4**(-1) + 32*s**(-2)*t1*u1**2*s4**(-1)*
     +    (s+u1)**(-2)*mst12 + 32*s**(-2)*t1*u1**2*(s+u1)**(-2) + 64*
     +    s**(-2)*t1**2*u1**(-1)*s4**(-1)*mst12 + 64*s**(-2)*t1**2*
     +    u1**(-1) + 32*s**(-2)*t1**2*u1*s4**(-1)*(s+t1)**(-2)*mst12 + 
     +    32*s**(-2)*t1**2*u1*(s+t1)**(-2) + 32*s**(-2)*t1**2*s4**(-1)*
     +    (s+t1)**(-1)*mst12 + 32*s**(-2)*t1**2*(s+t1)**(-1) + 32*
     +    s**(-2)*t1**3*u1**(-2)*s4**(-1)*mst12 + 32*s**(-2)*t1**3*
     +    u1**(-2) - 32*s**(-2)*t1**3*u1**(-1)*s4**(-2)*mst12 - 32*
     +    s**(-2)*t1**3*u1**(-1)*s4**(-1) + 32*s**(-2)*u1**2*s4**(-1)*
     +    (s+u1)**(-1)*mst12 + 32*s**(-2)*u1**2*(s+u1)**(-1) - 64*
     +    s**(-1)*t1**(-3)*u1**2*s4**(-1)*mst12**2 - 64*s**(-1)*
     +    t1**(-3)*u1**2*mst12 )
     +
      M2ggh = M2ggh + COLO1(9)*N*CO * (  - 128*s**(-1)*t1**(-2)*u1*
     +    s4**(-1)*mst12**2 - 128*s**(-1)*t1**(-2)*u1*mst12 + 64*
     +    s**(-1)*t1**(-2)*u1**2*s4**(-2)*mst12**2 + 128*s**(-1)*
     +    t1**(-2)*u1**2*s4**(-1)*mst12 + 64*s**(-1)*t1**(-2)*u1**2 - 
     +    64*s**(-1)*t1**(-1)*u1*s4**(-1)*(s+u1)**(-1)*mst12**2 + 64*
     +    s**(-1)*t1**(-1)*u1*s4**(-1)*mst12 - 64*s**(-1)*t1**(-1)*u1*
     +    (s+u1)**(-1)*mst12 + 64*s**(-1)*t1**(-1)*u1 - 64*s**(-1)*
     +    t1**(-1)*u1**2*s4**(-2)*mst12 - 64*s**(-1)*t1**(-1)*u1**2*
     +    s4**(-1) - 128*s**(-1)*t1*u1**(-2)*s4**(-1)*mst12**2 - 128*
     +    s**(-1)*t1*u1**(-2)*mst12 - 64*s**(-1)*t1*u1**(-1)*s4**(-1)*
     +    (s+t1)**(-1)*mst12**2 + 64*s**(-1)*t1*u1**(-1)*s4**(-1)*mst12
     +     - 64*s**(-1)*t1*u1**(-1)*(s+t1)**(-1)*mst12 + 64*s**(-1)*t1*
     +    u1**(-1) + 32*s**(-1)*t1*u1*s4**(-1)*(s+t1)**(-2)*mst12 + 32*
     +    s**(-1)*t1*u1*s4**(-1)*(s+u1)**(-2)*mst12 + 32*s**(-1)*t1*u1*
     +    (s+t1)**(-2) + 32*s**(-1)*t1*u1*(s+u1)**(-2) - 64*s**(-1)*t1*
     +    s4**(-1)*(s+t1)**(-2)*mst12**2 )
     +
      M2ggh = M2ggh + COLO1(9)*N*CO * ( 32*s**(-1)*t1*s4**(-1)*
     +    (s+t1)**(-1)*mst12 - 64*s**(-1)*t1*(s+t1)**(-2)*mst12 + 32*
     +    s**(-1)*t1*(s+t1)**(-1) - 64*s**(-1)*t1**2*u1**(-3)*s4**(-1)*
     +    mst12**2 - 64*s**(-1)*t1**2*u1**(-3)*mst12 + 64*s**(-1)*t1**2
     +    *u1**(-2)*s4**(-2)*mst12**2 + 128*s**(-1)*t1**2*u1**(-2)*
     +    s4**(-1)*mst12 + 64*s**(-1)*t1**2*u1**(-2) - 64*s**(-1)*t1**2
     +    *u1**(-1)*s4**(-2)*mst12 - 64*s**(-1)*t1**2*u1**(-1)*s4**(-1)
     +     - 64*s**(-1)*u1*s4**(-1)*(s+u1)**(-2)*mst12**2 + 32*s**(-1)*
     +    u1*s4**(-1)*(s+u1)**(-1)*mst12 - 64*s**(-1)*u1*(s+u1)**(-2)*
     +    mst12 + 32*s**(-1)*u1*(s+u1)**(-1) + 128*s*t1**(-4)*s4**(-1)*
     +    mst12**3 + 128*s*t1**(-4)*mst12**2 + 128*s*t1**(-3)*u1**(-1)*
     +    s4**(-1)*mst12**3 + 128*s*t1**(-3)*u1**(-1)*mst12**2 - 128*s*
     +    t1**(-3)*s4**(-2)*mst12**3 - 224*s*t1**(-3)*s4**(-1)*mst12**2
     +     - 96*s*t1**(-3)*mst12 + 64*s*t1**(-2)*u1**(-1)*s4**(-1)*
     +    (s+u1)**(-1)*mst12**3 - 64*s*t1**(-2)*u1**(-1)*s4**(-1)*
     +    mst12**2 )
     +
      M2ggh = M2ggh + COLO1(9)*N*CO * ( 64*s*t1**(-2)*u1**(-1)*
     +    (s+u1)**(-1)*mst12**2 - 64*s*t1**(-2)*u1**(-1)*mst12 + 96*s*
     +    t1**(-2)*s4**(-2)*mst12**2 + 112*s*t1**(-2)*s4**(-1)*mst12 + 
     +    16*s*t1**(-2) + 128*s*t1**(-1)*u1**(-3)*s4**(-1)*mst12**3 + 
     +    128*s*t1**(-1)*u1**(-3)*mst12**2 + 64*s*t1**(-1)*u1**(-2)*
     +    s4**(-1)*(s+t1)**(-1)*mst12**3 - 64*s*t1**(-1)*u1**(-2)*
     +    s4**(-1)*mst12**2 + 64*s*t1**(-1)*u1**(-2)*(s+t1)**(-1)*
     +    mst12**2 - 64*s*t1**(-1)*u1**(-2)*mst12 + 64*s*t1**(-1)*
     +    u1**(-1)*s4**(-1)*(s+t1)**(-2)*mst12**3 - 32*s*t1**(-1)*
     +    u1**(-1)*s4**(-1)*(s+t1)**(-1)*mst12**2 + 64*s*t1**(-1)*
     +    u1**(-1)*s4**(-1)*(s+u1)**(-2)*mst12**3 - 32*s*t1**(-1)*
     +    u1**(-1)*s4**(-1)*(s+u1)**(-1)*mst12**2 + 64*s*t1**(-1)*
     +    u1**(-1)*(s+t1)**(-2)*mst12**2 - 32*s*t1**(-1)*u1**(-1)*
     +    (s+t1)**(-1)*mst12 + 64*s*t1**(-1)*u1**(-1)*(s+u1)**(-2)*
     +    mst12**2 - 32*s*t1**(-1)*u1**(-1)*(s+u1)**(-1)*mst12 - 16*s*
     +    t1**(-1)*s4**(-2)*mst12 )
     +
      M2ggh = M2ggh + COLO1(9)*N*CO * (  - 32*s*t1**(-1)*s4**(-1)*
     +    (s+t1)**(-2)*mst12**2 - 16*s*t1**(-1)*s4**(-1) - 32*s*
     +    t1**(-1)*(s+t1)**(-2)*mst12 + 128*s*u1**(-4)*s4**(-1)*
     +    mst12**3 + 128*s*u1**(-4)*mst12**2 - 128*s*u1**(-3)*s4**(-2)*
     +    mst12**3 - 224*s*u1**(-3)*s4**(-1)*mst12**2 - 96*s*u1**(-3)*
     +    mst12 + 96*s*u1**(-2)*s4**(-2)*mst12**2 + 112*s*u1**(-2)*
     +    s4**(-1)*mst12 + 16*s*u1**(-2) - 16*s*u1**(-1)*s4**(-2)*mst12
     +     - 32*s*u1**(-1)*s4**(-1)*(s+u1)**(-2)*mst12**2 - 16*s*
     +    u1**(-1)*s4**(-1) - 32*s*u1**(-1)*(s+u1)**(-2)*mst12 + 96*
     +    s**2*t1**(-4)*u1**(-1)*s4**(-1)*mst12**3 + 96*s**2*t1**(-4)*
     +    u1**(-1)*mst12**2 + 64*s**2*t1**(-3)*u1**(-2)*s4**(-1)*
     +    mst12**3 + 64*s**2*t1**(-3)*u1**(-2)*mst12**2 - 96*s**2*
     +    t1**(-3)*u1**(-1)*s4**(-2)*mst12**3 - 128*s**2*t1**(-3)*
     +    u1**(-1)*s4**(-1)*mst12**2 - 32*s**2*t1**(-3)*u1**(-1)*mst12
     +     + 64*s**2*t1**(-2)*u1**(-3)*s4**(-1)*mst12**3 + 64*s**2*
     +    t1**(-2)*u1**(-3)*mst12**2 )
     +
      M2ggh = M2ggh + COLO1(9)*N*CO * ( 32*s**2*t1**(-2)*u1**(-2)*
     +    s4**(-1)*(s+t1)**(-1)*mst12**3 + 32*s**2*t1**(-2)*u1**(-2)*
     +    s4**(-1)*(s+u1)**(-1)*mst12**3 + 32*s**2*t1**(-2)*u1**(-2)*
     +    (s+t1)**(-1)*mst12**2 + 32*s**2*t1**(-2)*u1**(-2)*
     +    (s+u1)**(-1)*mst12**2 + 32*s**2*t1**(-2)*u1**(-1)*s4**(-2)*
     +    mst12**2 + 32*s**2*t1**(-2)*u1**(-1)*s4**(-1)*(s+t1)**(-2)*
     +    mst12**3 + 32*s**2*t1**(-2)*u1**(-1)*s4**(-1)*mst12 + 32*s**2
     +    *t1**(-2)*u1**(-1)*(s+t1)**(-2)*mst12**2 + 96*s**2*t1**(-1)*
     +    u1**(-4)*s4**(-1)*mst12**3 + 96*s**2*t1**(-1)*u1**(-4)*
     +    mst12**2 - 96*s**2*t1**(-1)*u1**(-3)*s4**(-2)*mst12**3 - 128*
     +    s**2*t1**(-1)*u1**(-3)*s4**(-1)*mst12**2 - 32*s**2*t1**(-1)*
     +    u1**(-3)*mst12 + 32*s**2*t1**(-1)*u1**(-2)*s4**(-2)*mst12**2
     +     + 32*s**2*t1**(-1)*u1**(-2)*s4**(-1)*(s+u1)**(-2)*mst12**3
     +     + 32*s**2*t1**(-1)*u1**(-2)*s4**(-1)*mst12 + 32*s**2*
     +    t1**(-1)*u1**(-2)*(s+u1)**(-2)*mst12**2 + 32*s**3*t1**(-4)*
     +    u1**(-2)*s4**(-1)*mst12**3 )
     +
      M2ggh = M2ggh + COLO1(9)*N*CO * ( 32*s**3*t1**(-4)*u1**(-2)*
     +    mst12**2 - 32*s**3*t1**(-3)*u1**(-2)*s4**(-2)*mst12**3 - 32*
     +    s**3*t1**(-3)*u1**(-2)*s4**(-1)*mst12**2 + 32*s**3*t1**(-2)*
     +    u1**(-4)*s4**(-1)*mst12**3 + 32*s**3*t1**(-2)*u1**(-4)*
     +    mst12**2 - 32*s**3*t1**(-2)*u1**(-3)*s4**(-2)*mst12**3 - 32*
     +    s**3*t1**(-2)*u1**(-3)*s4**(-1)*mst12**2 + 64*t1**(-4)*u1*
     +    s4**(-1)*mst12**3 + 64*t1**(-4)*u1*mst12**2 - 64*t1**(-3)*u1*
     +    s4**(-2)*mst12**3 - 192*t1**(-3)*u1*s4**(-1)*mst12**2 - 128*
     +    t1**(-3)*u1*mst12 + 128*t1**(-3)*s4**(-1)*mst12**3 + 128*
     +    t1**(-3)*mst12**2 + 128*t1**(-2)*u1*s4**(-2)*mst12**2 + 176*
     +    t1**(-2)*u1*s4**(-1)*mst12 + 48*t1**(-2)*u1 + 64*t1**(-2)*
     +    s4**(-1)*(s+u1)**(-1)*mst12**3 - 128*t1**(-2)*s4**(-1)*
     +    mst12**2 + 64*t1**(-2)*(s+u1)**(-1)*mst12**2 - 128*t1**(-2)*
     +    mst12 - 48*t1**(-1)*u1*s4**(-2)*mst12 - 48*t1**(-1)*u1*
     +    s4**(-1) + 64*t1**(-1)*s4**(-1)*(s+u1)**(-2)*mst12**3 - 64*
     +    t1**(-1)*s4**(-1)*(s+u1)**(-1)*mst12**2 )
     +
      M2ggh = M2ggh + COLO1(9)*N*CO * ( 32*t1**(-1)*s4**(-1)*mst12 + 64
     +    *t1**(-1)*(s+u1)**(-2)*mst12**2 - 64*t1**(-1)*(s+u1)**(-1)*
     +    mst12 + 32*t1**(-1) + 64*t1*u1**(-4)*s4**(-1)*mst12**3 + 64*
     +    t1*u1**(-4)*mst12**2 - 64*t1*u1**(-3)*s4**(-2)*mst12**3 - 192
     +    *t1*u1**(-3)*s4**(-1)*mst12**2 - 128*t1*u1**(-3)*mst12 + 128*
     +    t1*u1**(-2)*s4**(-2)*mst12**2 + 176*t1*u1**(-2)*s4**(-1)*
     +    mst12 + 48*t1*u1**(-2) - 48*t1*u1**(-1)*s4**(-2)*mst12 - 48*
     +    t1*u1**(-1)*s4**(-1) + 16*t1*s4**(-1)*(s+u1)**(-2)*mst12 + 16
     +    *t1*(s+u1)**(-2) + 128*u1**(-3)*s4**(-1)*mst12**3 + 128*
     +    u1**(-3)*mst12**2 + 64*u1**(-2)*s4**(-1)*(s+t1)**(-1)*
     +    mst12**3 - 128*u1**(-2)*s4**(-1)*mst12**2 + 64*u1**(-2)*
     +    (s+t1)**(-1)*mst12**2 - 128*u1**(-2)*mst12 + 64*u1**(-1)*
     +    s4**(-1)*(s+t1)**(-2)*mst12**3 - 64*u1**(-1)*s4**(-1)*
     +    (s+t1)**(-1)*mst12**2 + 32*u1**(-1)*s4**(-1)*mst12 + 64*
     +    u1**(-1)*(s+t1)**(-2)*mst12**2 - 64*u1**(-1)*(s+t1)**(-1)*
     +    mst12 )
     +
      M2ggh = M2ggh + COLO1(9)*N*CO * ( 32*u1**(-1) + 16*u1*s4**(-1)*
     +    (s+t1)**(-2)*mst12 + 16*u1*(s+t1)**(-2) - 64*s4**(-1)*
     +    (s+t1)**(-2)*mst12**2 + 16*s4**(-1)*(s+t1)**(-1)*mst12 - 64*
     +    s4**(-1)*(s+u1)**(-2)*mst12**2 + 16*s4**(-1)*(s+u1)**(-1)*
     +    mst12 - 64*(s+t1)**(-2)*mst12 + 16*(s+t1)**(-1) - 64*
     +    (s+u1)**(-2)*mst12 + 16*(s+u1)**(-1) )
     +
      M2ggh = M2ggh + COLO1(9)*N*CK * ( 32*s*t1**(-3)*s4**(-1)*mst12**2
     +     + 32*s*t1**(-3)*mst12 + 64*s*t1**(-2)*u1**(-1)*s4**(-1)*
     +    mst12**2 + 64*s*t1**(-2)*u1**(-1)*mst12 - 32*s*t1**(-2)*
     +    s4**(-2)*mst12**2 - 48*s*t1**(-2)*s4**(-1)*mst12 - 16*s*
     +    t1**(-2) + 64*s*t1**(-1)*u1**(-2)*s4**(-1)*mst12**2 + 64*s*
     +    t1**(-1)*u1**(-2)*mst12 + 32*s*t1**(-1)*u1**(-1)*s4**(-1)*
     +    (s+t1)**(-1)*mst12**2 + 32*s*t1**(-1)*u1**(-1)*s4**(-1)*
     +    (s+u1)**(-1)*mst12**2 + 32*s*t1**(-1)*u1**(-1)*(s+t1)**(-1)*
     +    mst12 + 32*s*t1**(-1)*u1**(-1)*(s+u1)**(-1)*mst12 + 16*s*
     +    t1**(-1)*s4**(-2)*mst12 + 32*s*t1**(-1)*s4**(-1)*(s+t1)**(-2)
     +    *mst12**2 + 16*s*t1**(-1)*s4**(-1) + 32*s*t1**(-1)*
     +    (s+t1)**(-2)*mst12 + 32*s*u1**(-3)*s4**(-1)*mst12**2 + 32*s*
     +    u1**(-3)*mst12 - 32*s*u1**(-2)*s4**(-2)*mst12**2 - 48*s*
     +    u1**(-2)*s4**(-1)*mst12 - 16*s*u1**(-2) + 16*s*u1**(-1)*
     +    s4**(-2)*mst12 + 32*s*u1**(-1)*s4**(-1)*(s+u1)**(-2)*mst12**2
     +     + 16*s*u1**(-1)*s4**(-1) )
     +
      M2ggh = M2ggh + COLO1(9)*N*CK * ( 32*s*u1**(-1)*(s+u1)**(-2)*
     +    mst12 - 32*s**2*t1**(-4)*u1**(-1)*s4**(-1)*mst12**3 - 32*s**2
     +    *t1**(-4)*u1**(-1)*mst12**2 - 64*s**2*t1**(-3)*u1**(-2)*
     +    s4**(-1)*mst12**3 - 64*s**2*t1**(-3)*u1**(-2)*mst12**2 + 32*
     +    s**2*t1**(-3)*u1**(-1)*s4**(-2)*mst12**3 + 64*s**2*t1**(-3)*
     +    u1**(-1)*s4**(-1)*mst12**2 + 32*s**2*t1**(-3)*u1**(-1)*mst12
     +     - 64*s**2*t1**(-2)*u1**(-3)*s4**(-1)*mst12**3 - 64*s**2*
     +    t1**(-2)*u1**(-3)*mst12**2 - 32*s**2*t1**(-2)*u1**(-2)*
     +    s4**(-1)*(s+t1)**(-1)*mst12**3 - 32*s**2*t1**(-2)*u1**(-2)*
     +    s4**(-1)*(s+u1)**(-1)*mst12**3 - 32*s**2*t1**(-2)*u1**(-2)*
     +    (s+t1)**(-1)*mst12**2 - 32*s**2*t1**(-2)*u1**(-2)*
     +    (s+u1)**(-1)*mst12**2 - 32*s**2*t1**(-2)*u1**(-1)*s4**(-2)*
     +    mst12**2 - 32*s**2*t1**(-2)*u1**(-1)*s4**(-1)*(s+t1)**(-2)*
     +    mst12**3 - 32*s**2*t1**(-2)*u1**(-1)*s4**(-1)*mst12 - 32*s**2
     +    *t1**(-2)*u1**(-1)*(s+t1)**(-2)*mst12**2 - 32*s**2*t1**(-1)*
     +    u1**(-4)*s4**(-1)*mst12**3 )
     +
      M2ggh = M2ggh + COLO1(9)*N*CK * (  - 32*s**2*t1**(-1)*u1**(-4)*
     +    mst12**2 + 32*s**2*t1**(-1)*u1**(-3)*s4**(-2)*mst12**3 + 64*
     +    s**2*t1**(-1)*u1**(-3)*s4**(-1)*mst12**2 + 32*s**2*t1**(-1)*
     +    u1**(-3)*mst12 - 32*s**2*t1**(-1)*u1**(-2)*s4**(-2)*mst12**2
     +     - 32*s**2*t1**(-1)*u1**(-2)*s4**(-1)*(s+u1)**(-2)*mst12**3
     +     - 32*s**2*t1**(-1)*u1**(-2)*s4**(-1)*mst12 - 32*s**2*
     +    t1**(-1)*u1**(-2)*(s+u1)**(-2)*mst12**2 - 32*s**3*t1**(-4)*
     +    u1**(-2)*s4**(-1)*mst12**3 - 32*s**3*t1**(-4)*u1**(-2)*
     +    mst12**2 + 32*s**3*t1**(-3)*u1**(-2)*s4**(-2)*mst12**3 + 32*
     +    s**3*t1**(-3)*u1**(-2)*s4**(-1)*mst12**2 - 32*s**3*t1**(-2)*
     +    u1**(-4)*s4**(-1)*mst12**3 - 32*s**3*t1**(-2)*u1**(-4)*
     +    mst12**2 + 32*s**3*t1**(-2)*u1**(-3)*s4**(-2)*mst12**3 + 32*
     +    s**3*t1**(-2)*u1**(-3)*s4**(-1)*mst12**2 - 16*t1**(-2)*u1*
     +    s4**(-1)*mst12 - 16*t1**(-2)*u1 + 16*t1**(-1)*u1*s4**(-2)*
     +    mst12 + 16*t1**(-1)*u1*s4**(-1) - 32*t1**(-1)*s4**(-1)*mst12
     +     - 32*t1**(-1) )
     +
      M2ggh = M2ggh + COLO1(9)*N*CK * (  - 16*t1*u1**(-2)*s4**(-1)*
     +    mst12 - 16*t1*u1**(-2) + 16*t1*u1**(-1)*s4**(-2)*mst12 + 16*
     +    t1*u1**(-1)*s4**(-1) - 16*t1*s4**(-1)*(s+u1)**(-2)*mst12 - 16
     +    *t1*(s+u1)**(-2) - 32*u1**(-1)*s4**(-1)*mst12 - 32*u1**(-1)
     +     - 16*u1*s4**(-1)*(s+t1)**(-2)*mst12 - 16*u1*(s+t1)**(-2) - 
     +    16*s4**(-1)*(s+t1)**(-1)*mst12 - 16*s4**(-1)*(s+u1)**(-1)*
     +    mst12 - 16*(s+t1)**(-1) - 16*(s+u1)**(-1) )
     +
      M2ggh = M2ggh + ANG4(1)*N*CO * (  - 8*mst12**3 )
     +
      M2ggh = M2ggh + ANG4(1)*N*CK * ( 24*mst12**3 )
     +
      M2ggh = M2ggh + ANG4(1)*CQED * (  - 8*mst12**3 )
     +
      M2ggh = M2ggh + ANG4(2)*N*CO * (  - 8*mst12**2 )
     +
      M2ggh = M2ggh + ANG4(2)*N*CK * ( 32*u1**(-1)*mst12**3 + 24*
     +    mst12**2 )
     +
      M2ggh = M2ggh + ANG4(2)*CQED * (  - 16*u1**(-1)*mst12**3 - 8*
     +    mst12**2 )
     +
      M2ggh = M2ggh + ANG4(3)*N*CO * (  - 8*mst12**2 )
     +
      M2ggh = M2ggh + ANG4(3)*N*CK * (  - 32*s**(-1)*mst12**3 + 24*
     +    mst12**2 )
     +
      M2ggh = M2ggh + ANG4(3)*CQED * ( 16*s**(-1)*mst12**3 - 8*mst12**2
     +     )
     +
      M2ggh = M2ggh + ANG4(4)*N*CO * ( 8*s**(-1)*t1*u1**(-1)*mst12**2
     +     + 8*s**(-1)*u1*(t1+u1)**(-1)*mst12**2 + 8*s*u1**(-1)*
     +    (t1+u1)**(-1)*mst12**2 + 2*s*u1*(t1+u1)**(-1) + 8*s*
     +    (t1+u1)**(-1)*mst12 + 8*u1**(-1)*mst12**2 - 8*u1*
     +    (t1+u1)**(-1)*mst12 - 8*(t1+u1)**(-1)*mst12**2 )
     +
      M2ggh = M2ggh + ANG4(4)*N*CK * (  - 32*s**(-2)*mst12**3 - 16*
     +    s**(-1)*t1**(-1)*u1*mst12**2 - 16*s**(-1)*t1**(-1)*mst12**3
     +     - 24*s**(-1)*t1*u1**(-1)*mst12**2 - 16*s**(-1)*u1**(-1)*
     +    mst12**3 - 8*s**(-1)*u1*s4**(-1)*mst12**2 - 32*s**(-1)*
     +    mst12**2 - 8*s*t1**(-1)*u1**(-1)*mst12**2 - 2*s*t1**(-1)*u1
     +     - 8*s*t1**(-1)*mst12 - 8*s*u1**(-1)*(s+t1)**(-1)*mst12**2 - 
     +    2*s*u1*(s+t1)**(-1) - 4*s*(s+t1)**(-1)*mst12 + 8*t1**(-1)*u1*
     +    (s+t1)**(-1)*mst12**2 + 4*t1**(-1)*u1*mst12 + 8*t1**(-1)*
     +    mst12**2 + 8*t1*u1**(-1)*s4**(-1)*mst12**2 + 2*t1*u1*s4**(-1)
     +     + 4*t1*s4**(-1)*mst12 + 16*u1**(-1)*s4**(-1)*mst12**3 + 12*
     +    u1*s4**(-1)*mst12 + 4*u1*(s+t1)**(-1)*mst12 - 2*u1 + 2*u1**2*
     +    s4**(-1) + 16*s4**(-1)*mst12**2 + 8*(s+t1)**(-1)*mst12**2 - 4
     +    *mst12 )
     +
      M2ggh = M2ggh + ANG4(4)*CQED * ( 16*s**(-2)*mst12**3 + 8*s**(-1)*
     +    t1**(-1)*u1*mst12**2 + 16*s**(-1)*t1**(-1)*mst12**3 + 8*
     +    s**(-1)*t1*u1**(-1)*mst12**2 + 16*s**(-1)*u1**(-1)*mst12**3
     +     + 16*s**(-1)*mst12**2 - 24*t1**(-1)*u1*s4**(-1)*mst12**2 + 8
     +    *t1**(-1)*u1*mst12 - 12*t1**(-1)*u1**2*s4**(-1)*mst12 + 2*
     +    t1**(-1)*u1**2 - 2*t1**(-1)*u1**3*s4**(-1) - 16*t1**(-1)*
     +    s4**(-1)*mst12**3 + 8*t1**(-1)*mst12**2 - 8*t1*u1**(-1)*
     +    s4**(-1)*mst12**2 - 2*t1*u1*s4**(-1) - 4*t1*s4**(-1)*mst12 - 
     +    16*u1**(-1)*s4**(-1)*mst12**3 - 16*u1*s4**(-1)*mst12 + 2*u1
     +     - 4*u1**2*s4**(-1) - 24*s4**(-1)*mst12**2 + 4*mst12 )
     +
      M2ggh = M2ggh + ANG4(5)*N*CO * (  - 8*mst12**3 )
     +
      M2ggh = M2ggh + ANG4(5)*N*CK * ( 24*mst12**3 )
     +
      M2ggh = M2ggh + ANG4(5)*CQED * (  - 8*mst12**3 )
     +
      M2ggh = M2ggh + ANG4(6)*N*CO * (  - 8*mst12**2 )
     +
      M2ggh = M2ggh + ANG4(6)*N*CK * ( 32*t1**(-1)*mst12**3 + 24*
     +    mst12**2 )
     +
      M2ggh = M2ggh + ANG4(6)*CQED * (  - 16*t1**(-1)*mst12**3 - 8*
     +    mst12**2 )
     +
      M2ggh = M2ggh + ANG4(7)*N*CO * (  - 8*mst12**2 )
     +
      M2ggh = M2ggh + ANG4(7)*N*CK * (  - 32*s**(-1)*mst12**3 + 24*
     +    mst12**2 )
     +
      M2ggh = M2ggh + ANG4(7)*CQED * ( 16*s**(-1)*mst12**3 - 8*mst12**2
     +     )
     +
      M2ggh = M2ggh + ANG4(8)*N*CO * ( 8*s**(-1)*t1**(-1)*u1*mst12**2
     +     - 8*s**(-1)*u1*(t1+u1)**(-1)*mst12**2 + 8*s**(-1)*mst12**2
     +     + 8*s*t1**(-1)*u1**(-1)*mst12**2 - 8*s*u1**(-1)*
     +    (t1+u1)**(-1)*mst12**2 - 2*s*u1*(t1+u1)**(-1) + 8*s*
     +    (t1+u1)**(-1)*mst12 + 2*s + 8*t1**(-1)*mst12**2 + 8*u1*
     +    (t1+u1)**(-1)*mst12 - 8*(t1+u1)**(-1)*mst12**2 - 8*mst12 )
     +
      M2ggh = M2ggh + ANG4(8)*N*CK * (  - 32*s**(-2)*mst12**3 - 24*
     +    s**(-1)*t1**(-1)*u1*mst12**2 - 16*s**(-1)*t1**(-1)*mst12**3
     +     - 16*s**(-1)*t1*u1**(-1)*mst12**2 - 16*s**(-1)*u1**(-1)*
     +    mst12**3 + 8*s**(-1)*u1*s4**(-1)*mst12**2 - 40*s**(-1)*
     +    mst12**2 - 8*s*t1**(-1)*u1**(-1)*mst12**2 - 8*s*t1**(-1)*
     +    (s+u1)**(-1)*mst12**2 - 2*s*t1*u1**(-1) - 2*s*t1*(s+u1)**(-1)
     +     - 8*s*u1**(-1)*mst12 - 4*s*(s+u1)**(-1)*mst12 + 8*t1**(-1)*
     +    u1*s4**(-1)*mst12**2 + 16*t1**(-1)*s4**(-1)*mst12**3 + 8*t1*
     +    u1**(-1)*(s+u1)**(-1)*mst12**2 + 4*t1*u1**(-1)*mst12 + 2*t1*
     +    u1*s4**(-1) + 12*t1*s4**(-1)*mst12 + 4*t1*(s+u1)**(-1)*mst12
     +     - 2*t1 + 2*t1**2*s4**(-1) + 8*u1**(-1)*mst12**2 + 4*u1*
     +    s4**(-1)*mst12 + 24*s4**(-1)*mst12**2 + 8*(s+u1)**(-1)*
     +    mst12**2 - 4*mst12 )
     +
      M2ggh = M2ggh + ANG4(8)*CQED * ( 16*s**(-2)*mst12**3 + 8*s**(-1)*
     +    t1**(-1)*u1*mst12**2 + 16*s**(-1)*t1**(-1)*mst12**3 + 8*
     +    s**(-1)*t1*u1**(-1)*mst12**2 + 16*s**(-1)*u1**(-1)*mst12**3
     +     + 16*s**(-1)*mst12**2 - 8*t1**(-1)*u1*s4**(-1)*mst12**2 - 16
     +    *t1**(-1)*s4**(-1)*mst12**3 - 24*t1*u1**(-1)*s4**(-1)*
     +    mst12**2 + 8*t1*u1**(-1)*mst12 - 2*t1*u1*s4**(-1) - 16*t1*
     +    s4**(-1)*mst12 + 2*t1 - 12*t1**2*u1**(-1)*s4**(-1)*mst12 + 2*
     +    t1**2*u1**(-1) - 4*t1**2*s4**(-1) - 2*t1**3*u1**(-1)*s4**(-1)
     +     - 16*u1**(-1)*s4**(-1)*mst12**3 + 8*u1**(-1)*mst12**2 - 4*u1
     +    *s4**(-1)*mst12 - 24*s4**(-1)*mst12**2 + 4*mst12 )
     +
      M2ggh = M2ggh + ANG4(9)*N*CO * (  - 8*s**(-2)*mst12 )
     +
      M2ggh = M2ggh + ANG4(9)*N*CK * ( 8*s**(-2)*mst12 )
     +
      M2ggh = M2ggh + ANG4(10)*N*CO * (  - 8*s**(-1)*mst12 )
     +
      M2ggh = M2ggh + ANG4(10)*N*CK * ( 8*s**(-1)*mst12 )
     +
      M2ggh = M2ggh + ANG4(11)*N*CO * ( 16*s**(-2)*(t1+u1)**(-1)*mst12
     +     )
     +
      M2ggh = M2ggh + ANG4(12)*N*CO * ( 16*s**(-2)*u1*(t1+u1)**(-1)*
     +    mst12 + 16*s**(-1)*(t1+u1)**(-1)*mst12 )
     +
      M2ggh = M2ggh + ANG4(12)*N*CK * (  - 4*s**(-2)*t1**(-1)*u1*mst12
     +     + 4*s**(-2)*t1**(-1)*u1**2*s4**(-1)*mst12 - 2*s**(-2)*
     +    t1**(-1)*u1**2 + 2*s**(-2)*t1**(-1)*u1**3*s4**(-1) - 12*
     +    s**(-2)*u1*s4**(-1)*mst12 + 2*s**(-2)*u1**2*s4**(-1) + 4*
     +    s**(-1)*t1**(-2)*u1*mst12 - 4*s**(-1)*t1**(-2)*u1**2*s4**(-1)
     +    *mst12 - 8*s**(-1)*t1**(-1)*u1*s4**(-1)*mst12 - 8*s**(-1)*
     +    t1**(-1)*s4**(-1)*mst12**2 + 4*s**(-1)*t1**(-1)*mst12 + 2*
     +    s**(-1)*t1*u1**(-1) + 8*s**(-1)*u1**(-1)*s4**(-1)*mst12**2 + 
     +    4*s**(-1)*u1**(-1)*mst12 + 6*s**(-1)*u1*s4**(-1) - 16*s**(-1)
     +    *s4**(-1)*mst12 - 4*s**(-1) - 4*t1**(-2)*u1*s4**(-1)*mst12 - 
     +    2*t1*u1**(-1)*s4**(-1) - 8*u1**(-1)*s4**(-1)*mst12 + 4*
     +    s4**(-1) )
     +
      M2ggh = M2ggh + ANG4(13)*N*CO * (  - 16*s**(-2)*mst12 )
     +
      M2ggh = M2ggh + ANG4(14)*N*CO * (  - 32*s**(-2)*u1*mst12 - 16*
     +    s**(-1)*mst12 )
     +
      M2ggh = M2ggh + ANG4(15)*N*CO * ( 16*s**(-2)*(t1+u1)**(-1)*mst12
     +     )
     +
      M2ggh = M2ggh + ANG4(16)*N*CO * (  - 16*s**(-2)*u1*s4**(-1)*mst12
     +     + 16*s**(-2)*u1*(t1+u1)**(-1)*mst12 - 8*s**(-1)*t1**(-1)*u1*
     +    s4**(-1)*mst12 - 2*s**(-1)*t1**(-1)*u1**2*s4**(-1) - 8*
     +    s**(-1)*t1**(-1)*s4**(-1)*mst12**2 + 4*s**(-1)*t1**(-1)*mst12
     +     + 2*s**(-1)*t1*u1**(-1) + 8*s**(-1)*u1**(-1)*s4**(-1)*
     +    mst12**2 + 4*s**(-1)*u1**(-1)*mst12 + 6*s**(-1)*u1*s4**(-1)
     +     - 16*s**(-1)*s4**(-1)*mst12 + 16*s**(-1)*(t1+u1)**(-1)*mst12
     +     - 4*s**(-1) - 2*t1*u1**(-1)*s4**(-1) - 8*u1**(-1)*s4**(-1)*
     +    mst12 + 4*s4**(-1) )
     +
      M2ggh = M2ggh + ANG4(17)*N*CO * (  - 6*s**(-1)*t1*u1 - 4*s**(-1)*
     +    t1*mst12 - 8*s**(-1)*t1**2 - 4*s**(-1)*t1**3*u1**(-1) - 8*
     +    s**(-1)*u1*(t1+u1)**(-1)*mst12**2 - 2*s**(-1)*u1**2 - 8*s*
     +    t1**(-1)*u1**(-1)*mst12**2 - 2*s*t1**(-1)*u1 + 8*s*t1**(-1)*
     +    (s+u1)**(-1)*mst12**2 + 8*s*t1**(-1)*mst12 + 16*s*t1*u1**(-2)
     +    *mst12 - 8*s*t1*u1**(-1) + 2*s*t1*(s+u1)**(-1) - 8*s*u1**(-1)
     +    *(t1+u1)**(-1)*mst12**2 + 8*s*u1**(-1)*mst12 - 2*s*u1*
     +    (t1+u1)**(-1) + 4*s*(s+u1)**(-1)*mst12 + 8*s*(t1+u1)**(-1)*
     +    mst12 - 4*s - 2*t1**(-1)*u1**2 - 8*t1**(-1)*mst12**2 + 8*t1*
     +    u1**(-1)*mst12 - 4*t1*(s+u1)**(-1)*mst12 - 22*t1 - 16*t1**2*
     +    u1**(-1) - 4*t1**2*(s+u1)**(-1) - 4*t1**3*u1**(-1)*
     +    (s+u1)**(-1) + 8*u1*(t1+u1)**(-1)*mst12 - 12*u1 - 8*
     +    (t1+u1)**(-1)*mst12**2 - 4*mst12 )
     +
      M2ggh = M2ggh + ANG4(18)*N*CO * (  - 4*s**(-1)*t1**(-1)*u1**3 - 6
     +    *s**(-1)*t1*u1 - 2*s**(-1)*t1**2 + 8*s**(-1)*u1*(t1+u1)**(-1)
     +    *mst12**2 - 4*s**(-1)*u1*mst12 - 8*s**(-1)*u1**2 - 8*s**(-1)*
     +    mst12**2 + 16*s*t1**(-2)*u1*mst12 - 16*s*t1**(-1)*u1**(-1)*
     +    mst12**2 - 8*s*t1**(-1)*u1 + 8*s*t1**(-1)*mst12 - 2*s*t1*
     +    u1**(-1) + 8*s*u1**(-1)*(s+t1)**(-1)*mst12**2 + 8*s*u1**(-1)*
     +    (t1+u1)**(-1)*mst12**2 + 8*s*u1**(-1)*mst12 + 2*s*u1*
     +    (s+t1)**(-1) + 2*s*u1*(t1+u1)**(-1) + 4*s*(s+t1)**(-1)*mst12
     +     + 8*s*(t1+u1)**(-1)*mst12 - 6*s + 8*t1**(-1)*u1*mst12 - 16*
     +    t1**(-1)*u1**2 - 4*t1**(-1)*u1**3*(s+t1)**(-1) - 12*t1 - 2*
     +    t1**2*u1**(-1) - 8*u1**(-1)*mst12**2 - 4*u1*(s+t1)**(-1)*
     +    mst12 - 8*u1*(t1+u1)**(-1)*mst12 - 22*u1 - 4*u1**2*
     +    (s+t1)**(-1) - 8*(t1+u1)**(-1)*mst12**2 + 4*mst12 )
     +
      M2ggh = M2ggh + ANG4(19)*N*CK * ( 32*s**(-2)*mst12**3 + 16*
     +    s**(-1)*t1**(-1)*u1*mst12**2 + 16*s**(-1)*t1**(-1)*mst12**3
     +     + 16*s**(-1)*t1*u1**(-1)*mst12**2 + 16*s**(-1)*u1**(-1)*
     +    mst12**3 + 32*s**(-1)*mst12**2 + 2*s*t1**(-1)*u1 + 8*s*
     +    t1**(-1)*(s+u1)**(-1)*mst12**2 + 12*s*t1**(-1)*mst12 + 2*s*t1
     +    *u1**(-1) + 2*s*t1*(s+u1)**(-1) + 8*s*u1**(-1)*(s+t1)**(-1)*
     +    mst12**2 + 12*s*u1**(-1)*mst12 + 2*s*u1*(s+t1)**(-1) + 4*s*
     +    (s+t1)**(-1)*mst12 + 4*s*(s+u1)**(-1)*mst12 + 8*s + 2*s**2*
     +    t1**(-1) + 2*s**2*u1**(-1) - 8*t1**(-1)*u1*(s+t1)**(-1)*
     +    mst12**2 + 4*t1**(-1)*u1*mst12 + 16*t1**(-1)*mst12**2 - 8*t1*
     +    u1**(-1)*(s+u1)**(-1)*mst12**2 + 4*t1*u1**(-1)*mst12 + 4*t1*
     +    (s+u1)**(-1)*mst12 + 16*u1**(-1)*mst12**2 + 4*u1*(s+t1)**(-1)
     +    *mst12 + 8*(s+t1)**(-1)*mst12**2 + 8*(s+u1)**(-1)*mst12**2 + 
     +    24*mst12 )
     +
      M2ggh = M2ggh + ANG4(19)*CQED * (  - 16*s**(-2)*mst12**3 - 8*
     +    s**(-1)*t1**(-1)*u1*mst12**2 - 16*s**(-1)*t1**(-1)*mst12**3
     +     - 8*s**(-1)*t1*u1**(-1)*mst12**2 - 16*s**(-1)*u1**(-1)*
     +    mst12**3 - 16*s**(-1)*mst12**2 - 24*s*t1**(-1)*u1**(-1)*
     +    mst12**2 - 2*s*t1**(-1)*u1 - 16*s*t1**(-1)*mst12 - 2*s*t1*
     +    u1**(-1) - 16*s*u1**(-1)*mst12 - 4*s - 12*s**2*t1**(-1)*
     +    u1**(-1)*mst12 - 4*s**2*t1**(-1) - 4*s**2*u1**(-1) - 2*s**3*
     +    t1**(-1)*u1**(-1) - 16*t1**(-1)*u1**(-1)*mst12**3 - 4*
     +    t1**(-1)*u1*mst12 - 24*t1**(-1)*mst12**2 - 4*t1*u1**(-1)*
     +    mst12 - 24*u1**(-1)*mst12**2 - 12*mst12 )
     +
      M2ggh = M2ggh + ANG4(20)*N*CK * ( 8*s**(-1)*t1**(-1)*u1**(-1)*
     +    mst12**2 - 8*s**(-1)*t1**(-1)*s4**(-1)*mst12**2 - 2*s**(-1)*
     +    t1*u1**(-1) - 16*s**(-1)*u1**(-1)*s4**(-1)*mst12**2 - 4*
     +    s**(-1)*u1**(-1)*mst12 - 2*s**(-1)*u1*s4**(-1) - 4*s**(-1)*
     +    s4**(-1)*mst12 - 2*s**(-1) + 2*s*t1**(-1)*u1**(-1) + 4*
     +    t1**(-1)*u1**(-1)*mst12 + 2*t1**(-1)*u1*s4**(-1) + 4*t1**(-1)
     +    *s4**(-1)*mst12 + 2*t1**(-1) )
     +
      M2ggh = M2ggh + ANG4(20)*CQED * (  - 8*s**(-1)*t1**(-1)*u1**(-1)*
     +    mst12**2 + 8*s**(-1)*t1**(-1)*s4**(-1)*mst12**2 + 8*s**(-1)*
     +    u1**(-1)*s4**(-1)*mst12**2 - 2*s*t1**(-1)*u1**(-1) - 4*
     +    t1**(-1)*u1**(-1)*mst12 - 2*t1**(-1)*u1*s4**(-1) - 4*t1**(-1)
     +    *s4**(-1)*mst12 - 2*t1**(-1) - 2*u1**(-1) )
     +
      M2ggh = M2ggh + ANG4(21)*N*CK * ( 8*s**(-1)*t1**(-2)*u1*s4**(-1)*
     +    mst12**2 - 8*s**(-1)*t1**(-2)*mst12**2 + 8*s**(-1)*t1**(-1)*
     +    u1**(-1)*mst12**2 + 4*s**(-1)*t1**(-1)*u1*s4**(-1)*mst12 - 2*
     +    s**(-1)*t1**(-1)*u1 - 8*s**(-1)*t1**(-1)*s4**(-1)*mst12**2 - 
     +    8*s**(-1)*t1**(-1)*mst12 - 8*s**(-1)*u1**(-1)*s4**(-1)*
     +    mst12**2 + 2*s**(-1)*u1*s4**(-1) - 4*s**(-1) + 2*s*t1**(-1)*
     +    u1**(-1) + 8*t1**(-2)*s4**(-1)*mst12**2 + 4*t1**(-1)*u1**(-1)
     +    *mst12 + 4*t1**(-1)*s4**(-1)*mst12 + 2*t1*u1**(-1)*s4**(-1)
     +     + 4*u1**(-1)*s4**(-1)*mst12 + 2*u1**(-1) + 2*s4**(-1) )
     +
      M2ggh = M2ggh + ANG4(21)*CQED * (  - 8*s**(-1)*t1**(-1)*u1**(-1)*
     +    mst12**2 + 8*s**(-1)*t1**(-1)*s4**(-1)*mst12**2 + 8*s**(-1)*
     +    u1**(-1)*s4**(-1)*mst12**2 - 2*s*t1**(-1)*u1**(-1) - 4*
     +    t1**(-1)*u1**(-1)*mst12 - 2*t1**(-1) - 2*t1*u1**(-1)*s4**(-1)
     +     - 4*u1**(-1)*s4**(-1)*mst12 - 2*u1**(-1) )
     +
      M2ggh = M2ggh + ANG4(36)*N*CO * (  - 16*s**(-1)*mst12**2 - 4*
     +    mst12 )
     +
      M2ggh = M2ggh + ANG4(36)*N*CK * ( 16*s**(-1)*mst12**2 + 12*mst12
     +     )
     +
      M2ggh = M2ggh + ANG4(36)*CQED * (  - 4*mst12 )
     +
      M2ggh = M2ggh + ANG4(37)*N*CO * (  - 4*s**(-1)*t1 + 8*s**(-1)*u1*
     +    (t1+u1)**(-1)*mst12 + 4*s**(-1)*u1 - 8*s**(-1)*u1**2*
     +    (t1+u1)**(-1) - 16*s**(-1)*(t1+u1)**(-1)*mst12**2 - 16*
     +    s**(-1)*mst12 + 16*(t1+u1)**(-1)*mst12 )
     +
      M2ggh = M2ggh + ANG4(37)*N*CK * (  - 4*s**(-2)*t1**(-1)*u1**2*
     +    mst12 + 4*s**(-2)*t1**(-1)*u1**3*s4**(-1)*mst12 - 2*s**(-2)*
     +    t1**(-1)*u1**3 + 2*s**(-2)*t1**(-1)*u1**4*s4**(-1) + 4*
     +    s**(-2)*u1**2*s4**(-1)*mst12 + 2*s**(-2)*u1**3*s4**(-1) + 4*
     +    s**(-1)*t1**(-2)*u1**2*mst12 - 4*s**(-1)*t1**(-2)*u1**3*
     +    s4**(-1)*mst12 - 16*s**(-1)*t1**(-1)*u1*s4**(-1)*mst12**2 + 4
     +    *s**(-1)*t1**(-1)*u1*mst12 - 8*s**(-1)*t1**(-1)*u1**2*
     +    s4**(-1)*mst12 + 2*s**(-1)*t1**(-1)*u1**3*s4**(-1) + 8*
     +    s**(-1)*t1**(-1)*mst12**2 - 4*s**(-1)*t1*u1**(-1)*mst12 - 8*
     +    s**(-1)*u1**(-1)*mst12**2 - 16*s**(-1)*u1*s4**(-1)*mst12 + 48
     +    *s**(-1)*s4**(-1)*mst12**2 + 16*s**(-1)*mst12 - 4*t1**(-2)*
     +    u1**2*s4**(-1)*mst12 - 4*t1**(-1)*u1*s4**(-1)*mst12 - 8*
     +    t1**(-1)*s4**(-1)*mst12**2 + 4*t1**(-1)*mst12 + 12*t1*
     +    u1**(-1)*s4**(-1)*mst12 - 4*t1*s4**(-1) + 2*t1**2*u1**(-1)*
     +    s4**(-1) + 16*u1**(-1)*s4**(-1)*mst12**2 - 2*u1*s4**(-1) - 32
     +    *s4**(-1)*mst12 )
     +
      M2ggh = M2ggh + ANG4(37)*CQED * ( 8*t1**(-1)*u1*s4**(-1)*mst12 + 
     +    2*t1**(-1)*u1**2*s4**(-1) + 8*t1**(-1)*s4**(-1)*mst12**2 - 4*
     +    t1**(-1)*mst12 + 8*t1*u1**(-1)*s4**(-1)*mst12 + 2*t1*s4**(-1)
     +     + 2*t1**2*u1**(-1)*s4**(-1) + 8*u1**(-1)*s4**(-1)*mst12**2
     +     - 4*u1**(-1)*mst12 + 2*u1*s4**(-1) + 8*s4**(-1)*mst12 )
     +
      M2ggh = M2ggh + ANG4(38)*N*CO * (  - 16*s**(-2)*u1**2*mst12 - 16*
     +    s**(-1)*u1*mst12 - 48*mst12 )
     +
      M2ggh = M2ggh + ANG4(39)*N*CO * (  - 16*s**(-2)*u1**2*s4**(-1)*
     +    mst12 - 8*s**(-1)*t1**(-1)*u1*s4**(-1)*mst12**2 + 4*s**(-1)*
     +    t1**(-1)*u1*mst12 - 4*s**(-1)*t1**(-1)*u1**2*s4**(-1)*mst12
     +     + 4*s**(-1)*t1**(-1)*u1**2 - 2*s**(-1)*t1**(-1)*u1**3*
     +    s4**(-1) + 4*s**(-1)*t1*u1**(-1)*mst12 - 10*s**(-1)*t1 + 4*
     +    s**(-1)*t1**2*u1**(-1) - 20*s**(-1)*u1*s4**(-1)*mst12 + 8*
     +    s**(-1)*u1*(t1+u1)**(-1)*mst12 + 8*s**(-1)*u1 - 10*s**(-1)*
     +    u1**2*s4**(-1) - 8*s**(-1)*u1**2*(t1+u1)**(-1) + 8*s**(-1)*
     +    s4**(-1)*mst12**2 - 16*s**(-1)*(t1+u1)**(-1)*mst12**2 - 28*
     +    s**(-1)*mst12 + 4*t1**(-1)*u1*s4**(-1)*mst12 - 2*t1**(-1)*
     +    u1**2*s4**(-1) - 8*t1**(-1)*mst12 + 8*t1*u1**(-1)*s4**(-1)*
     +    mst12 + 4*t1*s4**(-1) + 8*u1**(-1)*s4**(-1)*mst12**2 - 12*
     +    u1**(-1)*mst12 - 4*u1*s4**(-1) - 8*s4**(-1)*mst12 + 16*
     +    (t1+u1)**(-1)*mst12 )
     +
      M2ggh = M2ggh + ANG4(40)*N*CO * (  - 8*u1**(-2)*mst12**3 - 8*
     +    u1**(-1)*mst12**2 - 4*mst12 )
     +
      M2ggh = M2ggh + ANG4(40)*N*CK * ( 24*u1**(-2)*mst12**3 + 24*
     +    u1**(-1)*mst12**2 + 12*mst12 )
     +
      M2ggh = M2ggh + ANG4(40)*CQED * (  - 8*u1**(-2)*mst12**3 - 8*
     +    u1**(-1)*mst12**2 - 4*mst12 )
     +
      M2ggh = M2ggh + ANG4(41)*N*CO * (  - 4 - 2*s*u1**(-1) - 2*t1*
     +    u1**(-1) - 8*u1**(-2)*mst12**2 - 8*u1**(-1)*(s+t1)**(-1)*
     +    mst12**2 - 8*u1**(-1)*mst12 - 4*u1*(s+t1)**(-1) - 8*
     +    (s+t1)**(-1)*mst12 )
     +
      M2ggh = M2ggh + ANG4(41)*N*CK * ( 16*s**(-1)*t1**(-1)*u1**(-1)*
     +    mst12**3 - 16*s**(-1)*t1**(-1)*s4**(-1)*mst12**3 - 4*s**(-1)*
     +    t1*u1**(-1)*mst12 - 16*s**(-1)*u1**(-1)*s4**(-1)*mst12**3 - 8
     +    *s**(-1)*u1**(-1)*mst12**2 - 4*s**(-1)*u1*s4**(-1)*mst12 - 8*
     +    s**(-1)*s4**(-1)*mst12**2 - 4*s**(-1)*mst12 + 12*s*t1**(-1)*
     +    u1**(-1)*mst12 + 2*s*u1**(-1) + 2*s**2*t1**(-1)*u1**(-1) + 16
     +    *t1**(-1)*u1**(-1)*mst12**2 + 8*t1**(-1)*u1*s4**(-1)*mst12 - 
     +    4*t1**(-1)*u1 + 8*t1**(-1)*s4**(-1)*mst12**2 + 32*u1**(-2)*
     +    s4**(-1)*mst12**3 + 24*u1**(-2)*mst12**2 + 16*u1**(-1)*
     +    s4**(-1)*mst12**2 + 8*u1**(-1)*(s+t1)**(-1)*mst12**2 + 8*
     +    u1**(-1)*mst12 + 4*u1*s4**(-1) + 4*u1*(s+t1)**(-1) + 16*
     +    s4**(-1)*mst12 + 8*(s+t1)**(-1)*mst12 )
     +
      M2ggh = M2ggh + ANG4(41)*CQED * (  - 4 - 16*s**(-1)*t1**(-1)*
     +    u1**(-1)*mst12**3 + 16*s**(-1)*t1**(-1)*s4**(-1)*mst12**3 + 
     +    16*s**(-1)*u1**(-1)*s4**(-1)*mst12**3 - 16*s*t1**(-1)*
     +    u1**(-1)*mst12 - 6*s*t1**(-1) - 6*s*u1**(-1) - 4*s**2*
     +    t1**(-1)*u1**(-1) - 24*t1**(-1)*u1**(-1)*mst12**2 - 12*
     +    t1**(-1)*u1*s4**(-1)*mst12 - 2*t1**(-1)*u1 - 2*t1**(-1)*u1**2
     +    *s4**(-1) - 16*t1**(-1)*s4**(-1)*mst12**2 - 12*t1**(-1)*mst12
     +     - 2*t1*u1**(-1) - 16*u1**(-2)*s4**(-1)*mst12**3 - 8*u1**(-2)
     +    *mst12**2 - 8*u1**(-1)*s4**(-1)*mst12**2 - 12*u1**(-1)*mst12
     +     - 2*u1*s4**(-1) - 8*s4**(-1)*mst12 )
     +
      M2ggh = M2ggh + ANG4(43)*N*CO * (  - 8*t1**(-2)*mst12**3 - 8*
     +    t1**(-1)*mst12**2 - 4*mst12 )
     +
      M2ggh = M2ggh + ANG4(43)*N*CK * ( 24*t1**(-2)*mst12**3 + 24*
     +    t1**(-1)*mst12**2 + 12*mst12 )
     +
      M2ggh = M2ggh + ANG4(43)*CQED * (  - 8*t1**(-2)*mst12**3 - 8*
     +    t1**(-1)*mst12**2 - 4*mst12 )
     +
      M2ggh = M2ggh + ANG4(44)*N*CO * (  - 4 - 2*s*t1**(-1) - 8*
     +    t1**(-2)*mst12**2 - 2*t1**(-1)*u1 - 8*t1**(-1)*(s+u1)**(-1)*
     +    mst12**2 - 8*t1**(-1)*mst12 - 4*t1*(s+u1)**(-1) - 8*
     +    (s+u1)**(-1)*mst12 )
     +
      M2ggh = M2ggh + ANG4(44)*N*CK * ( 16*s**(-1)*t1**(-1)*u1**(-1)*
     +    mst12**3 + 8*s**(-1)*t1**(-1)*u1*s4**(-1)*mst12**2 - 4*
     +    s**(-1)*t1**(-1)*u1*mst12 - 16*s**(-1)*t1**(-1)*s4**(-1)*
     +    mst12**3 - 16*s**(-1)*t1**(-1)*mst12**2 - 16*s**(-1)*u1**(-1)
     +    *s4**(-1)*mst12**3 + 4*s**(-1)*u1*s4**(-1)*mst12 - 8*s**(-1)*
     +    mst12 + 12*s*t1**(-1)*u1**(-1)*mst12 + 2*s*t1**(-1) + 2*s**2*
     +    t1**(-1)*u1**(-1) + 32*t1**(-2)*s4**(-1)*mst12**3 + 24*
     +    t1**(-2)*mst12**2 + 16*t1**(-1)*u1**(-1)*mst12**2 + 24*
     +    t1**(-1)*s4**(-1)*mst12**2 + 8*t1**(-1)*(s+u1)**(-1)*mst12**2
     +     + 8*t1**(-1)*mst12 + 8*t1*u1**(-1)*s4**(-1)*mst12 - 4*t1*
     +    u1**(-1) + 4*t1*s4**(-1) + 4*t1*(s+u1)**(-1) + 8*u1**(-1)*
     +    s4**(-1)*mst12**2 + 20*s4**(-1)*mst12 + 8*(s+u1)**(-1)*mst12
     +     )
     +
      M2ggh = M2ggh + ANG4(44)*CQED * (  - 4 - 16*s**(-1)*t1**(-1)*
     +    u1**(-1)*mst12**3 + 16*s**(-1)*t1**(-1)*s4**(-1)*mst12**3 + 
     +    16*s**(-1)*u1**(-1)*s4**(-1)*mst12**3 - 16*s*t1**(-1)*
     +    u1**(-1)*mst12 - 6*s*t1**(-1) - 6*s*u1**(-1) - 4*s**2*
     +    t1**(-1)*u1**(-1) - 16*t1**(-2)*s4**(-1)*mst12**3 - 8*
     +    t1**(-2)*mst12**2 - 24*t1**(-1)*u1**(-1)*mst12**2 - 2*
     +    t1**(-1)*u1 - 8*t1**(-1)*s4**(-1)*mst12**2 - 12*t1**(-1)*
     +    mst12 - 12*t1*u1**(-1)*s4**(-1)*mst12 - 2*t1*u1**(-1) - 2*t1*
     +    s4**(-1) - 2*t1**2*u1**(-1)*s4**(-1) - 16*u1**(-1)*s4**(-1)*
     +    mst12**2 - 12*u1**(-1)*mst12 - 8*s4**(-1)*mst12 )
     +
      M2ggh = M2ggh + ANG4(48)*N*CO * (  - 8*s**(-1)*t1**(-1)*u1**3 - 
     +    24*s**(-1)*t1*u1 - 16*s**(-1)*t1**2 - 8*s**(-1)*t1**3*
     +    u1**(-1) - 16*s**(-1)*u1**2 - 6*s*t1**(-1)*u1 - 8*s*t1**(-1)*
     +    (s+u1)**(-1)*mst12**2 - 6*s*t1*u1**(-1) - 2*s*t1*(s+u1)**(-1)
     +     - 8*s*u1**(-1)*(s+t1)**(-1)*mst12**2 - 2*s*u1*(s+t1)**(-1)
     +     - 4*s*(s+t1)**(-1)*mst12 - 4*s*(s+u1)**(-1)*mst12 - 16*s - 2
     +    *s**2*t1**(-1) - 2*s**2*u1**(-1) - 4*t1**(-1)*u1*mst12 - 8*
     +    t1**(-1)*u1**2 + 4*t1**(-1)*u1**3*(s+t1)**(-1) - 4*t1*
     +    u1**(-1)*mst12 - 4*t1*(s+u1)**(-1)*mst12 - 28*t1 - 8*t1**2*
     +    u1**(-1) - 4*t1**2*(s+u1)**(-1) + 4*t1**3*u1**(-1)*
     +    (s+u1)**(-1) - 4*u1*(s+t1)**(-1)*mst12 - 28*u1 - 4*u1**2*
     +    (s+t1)**(-1) )
     +
      M2ggh = M2ggh + ANG4(49)*N*CO * (  - 8*s**(-1)*t1**(-1)*u1*
     +    mst12**2 + 2*s**(-1)*t1*u1 - 2*s**(-1)*t1**2 - 4*s**(-1)*u1*
     +    mst12 - 4*s**(-1)*u1**2 + 4*s**(-1)*u1**3*(t1+u1)**(-1) - 8*
     +    s**(-1)*mst12**2 - 8*s*t1**(-1)*u1**(-1)*mst12**2 + 8*s*
     +    u1**(-1)*(t1+u1)**(-1)*mst12**2 + 2*s*u1*(t1+u1)**(-1) - 4*s*
     +    (t1+u1)**(-1)*mst12 - 2*s - 8*t1**(-1)*mst12**2 - 4*t1 + 4*u1
     +    *(t1+u1)**(-1)*mst12 + 4*u1 - 4*u1**2*(t1+u1)**(-1) - 4*mst12
     +     )
     +
      M2ggh = M2ggh + ANG4(49)*N*CK * ( 8*s*t1**(-1)*u1**(-1)*mst12**2
     +     + 2*s*t1*u1**(-1) - 8*s*u1**(-1)*(s+t1)**(-1)*mst12**2 + 4*s
     +    *u1**(-1)*mst12 - 2*s*u1*(s+t1)**(-1) - 4*s*(s+t1)**(-1)*
     +    mst12 + 8*t1**(-1)*u1*(s+t1)**(-1)*mst12**2 + 8*t1**(-1)*
     +    mst12**2 + 2*t1**2*u1**(-1) + 8*u1**(-1)*mst12**2 + 4*u1*
     +    (s+t1)**(-1)*mst12 + 2*u1 + 8*(s+t1)**(-1)*mst12**2 + 4*mst12
     +     )
     +
      M2ggh = M2ggh + ANG4(50)*N*CO * (  - 8*s**(-1)*t1*u1**(-1)*
     +    mst12**2 - 2*s**(-1)*t1*u1 - 4*s**(-1)*t1*mst12 + 2*s**(-1)*
     +    u1**2 - 4*s**(-1)*u1**3*(t1+u1)**(-1) - 8*s**(-1)*mst12**2 - 
     +    8*s*u1**(-1)*(t1+u1)**(-1)*mst12**2 - 2*s*u1*(t1+u1)**(-1) - 
     +    4*s*(t1+u1)**(-1)*mst12 - 8*u1**(-1)*mst12**2 - 4*u1*
     +    (t1+u1)**(-1)*mst12 - 4*u1**2*(t1+u1)**(-1) )
     +
      M2ggh = M2ggh + ANG4(50)*N*CK * ( 8*s*t1**(-1)*u1**(-1)*mst12**2
     +     + 2*s*t1**(-1)*u1 - 8*s*t1**(-1)*(s+u1)**(-1)*mst12**2 + 4*s
     +    *t1**(-1)*mst12 - 2*s*t1*(s+u1)**(-1) - 4*s*(s+u1)**(-1)*
     +    mst12 + 2*t1**(-1)*u1**2 + 8*t1**(-1)*mst12**2 + 8*t1*
     +    u1**(-1)*(s+u1)**(-1)*mst12**2 + 4*t1*(s+u1)**(-1)*mst12 + 2*
     +    t1 + 8*u1**(-1)*mst12**2 + 8*(s+u1)**(-1)*mst12**2 + 4*mst12
     +     )
     +
      M2ggh = M2ggh + ANG4(51)*N*CO * (  - 16*s**2*mst12 )
     +
      M2ggh = M2ggh + ANG4(52)*N*CO * (  - 16*s*mst12 )
     +
      M2ggh = M2ggh + ANG4(53)*N*CO * (  - 32*s*t1*u1**(-1)*mst12 - 16*
     +    s**2*u1**(-1)*mst12 )
     +
      M2ggh = M2ggh + ANG4(54)*N*CO * ( 8*s**(-1)*t1**(-1)*u1**3 + 40*
     +    s**(-1)*t1*u1 + 24*s**(-1)*t1**2 + 16*s**(-1)*t1**3*u1**(-1)
     +     + 16*s**(-1)*u1**2 + 4*s**(-1)*u1**3*s4**(-1) + 4*s**(-1)*
     +    u1**3*(t1+u1)**(-1) + 8*s*t1**(-1)*u1**(-1)*mst12**2 + 2*s*
     +    t1**(-1)*u1 - 4*s*t1**(-1)*mst12 - 16*s*t1*u1**(-2)*mst12 + 8
     +    *s*t1*u1**(-1) + 8*s*u1**(-1)*(s+t1)**(-1)*mst12**2 + 8*s*
     +    u1**(-1)*(t1+u1)**(-1)*mst12**2 - 24*s*u1**(-1)*mst12 + 2*s*
     +    u1*(s+t1)**(-1) + 2*s*u1*(t1+u1)**(-1) + 4*s*(s+t1)**(-1)*
     +    mst12 - 4*s*(t1+u1)**(-1)*mst12 + 4*s - 4*t1**(-1)*u1*mst12
     +     + 4*t1**(-1)*u1**2 - 4*t1**(-1)*u1**3*(s+t1)**(-1) - 8*t1*
     +    u1**(-1)*s4**(-1)*mst12**2 - 16*t1*u1**(-1)*mst12 - 2*t1*u1*
     +    s4**(-1) - 4*t1*s4**(-1)*mst12 + 24*t1 + 24*t1**2*u1**(-1) + 
     +    8*u1**(-1)*mst12**2 - 4*u1*(s+t1)**(-1)*mst12 + 4*u1*
     +    (t1+u1)**(-1)*mst12 + 22*u1 + 2*u1**2*s4**(-1) - 4*u1**2*
     +    (s+t1)**(-1) - 4*u1**2*(t1+u1)**(-1) - 8*s4**(-1)*mst12**2 - 
     +    44*mst12 )
     +
      M2ggh = M2ggh + ANG4(55)*N*CO * (  - 16*s**2*mst12 )
     +
      M2ggh = M2ggh + ANG4(56)*N*CO * (  - 16*s*mst12 )
     +
      M2ggh = M2ggh + ANG4(57)*N*CO * (  - 32*s*t1**(-1)*u1*mst12 - 16*
     +    s**2*t1**(-1)*mst12 )
     +
      M2ggh = M2ggh + ANG4(58)*N*CO * ( 16*s**(-1)*t1**(-1)*u1**3 + 32*
     +    s**(-1)*t1*u1 + 24*s**(-1)*t1**2 + 8*s**(-1)*t1**3*u1**(-1)
     +     + 32*s**(-1)*u1**2 - 4*s**(-1)*u1**3*s4**(-1) - 4*s**(-1)*
     +    u1**3*(t1+u1)**(-1) - 16*s*t1**(-2)*u1*mst12 + 16*s*t1**(-1)*
     +    u1**(-1)*mst12**2 + 8*s*t1**(-1)*u1 + 8*s*t1**(-1)*
     +    (s+u1)**(-1)*mst12**2 - 24*s*t1**(-1)*mst12 + 2*s*t1*u1**(-1)
     +     + 2*s*t1*(s+u1)**(-1) - 8*s*u1**(-1)*(t1+u1)**(-1)*mst12**2
     +     - 4*s*u1**(-1)*mst12 - 2*s*u1*(t1+u1)**(-1) + 4*s*
     +    (s+u1)**(-1)*mst12 - 4*s*(t1+u1)**(-1)*mst12 + 6*s - 8*
     +    t1**(-1)*u1*s4**(-1)*mst12**2 - 16*t1**(-1)*u1*mst12 + 24*
     +    t1**(-1)*u1**2 + 8*t1**(-1)*mst12**2 - 4*t1*u1**(-1)*mst12 + 
     +    2*t1*u1*s4**(-1) - 4*t1*(s+u1)**(-1)*mst12 + 18*t1 + 4*t1**2*
     +    u1**(-1) - 2*t1**2*s4**(-1) - 4*t1**2*(s+u1)**(-1) - 4*t1**3*
     +    u1**(-1)*(s+u1)**(-1) - 4*u1*s4**(-1)*mst12 - 4*u1*
     +    (t1+u1)**(-1)*mst12 + 28*u1 - 4*u1**2*s4**(-1) - 4*u1**2*
     +    (t1+u1)**(-1) )
     +
      M2ggh = M2ggh + ANG4(58)*N*CO * (  - 8*s4**(-1)*mst12**2 - 40*
     +    mst12 )
     +
      M2ggh = M2ggh + ANG4(59)*N*CO * (  - 8*t1**2*mst12 )
     +
      M2ggh = M2ggh + ANG4(59)*N*CK * ( 8*t1**2*mst12 )
     +
      M2ggh = M2ggh + ANG4(60)*N*CO * (  - 8*t1*mst12 - 16*mst12**2 )
     +
      M2ggh = M2ggh + ANG4(60)*N*CK * ( 8*t1*mst12 + 16*mst12**2 )
     +
      M2ggh = M2ggh + ANG4(61)*N*CO * (  - 16*s*t1*u1**(-1)*mst12 )
     +
      M2ggh = M2ggh + ANG4(61)*N*CK * ( 16*s*t1*u1**(-1)*mst12 + 16*
     +    t1**2*u1**(-1)*mst12 )
     +
      M2ggh = M2ggh + ANG4(62)*N*CO * ( 8*s**(-1)*t1**(-1)*u1*mst12**2
     +     + 2*s**(-1)*t1*u1 - 4*s**(-1)*t1*mst12 + 4*s**(-1)*t1**2 + 4
     +    *s**(-1)*t1**3*u1**(-1) - 4*s**(-1)*u1*mst12 + 16*s*t1**(-1)*
     +    u1**(-1)*mst12**2 - 8*s*t1**(-1)*(s+u1)**(-1)*mst12**2 - 16*s
     +    *t1*u1**(-2)*mst12 + 8*s*t1*u1**(-1) - 2*s*t1*(s+u1)**(-1) - 
     +    8*s*u1**(-1)*mst12 - 4*s*(s+u1)**(-1)*mst12 + 16*t1**(-1)*
     +    mst12**2 - 8*t1*u1**(-1)*mst12 - 4*t1*(s+u1)**(-1)*mst12 + 6*
     +    t1 + 16*t1**2*u1**(-1) - 4*t1**2*(s+u1)**(-1) + 4*t1**3*
     +    u1**(-1)*(s+u1)**(-1) - 20*mst12 )
     +
      M2ggh = M2ggh + ANG4(62)*N*CK * (  - 16*s*t1**(-1)*u1**(-1)*
     +    mst12**2 - 8*s*t1*u1**(-1) + 8*s*u1**(-1)*(s+t1)**(-1)*
     +    mst12**2 + 8*s*u1**(-1)*mst12 + 2*s*u1*(s+t1)**(-1) + 4*s*
     +    (s+t1)**(-1)*mst12 - 8*t1**(-1)*u1*s4**(-1)*mst12**2 - 8*
     +    t1**(-1)*u1*(s+t1)**(-1)*mst12**2 - 8*t1**(-1)*mst12**2 - 8*
     +    t1*u1**(-1)*s4**(-1)*mst12**2 + 16*t1*u1**(-1)*mst12 - 2*t1*
     +    u1*s4**(-1) - 4*t1*s4**(-1)*mst12 - 4*t1 - 8*t1**2*u1**(-1)
     +     + 40*u1**(-1)*mst12**2 - 4*u1*s4**(-1)*mst12 + 4*u1*
     +    (s+t1)**(-1)*mst12 - 2*u1 - 8*s4**(-1)*mst12**2 + 8*
     +    (s+t1)**(-1)*mst12**2 + 20*mst12 )
     +
      M2ggh = M2ggh + ANG4(63)*N*CO * (  - 2*s**(-1)*t1*u1**(-1) - 8*
     +    s**(-1)*u1**(-1)*s4**(-1)*mst12**2 - 4*s**(-1)*u1**(-1)*mst12
     +     - 2*s**(-1)*u1*s4**(-1) - 4*s**(-1)*s4**(-1)*mst12 - 2*
     +    s**(-1) - 2*u1**(-1) )
     +
      M2ggh = M2ggh + ANG4(63)*N*CK * (  - 8*s**(-1)*t1**(-1)*u1**(-1)*
     +    mst12**2 + 8*s**(-1)*t1**(-1)*s4**(-1)*mst12**2 + 8*s**(-1)*
     +    u1**(-1)*s4**(-1)*mst12**2 - 2*s*t1**(-1)*u1**(-1) - 4*
     +    t1**(-1)*u1**(-1)*mst12 - 2*t1**(-1)*u1*s4**(-1) - 4*t1**(-1)
     +    *s4**(-1)*mst12 - 2*t1**(-1) - 2*u1**(-1) )
     +
      M2ggh = M2ggh + ANG4(64)*N*CO * (  - 8*u1**2*mst12 )
     +
      M2ggh = M2ggh + ANG4(64)*N*CK * ( 8*u1**2*mst12 )
     +
      M2ggh = M2ggh + ANG4(65)*N*CO * (  - 8*u1*mst12 - 16*mst12**2 )
     +
      M2ggh = M2ggh + ANG4(65)*N*CK * ( 8*u1*mst12 + 16*mst12**2 )
     +
      M2ggh = M2ggh + ANG4(66)*N*CO * (  - 16*s*t1**(-1)*u1*mst12 )
     +
      M2ggh = M2ggh + ANG4(66)*N*CK * ( 16*s*t1**(-1)*u1*mst12 + 16*
     +    t1**(-1)*u1**2*mst12 )
     +
      M2ggh = M2ggh + ANG4(67)*N*CO * ( 4*s**(-1)*t1**(-1)*u1**3 + 8*
     +    s**(-1)*t1*u1**(-1)*mst12**2 + 2*s**(-1)*t1*u1 - 4*s**(-1)*t1
     +    *mst12 - 4*s**(-1)*u1*mst12 + 4*s**(-1)*u1**2 - 16*s*t1**(-2)
     +    *u1*mst12 + 16*s*t1**(-1)*u1**(-1)*mst12**2 + 8*s*t1**(-1)*u1
     +     - 8*s*t1**(-1)*mst12 - 8*s*u1**(-1)*(s+t1)**(-1)*mst12**2 - 
     +    2*s*u1*(s+t1)**(-1) - 4*s*(s+t1)**(-1)*mst12 - 8*t1**(-1)*u1*
     +    mst12 + 16*t1**(-1)*u1**2 + 4*t1**(-1)*u1**3*(s+t1)**(-1) + 
     +    16*u1**(-1)*mst12**2 - 4*u1*(s+t1)**(-1)*mst12 + 6*u1 - 4*
     +    u1**2*(s+t1)**(-1) - 20*mst12 )
     +
      M2ggh = M2ggh + ANG4(67)*N*CK * (  - 16*s*t1**(-1)*u1**(-1)*
     +    mst12**2 - 8*s*t1**(-1)*u1 + 8*s*t1**(-1)*(s+u1)**(-1)*
     +    mst12**2 + 8*s*t1**(-1)*mst12 + 2*s*t1*(s+u1)**(-1) + 4*s*
     +    (s+u1)**(-1)*mst12 - 8*t1**(-1)*u1*s4**(-1)*mst12**2 + 16*
     +    t1**(-1)*u1*mst12 - 8*t1**(-1)*u1**2 + 40*t1**(-1)*mst12**2
     +     - 8*t1*u1**(-1)*s4**(-1)*mst12**2 - 8*t1*u1**(-1)*
     +    (s+u1)**(-1)*mst12**2 - 2*t1*u1*s4**(-1) - 4*t1*s4**(-1)*
     +    mst12 + 4*t1*(s+u1)**(-1)*mst12 - 2*t1 - 8*u1**(-1)*mst12**2
     +     - 4*u1*s4**(-1)*mst12 - 4*u1 - 8*s4**(-1)*mst12**2 + 8*
     +    (s+u1)**(-1)*mst12**2 + 20*mst12 )
     +
      M2ggh = M2ggh + ANG4(68)*N*CO * (  - 4*s**(-1)*t1**(-1)*u1*
     +    s4**(-1)*mst12 - 2*s**(-1)*t1**(-1)*u1 - 8*s**(-1)*t1**(-1)*
     +    s4**(-1)*mst12**2 + 2*s**(-1)*u1*s4**(-1) - 8*s**(-1)*
     +    s4**(-1)*mst12 - 4*s**(-1) - 4*t1**(-1)*s4**(-1)*mst12 - 2*
     +    t1**(-1) + 2*s4**(-1) )
     +
      M2ggh = M2ggh + ANG4(68)*N*CK * (  - 8*s**(-1)*t1**(-1)*u1**(-1)*
     +    mst12**2 + 8*s**(-1)*t1**(-1)*s4**(-1)*mst12**2 + 8*s**(-1)*
     +    u1**(-1)*s4**(-1)*mst12**2 - 2*s*t1**(-1)*u1**(-1) - 4*
     +    t1**(-1)*u1**(-1)*mst12 - 2*t1**(-1) - 2*t1*u1**(-1)*s4**(-1)
     +     - 4*u1**(-1)*s4**(-1)*mst12 - 2*u1**(-1) )
     +
      M2ggh = M2ggh + ANG4(70)*N*CO * (  - 16*s*t1*u1**(-2)*mst12 - 8*
     +    s**2*u1**(-2)*mst12 - 8*t1**2*u1**(-2)*mst12 )
     +
      M2ggh = M2ggh + ANG4(70)*N*CK * ( 16*s*t1*u1**(-2)*mst12 + 8*s**2
     +    *u1**(-2)*mst12 + 8*t1**2*u1**(-2)*mst12 )
     +
      M2ggh = M2ggh + ANG4(71)*N*CO * (  - 16*s*t1**(-2)*u1*mst12 - 8*
     +    s**2*t1**(-2)*mst12 - 8*t1**(-2)*u1**2*mst12 )
     +
      M2ggh = M2ggh + ANG4(71)*N*CK * ( 16*s*t1**(-2)*u1*mst12 + 8*s**2
     +    *t1**(-2)*mst12 + 8*t1**(-2)*u1**2*mst12 )

      DSTGGH = S4/(S4+MST12)/2.D0 *
     +     ALPHAS**3 * AVG * M2GGH /4.D0 /S**2 *CONV
      RETURN
      END


      REAL*8 FUNCTION DSTGGD(ALPHAS,S,T1,S4,MST1,MG,DEL,S4MAX)
C***  LOG(DEL) PART OF CROSS SECTIONS FOR G +G -> ST + STB +G 
      IMPLICIT NONE
      REAL*8 ALPHAS,S,S4,T1,SB,MST1,MG,MST12
      REAL*8 M2GGD,CO,CK,CQED
      REAL*8 NS,CONV,N,AVG,BETA,XS,DEL,S4MAX,DLDEL1,DLDEL2
      REAL*8 COLO1(1:9)

      NS = 6.D0
      CONV = 389379660.D0
      N = 3.D0
      CO = N*(N**2 -1.D0)
      CK = (N**2-1.D0)/N
      CQED = (N**4 -1.D0)/N**2
      AVG = (1.D0/2.D0)**2 * (1.D0/(N**2 -1.D0))**2

      MST12 = MST1**2
      BETA = DSQRT(1 -4*MST12/S)
      SB = S*BETA
      XS = (1.D0 -BETA)/(1.D0 +BETA)

      DLDEL1 = 
     +     DLOG(S4MAX/MST12) -(S4MAX-DEL)/S4
      DLDEL2 = 
     +     DLOG(S4MAX/MST12)**2 -2.D0*(S4MAX -DEL)/S4*DLOG(S4/MST12)

      COLO1(1) = DLOG(XS)
      COLO1(3) = DLOG(S/MST12)
      COLO1(4) = DLOG(-T1/MST12)
      COLO1(8) = DLOG((S+T1)/MST12)

      M2GGD = 0D0
     +  + N*CO*dldel1 * (  - 8.D+0 - 1.6D+1*s**(-2)*t1**2 - 1.6D+1*
     +    s**(-1)*t1 - 3.2D+1*s**(-1)*mst12 - 1.6D+1*s*t1**(-1)*
     +    (s+t1)**(-1)*mst12 - 1.6D+1*s**2*t1**(-2)*(s+t1)**(-2)*
     +    mst12**2 - 3.2D+1*t1**(-1)*(s+t1)**(-1)*mst12**2 )
      M2GGD = M2GGD + N*CO*dldel2 * ( 1.6D+1 + 3.2D+1*s**(-2)*t1**2 + 
     +    3.2D+1*s**(-1)*t1 + 6.4D+1*s**(-1)*mst12 + 3.2D+1*s*t1**(-1)*
     +    (s+t1)**(-1)*mst12 + 3.2D+1*s**2*t1**(-2)*(s+t1)**(-2)*
     +    mst12**2 + 6.4D+1*t1**(-1)*(s+t1)**(-1)*mst12**2 )
      M2GGD = M2GGD + N*CK*dldel1 * ( 2.4D+1 + 1.6D+1*s**(-2)*t1**2 + 
     +    1.6D+1*s**(-1)*t1 + 3.2D+1*s**(-1)*mst12 + 4.8D+1*s*t1**(-1)*
     +    (s+t1)**(-1)*mst12 + 4.8D+1*s**2*t1**(-2)*(s+t1)**(-2)*
     +    mst12**2 + 3.2D+1*t1**(-1)*(s+t1)**(-1)*mst12**2 )
      M2GGD = M2GGD + N*CK*dldel2 * (  - 1.6D+1 - 3.2D+1*s*t1**(-1)*
     +    (s+t1)**(-1)*mst12 - 3.2D+1*s**2*t1**(-2)*(s+t1)**(-2)*
     +    mst12**2 )
      M2GGD = M2GGD + CQED*dldel1 * (  - 8.D+0 - 1.6D+1*s*t1**(-1)*
     +    (s+t1)**(-1)*mst12 - 1.6D+1*s**2*t1**(-2)*(s+t1)**(-2)*
     +    mst12**2 )
      M2GGD = M2GGD + COLO1(1)*N*CK*dldel1 * (  - 3.2D+1*s**(-2)*t1**2*
     +    sb**(-1)*mst12 - 3.2D+1*s**(-1)*t1*sb**(-1)*mst12 + 1.6D+1*
     +    s**(-1)*t1**2*sb**(-1) - 6.4D+1*s**(-1)*sb**(-1)*mst12**2 + 
     +    8.D+0*s*sb**(-1) - 3.2D+1*s**2*t1**(-2)*(s+t1)**(-2)*sb**(-1)
     +    *mst12**3 + 1.6D+1*s**2*t1**(-1)*(s+t1)**(-1)*sb**(-1)*mst12
     +     + 1.6D+1*s**3*t1**(-2)*(s+t1)**(-2)*sb**(-1)*mst12**2 - 
     +    6.4D+1*t1**(-1)*(s+t1)**(-1)*sb**(-1)*mst12**3 + 1.6D+1*t1*
     +    sb**(-1) + 1.6D+1*sb**(-1)*mst12 )
      M2GGD = M2GGD + COLO1(1)*CQED*dldel1 * ( 3.2D+1*s*t1**(-1)*
     +    (s+t1)**(-1)*sb**(-1)*mst12**2 - 8.D+0*s*sb**(-1) + 3.2D+1*
     +    s**2*t1**(-2)*(s+t1)**(-2)*sb**(-1)*mst12**3 - 1.6D+1*s**2*
     +    t1**(-1)*(s+t1)**(-1)*sb**(-1)*mst12 - 1.6D+1*s**3*t1**(-2)*
     +    (s+t1)**(-2)*sb**(-1)*mst12**2 + 1.6D+1*sb**(-1)*mst12 )
      M2GGD = M2GGD + COLO1(3)*N*CO*dldel1 * ( 8.D+0 + 1.6D+1*s**(-2)*
     +    t1**2 + 1.6D+1*s**(-1)*t1 + 3.2D+1*s**(-1)*mst12 + 1.6D+1*s*
     +    t1**(-1)*(s+t1)**(-1)*mst12 + 1.6D+1*s**2*t1**(-2)*
     +    (s+t1)**(-2)*mst12**2 + 3.2D+1*t1**(-1)*(s+t1)**(-1)*mst12**2
     +     )
      M2GGD = M2GGD + COLO1(4)*N*CO*dldel1 * (  - 1.6D+1*s**(-2)*t1**2
     +     - 3.2D+1*s**(-1)*mst12 - 3.2D+1*s*t1**(-1)*(s+t1)**(-1)*
     +    mst12 + 3.2D+1*t1**(-1)*mst12 - 3.2D+1*(s+t1)**(-2)*mst12**2
     +     )
      M2GGD = M2GGD + COLO1(8)*N*CO*dldel1 * (  - 1.6D+1 - 1.6D+1*
     +    s**(-2)*t1**2 - 3.2D+1*s**(-1)*t1 - 3.2D+1*s**(-1)*mst12 - 
     +    3.2D+1*s**2*t1**(-2)*(s+t1)**(-2)*mst12**2 - 6.4D+1*t1**(-1)*
     +    (s+t1)**(-1)*mst12**2 - 3.2D+1*t1**(-1)*mst12 + 3.2D+1*
     +    (s+t1)**(-2)*mst12**2 )

      DSTGGD = ALPHAS**3 * AVG * M2GGD /4.D0 /S**2 *CONV
      RETURN
      END



      REAL*8 FUNCTION DSTQB1(ALPHAS,S,T1,MST1,MG,SCA)
C***  GIVES THE SCALE DEPENDENCE OF VIRTUAL
C***  SCA = Q**2/MST1**2    
      IMPLICIT NONE
      REAL*8 ALPHAS,S,T1,U1,MST1,MG,SCA,PI,BETAL,PQQ,DSTQBB,NF
      PI = 4.D0*DATAN(1.D0)
      NF = 5.D0
      U1 = -S -T1
      BETAL = -11.D0 + 2.D0/3.D0*NF
      PQQ = 4.D0/3.D0*
     +     (-2.D0*DLOG(-T1/MST1**2) -2*DLOG(-U1/MST1**2) +3.D0)
      DSTQB1 = DSTQBB(ALPHAS,S,T1,MST1,MG)*
     +     ALPHAS/2.D0/PI*DLOG(1.D0/SCA)*( BETAL +PQQ)
      RETURN
      END


      REAL*8 FUNCTION DSTQB2(ALPHAS,S,T1,S4,MST1,MG,DEL,S4MAX,SCA)
C***  GIVES THE SCALE DEPENDENCE OF LOG(DEL)
C***  SCA = Q**2/MST1**2    
      IMPLICIT NONE
      REAL*8 ALPHAS,S,T1,S4,S4MAX,MST1,MG,SCA,PI,DSTQBB,DLDEL1,DEL
      PI = 4.D0*DATAN(1.D0)
      DLDEL1 = DLOG(S4MAX/MST1**2) -(S4MAX -DEL)/S4
      DSTQB2 = 16.D0/3.D0*DLDEL1*DSTQBB(ALPHAS,S,T1,MST1,MG)
     +     * ALPHAS/2.D0/PI*DLOG(1.D0/SCA)
      RETURN
      END


      REAL*8 FUNCTION DSTQB3(ALPHAS,S,T1,S4,MST1,MG,SCA)
C***  GIVES THE SCALE DEPENDENCE OF HARD
C***  SCA = Q**2/MST1**2    
      IMPLICIT NONE
      REAL*8 ALPHAS,S,T1,U1,S4,MST1,MG,PI
      REAL*8 DSTQBB,PQQ1,PQQ2,SCA,X1,X2
      PI = 4.D0*DATAN(1.D0)
      U1 = S4 -S -T1
      X1 = -U1/(S+T1)
      X2 = -T1/(S+U1)
      PQQ1 = 4.D0/3.D0*(1.D0 +X1**2)/(1.D0 -X1)
      PQQ2 = 4.D0/3.D0*(1.D0 +X2**2)/(1.D0 -X2)
      DSTQB3 = ALPHAS/2.D0/PI*DLOG(1.D0/SCA) *
     +     (-1/U1*DSTQBB(ALPHAS,X1*S,X1*T1,MST1,MG)*PQQ1*X1**2
     +      -1/T1*DSTQBB(ALPHAS,X2*S,T1,MST1,MG)*PQQ2*X2**2 )
      RETURN
      END


      REAL*8 FUNCTION DSTQBB(ALPHAS,S,T1,MST1,MG)
C***  BORN CROSS SECTIONS FOR Q + QB -> ST + STB
      IMPLICIT NONE
      REAL*8 ALPHAS,S,T1,MST1,MG,MST12
      REAL*8 M2QBB1
      REAL*8 CONV,PI,N,CF,AVG

      real*8 QBB, QBV, GGB, GGV
      common /output/ QBB, QBV, GGB, GGV

      CONV = 389379660.D0
      PI = 4.D0*DATAN(1.D0)
      N = 3.D0
      CF = (N**2 -1.D0)/N/2.D0
      AVG = (1.D0/2.D0)**2 /N**2
      MST12 = MST1**2
      M2QBB1 = N*CF*4.D0/S**2*(T1*(-S-T1) -MST12*S)
      DSTQBB = ALPHAS**2*AVG*M2QBB1 *PI/S**2 *CONV
      QBB = AVG*M2QBB1
      RETURN
      END


      REAL*8 FUNCTION DSTQBV(ALPHAS,S,T1,MSt1,MG,MT,ms,mst2,sin2t)
C***  CROSS SECTIONS FOR Q + QB -> ST + STB
      IMPLICIT NONE
      REAL*8 ALPHAS,S,T,T1,U,U1,SB,S1,MS,MG,MT,MS2,MG2,MT2
      Real*8 mst1,mst2,mst12,mst22
      REAL*8 sin2t
      REAL*8 NF,CONV,PI,ZETA2,N,CF,AVG,BETA,XS,SPENCE
      REAL*8 SK3B0A(1:5), SK3B0B(1:6), SK3B0C(1:2), SK3B0D(1:2,1:2)
      REAL*8 SK3BP(1:3), SK3C0A(1:8), SK3C0B(1:4)
      REAL*8 SK3C0C(1:5,1:2), SK3D0(1:7,1:2)
      REAL*8 SL3B0A, SL3B0B, SL3B0C, SL3B0D
      REAL*8 SL3BP, SL3C0A, SL3C0B
      REAL*8 SL3C0C, SL3D0
      REAL*8 SOF1(1:8)
      REAL*8 M2QBV1,DSTQBB

      real*8 QBB, QBV, GGB, GGV
      common /output/ QBB, QBV, GGB, GGV

      PI = 4.D0*DATAN(1.D0)
      ZETA2 = PI**2/6.D0
      CONV = 389379660.D0

      NF = 5.D0
      N = 3.D0
      CF = (N**2-1.D0)/N/2.D0
      AVG = (1.D0/2.D0)**2 /N**2

      MST12 = MST1**2
      MG2 = MG**2
      MT2 = MT**2
      MST22 = MST2**2
      MS2 = MS**2

      S1 = 4.D0*MST12 - S
      U1 = -S -T1
      T = T1 +MST12
      U = U1 +MST12

      BETA = DSQRT(1.D0 - 4.D0*MST12/S)
      XS = (1.D0 -BETA)*(1.D0+BETA)**(-1)
      SB = S*BETA

      SK3B0A(1) = SL3B0A(MST12,mg2,mg2,1)
      SK3B0A(2) = SL3B0A(MST12,mt2,mt2,1)
      SK3B0A(3) = SL3B0A(MST12,mg2,ms2,2)
      SK3B0A(4) = SL3B0A(MST12,ms2,ms2,1)
      SK3B0A(5) = SL3B0A(MST12,mst22,mst22,1)

      SK3B0B(1) = SL3B0B(S,MST12,0D0,1)
      SK3B0B(2) = SL3B0B(S,MST12,MST12,2)
      SK3B0B(3) = SL3B0B(S,MST12,MG2,2)
      SK3B0B(4) = SL3B0B(S,MST12,MT2,2)
      SK3B0B(5) = SL3B0B(S,MST12,MS2,2)
      SK3B0B(6) = SL3B0B(S,MST12,MST22,2)

      SK3B0C(1) = SL3B0C(MST12,0D0,0D0,1)
      SK3B0C(2) = SL3B0C(MST12,MG2,MT2,2)

      SK3B0D(1,1) = SL3B0D(T,MST12,0D0,0D0,1)
      SK3B0D(2,1) = SL3B0D(T,MST12,MG2,MT2,2)

      SK3B0D(1,2) = SL3B0D(U,MST12,0D0,0D0,1)
      SK3B0D(2,2) = SL3B0D(U,MST12,MG2,MT2,2)

      SK3BP(1) = SL3BP(MST12,0D0,0D0,1)
      SK3BP(2) = SL3BP(MST12,Mg2,Mt2,2)
      SK3BP(3) = SL3BP(MST12,Mg2,ms2,3)

      SK3C0A(1) = SL3C0A(S,MST12,0D0,0D0,1)
c$$$      SK3C0A(2) = SL3C0A(S,MST12,mst12,mst12,2)
c$$$      SK3C0A(3) = SL3C0A(S,MST12,mg2,mg2,2)
c$$$      SK3C0A(4) = SL3C0A(S,MST12,mt2,mt2,2)
      SK3C0A(5) = SL3C0A(S,MST12,ms2,mg2,3)
      SK3C0A(6) = SL3C0A(S,MST12,mg2,ms2,3)
c$$$      SK3C0A(7) = SL3C0A(S,MST12,ms2,ms2,2)
c$$$      SK3C0A(8) = SL3C0A(S,MST12,mst22,mst22,2)

      SK3C0B(1) = SL3C0B(S,MST12,0D0,0D0,1)
      SK3C0B(2) = SL3C0B(S,MST12,mst12,mst12,2)
      SK3C0B(3) = SL3C0B(S,MST12,mt2,mg2,3)
      SK3C0B(4) = SL3C0B(S,MST12,mg2,mt2,3)

      SK3C0C(1,1) = SL3C0C(T,MST12,0D0,0D0,0D0,1)
      SK3C0C(2,1) = SL3C0C(T,MST12,MS2,MG2,MT2,2)
c$$$      SK3C0C(3,1) = SL3C0C(T,MST12,0D0,0D0,0D0,3)
c$$$      SK3C0C(4,1) = SL3C0C(T,MST12,Mg2,MG2,MT2,2)
c$$$      SK3C0C(5,1) = SL3C0C(T,MST12,Mt2,Mt2,Mg2,2)

      SK3C0C(1,2) = SL3C0C(U,MST12,0D0,0D0,0D0,1)
      SK3C0C(2,2) = SL3C0C(U,MST12,MS2,MG2,MT2,2)
c$$$      SK3C0C(3,2) = SL3C0C(U,MST12,0D0,0D0,0D0,3)
c$$$      SK3C0C(4,2) = SL3C0C(U,MST12,Mg2,MG2,MT2,2)
c$$$      SK3C0C(5,2) = SL3C0C(U,MST12,Mt2,Mt2,Mg2,2)

      SK3D0(1,1) = SL3D0(S,T,U,MST12,0D0,0D0,0D0,1)
c$$$      SK3D0(2,1) = SL3D0(S,T,U,MST12,0D0,0D0,0D0,2)
c$$$      SK3D0(3,1) = SL3D0(S,T,U,MST12,0D0,0D0,0D0,3)
c$$$      SK3D0(4,1) = SL3D0(S,T,U,MST12,mg2,mt2,0D0,4)
c$$$      SK3D0(5,1) = SL3D0(S,T,U,MST12,mt2,mg2,0D0,4)
c$$$      SK3D0(6,1) = SL3D0(S,T,U,MST12,mg2,mt2,0D0,5)
      SK3D0(7,1) = SL3D0(S,T,U,MST12,mt2,mg2,ms2,6)

      SK3D0(1,2) = SL3D0(S,U,T,MST12,0D0,0D0,0D0,1)
c$$$      SK3D0(2,2) = SL3D0(S,U,T,MST12,0D0,0D0,0D0,2)
c$$$      SK3D0(3,2) = SL3D0(S,U,T,MST12,0D0,0D0,0D0,3)
c$$$      SK3D0(4,2) = SL3D0(S,U,T,MST12,mg2,mt2,0D0,4)
c$$$      SK3D0(5,2) = SL3D0(S,U,T,MST12,mt2,mg2,0D0,4)
c$$$      SK3D0(6,2) = SL3D0(S,U,T,MST12,mg2,mt2,0D0,5)
      SK3D0(7,2) = SL3D0(S,U,T,MST12,mt2,mg2,ms2,6)


      SOF1(1) = 0.125D0/SB * ( +4*SPENCE(XS) +4*SPENCE(-XS) 
     +     +4*DLOG(XS)*DLOG(1-XS**2)-2*DLOG(XS)**2 -2*ZETA2 )
      SOF1(2) = 0.125D0/MST12* (+2*(S -2*MST12)/SB*DLOG(XS))
      SOF1(3) = 0.125D0/MST12*(-2)
      SOF1(4) = 0.125D0/U1*(-1.5D0*ZETA2)
      SOF1(5) = 0.125D0/T1*(-1.5D0*ZETA2)
      SOF1(6) = 0.125D0/T1*(-2*DLOG(XS)**2 +DLOG(XS*U1/T1)**2 
     +     +2*SPENCE(1 -T1/XS/U1) -2*SPENCE(1 -U1/XS/T1) -1.5D0*ZETA2 )
      SOF1(7) = 0.125D0/U1*(-2*DLOG(XS)**2 +DLOG(XS*T1/U1)**2 
     +     +2*SPENCE(1 -U1/XS/T1) -2*SPENCE(1 -T1/XS/U1) -1.5D0*ZETA2)
      SOF1(8) = 0.125D0/S*(DLOG(T1*U1/MST12/S)**2
     +     +2*SPENCE(1 -MST12*S/T1/U1) -3*ZETA2 )

      M2QBV1 = 0D0
     +  + N*CF**2 * ( 8.D+0*s**(-2)*t1**2 + 8.D+0*s**(-1)*t1 + 8.D+0*
     +    s**(-1)*mst12 )
      M2QBV1 = M2QBV1 + N**2*CF * (  - 2.6666666666666666D+0*s**(-2)*
     +    t1**2 - 2.6666666666666666D+0*s**(-1)*t1 - 
     +    2.6666666666666666D+0*s**(-1)*mst12 )
      M2QBV1 = M2QBV1 + SK3B0A(1)*N**2*CF * (  - 1.0666666666666666D+1*
     +    s**(-3)*t1**2*mg2 - 1.0666666666666666D+1*s**(-2)*t1*mg2 - 
     +    1.0666666666666666D+1*s**(-2)*mg2*mst12 )
      M2QBV1 = M2QBV1 + SK3B0A(2)*N*CF * (  - 1.0666666666666666D+1*
     +    s**(-3)*t1**2*mt2 - 1.0666666666666666D+1*s**(-2)*t1*mt2 - 
     +    1.0666666666666666D+1*s**(-2)*mt2*mst12 )
      M2QBV1 = M2QBV1 + SK3B0A(3)*N*CF**2 * (  - 1.6D+1*s**(-3)*t1**2*
     +    ms2 + 1.6D+1*s**(-3)*t1**2*mg2 - 1.6D+1*s**(-2)*t1*ms2 + 
     +    1.6D+1*s**(-2)*t1*mg2 + 8.D+0*s**(-2)*t1**2 - 1.6D+1*s**(-2)*
     +    ms2*mst12 + 1.6D+1*s**(-2)*mg2*mst12 + 8.D+0*s**(-1)*t1 + 
     +    8.D+0*s**(-1)*mst12 )
      M2QBV1 = M2QBV1 + SK3B0A(4)*N*CF * ( 1.0666666666666666D+1*
     +    s**(-3)*t1**2*nf*ms2 + 1.0666666666666666D+1*s**(-2)*t1*nf*
     +    ms2 + 1.0666666666666666D+1*s**(-2)*nf*ms2*mst12 )
      M2QBV1 = M2QBV1 + SK3B0A(5)*N*CF * ( 5.3333333333333333D+0*
     +    s**(-3)*t1**2*mst22 + 5.3333333333333333D+0*s**(-2)*t1*mst22
     +     + 5.3333333333333333D+0*s**(-2)*mst12*mst22 )
      M2QBV1 = M2QBV1 + SK3B0B(1)*N*CF * ( 5.3333333333333333D+0*
     +    s**(-2)*t1**2*nf + 5.3333333333333333D+0*s**(-1)*t1*nf + 
     +    5.3333333333333333D+0*s**(-1)*nf*mst12 )
      M2QBV1 = M2QBV1 + SK3B0B(1)*N*CF**2 * ( 2.4D+1*s**(-2)*t1**2 + 
     +    2.4D+1*s**(-1)*t1 + 2.4D+1*s**(-1)*mst12 )
      M2QBV1 = M2QBV1 + SK3B0B(1)*N**2*CF * (  - 2.1333333333333333D+1*
     +    s**(-2)*t1**2 - 2.1333333333333333D+1*s**(-1)*t1 - 8.D+0*
     +    s**(-1)*t1**2*s1**(-1) - 2.1333333333333333D+1*s**(-1)*mst12
     +     - 8.D+0*t1*s1**(-1) - 8.D+0*s1**(-1)*mst12 )
      M2QBV1 = M2QBV1 + SK3B0B(2)*N*CF * (  - 5.3333333333333333D+0*
     +    s**(-3)*t1**2*mst12 - 5.3333333333333333D+0*s**(-2)*t1*mst12
     +     + 1.3333333333333333D+0*s**(-2)*t1**2 - 
     +    5.3333333333333333D+0*s**(-2)*mst12**2 + 
     +    1.3333333333333333D+0*s**(-1)*t1 + 1.3333333333333333D+0*
     +    s**(-1)*mst12 )
      M2QBV1 = M2QBV1 + SK3B0B(2)*N*CF**2 * ( 1.6D+1*s**(-2)*t1**2 + 
     +    1.6D+1*s**(-1)*t1 - 1.6D+1*s**(-1)*t1**2*s1**(-1) + 1.6D+1*
     +    s**(-1)*mst12 - 1.6D+1*t1*s1**(-1) - 1.6D+1*s1**(-1)*mst12 )
      M2QBV1 = M2QBV1 + SK3B0B(2)*N**2*CF * (  - 8.D+0*s**(-2)*t1**2 - 
     +    8.D+0*s**(-1)*t1 + 8.D+0*s**(-1)*t1**2*s1**(-1) - 8.D+0*
     +    s**(-1)*mst12 + 8.D+0*t1*s1**(-1) + 8.D+0*s1**(-1)*mst12 )
      M2QBV1 = M2QBV1 + SK3B0B(3)*N**2*CF * ( 8.D+0*s**(-3)*t1**2*ms2
     +     + 2.6666666666666666D+0*s**(-3)*t1**2*mg2 + 8.D+0*s**(-2)*t1
     +    *ms2 + 2.6666666666666666D+0*s**(-2)*t1*mg2 - 3.2D+1*s**(-2)*
     +    t1**2*mg*mt*s1**(-1)*sin2t + 1.6D+1*s**(-2)*t1**2*s1**(-1)*
     +    mg2 + 1.6D+1*s**(-2)*t1**2*s1**(-1)*mt2 - 
     +    2.6666666666666666D+0*s**(-2)*t1**2 + 8.D+0*s**(-2)*ms2*mst12
     +     + 2.6666666666666666D+0*s**(-2)*mg2*mst12 - 3.2D+1*s**(-1)*
     +    t1*mg*mt*s1**(-1)*sin2t + 1.6D+1*s**(-1)*t1*s1**(-1)*mg2 + 
     +    1.6D+1*s**(-1)*t1*s1**(-1)*mt2 - 2.6666666666666666D+0*
     +    s**(-1)*t1 + 4.D+0*s**(-1)*t1**2*s1**(-1) - 8.D+0*s**(-1)*mg*
     +    mt*sin2t + 4.D+0*s**(-1)*mg2 + 4.D+0*s**(-1)*mt2 - 
     +    2.6666666666666666D+0*s**(-1)*mst12 + 4.D+0*t1*s1**(-1) - 
     +    8.D+0*mg*mt*s1**(-1)*sin2t + 4.D+0*s1**(-1)*mg2 + 4.D+0*
     +    s1**(-1)*mt2 + 4.D+0*s1**(-1)*mst12 )
      M2QBV1 = M2QBV1 + SK3B0B(4)*N*CF * ( 1.0666666666666666D+1*
     +    s**(-3)*t1**2*mt2 + 1.0666666666666666D+1*s**(-2)*t1*mt2 + 
     +    5.3333333333333333D+0*s**(-2)*t1**2 + 1.0666666666666666D+1*
     +    s**(-2)*mt2*mst12 + 5.3333333333333333D+0*s**(-1)*t1 + 
     +    5.3333333333333333D+0*s**(-1)*mst12 )
      M2QBV1 = M2QBV1 + SK3B0B(4)*N*CF**2 * (  - 6.4D+1*s**(-2)*t1**2*
     +    mg*mt*s1**(-1)*sin2t + 3.2D+1*s**(-2)*t1**2*s1**(-1)*mg2 + 
     +    3.2D+1*s**(-2)*t1**2*s1**(-1)*mt2 - 8.D+0*s**(-2)*t1**2 - 
     +    6.4D+1*s**(-1)*t1*mg*mt*s1**(-1)*sin2t + 3.2D+1*s**(-1)*t1*
     +    s1**(-1)*mg2 + 3.2D+1*s**(-1)*t1*s1**(-1)*mt2 - 8.D+0*s**(-1)
     +    *t1 + 8.D+0*s**(-1)*t1**2*s1**(-1) - 1.6D+1*s**(-1)*mg*mt*
     +    sin2t + 8.D+0*s**(-1)*mg2 + 8.D+0*s**(-1)*mt2 - 8.D+0*s**(-1)
     +    *mst12 + 8.D+0*t1*s1**(-1) - 1.6D+1*mg*mt*s1**(-1)*sin2t + 
     +    8.D+0*s1**(-1)*mg2 + 8.D+0*s1**(-1)*mt2 + 8.D+0*s1**(-1)*
     +    mst12 )
      M2QBV1 = M2QBV1 + SK3B0B(4)*N**2*CF * ( 3.2D+1*s**(-2)*t1**2*mg*
     +    mt*s1**(-1)*sin2t - 1.6D+1*s**(-2)*t1**2*s1**(-1)*mg2 - 
     +    1.6D+1*s**(-2)*t1**2*s1**(-1)*mt2 + 4.D+0*s**(-2)*t1**2 + 
     +    3.2D+1*s**(-1)*t1*mg*mt*s1**(-1)*sin2t - 1.6D+1*s**(-1)*t1*
     +    s1**(-1)*mg2 - 1.6D+1*s**(-1)*t1*s1**(-1)*mt2 + 4.D+0*s**(-1)
     +    *t1 - 4.D+0*s**(-1)*t1**2*s1**(-1) + 8.D+0*s**(-1)*mg*mt*
     +    sin2t - 4.D+0*s**(-1)*mg2 - 4.D+0*s**(-1)*mt2 + 4.D+0*s**(-1)
     +    *mst12 - 4.D+0*t1*s1**(-1) + 8.D+0*mg*mt*s1**(-1)*sin2t - 
     +    4.D+0*s1**(-1)*mg2 - 4.D+0*s1**(-1)*mt2 - 4.D+0*s1**(-1)*
     +    mst12 )
      M2QBV1 = M2QBV1 + SK3B0B(5)*N*CF * (  - 1.0666666666666666D+1*
     +    s**(-3)*t1**2*nf*ms2 - 1.0666666666666666D+1*s**(-2)*t1*nf*
     +    ms2 + 2.6666666666666666D+0*s**(-2)*t1**2*nf - 
     +    1.0666666666666666D+1*s**(-2)*nf*ms2*mst12 + 
     +    2.6666666666666666D+0*s**(-1)*t1*nf + 2.6666666666666666D+0*
     +    s**(-1)*nf*mst12 )
      M2QBV1 = M2QBV1 + SK3B0B(5)*N*CF**2 * ( 1.6D+1*s**(-3)*t1**2*ms2
     +     - 1.6D+1*s**(-3)*t1**2*mg2 + 1.6D+1*s**(-2)*t1*ms2 - 1.6D+1*
     +    s**(-2)*t1*mg2 - 8.D+0*s**(-2)*t1**2 + 1.6D+1*s**(-2)*ms2*
     +    mst12 - 1.6D+1*s**(-2)*mg2*mst12 - 8.D+0*s**(-1)*t1 - 8.D+0*
     +    s**(-1)*mst12 )
      M2QBV1 = M2QBV1 + SK3B0B(5)*N**2*CF * (  - 8.D+0*s**(-3)*t1**2*
     +    ms2 + 8.D+0*s**(-3)*t1**2*mg2 - 8.D+0*s**(-2)*t1*ms2 + 8.D+0*
     +    s**(-2)*t1*mg2 + 4.D+0*s**(-2)*t1**2 - 8.D+0*s**(-2)*ms2*
     +    mst12 + 8.D+0*s**(-2)*mg2*mst12 + 4.D+0*s**(-1)*t1 + 4.D+0*
     +    s**(-1)*mst12 )
      M2QBV1 = M2QBV1 + SK3B0B(6)*N*CF * (  - 5.3333333333333333D+0*
     +    s**(-3)*t1**2*mst22 - 5.3333333333333333D+0*s**(-2)*t1*mst22
     +     + 1.3333333333333333D+0*s**(-2)*t1**2 - 
     +    5.3333333333333333D+0*s**(-2)*mst12*mst22 + 
     +    1.3333333333333333D+0*s**(-1)*t1 + 1.3333333333333333D+0*
     +    s**(-1)*mst12 )
      M2QBV1 = M2QBV1 + SK3B0C(1)*N*CF**2 * (  - 1.6D+1*s**(-2)*t1**2
     +     - 1.6D+1*s**(-1)*t1 + 1.6D+1*s**(-1)*t1**2*s1**(-1) - 1.6D+1
     +    *s**(-1)*mst12 + 1.6D+1*t1*s1**(-1) + 1.6D+1*s1**(-1)*mst12 )
      M2QBV1 = M2QBV1 + SK3B0C(2)*N*CF**2 * ( 6.4D+1*s**(-2)*t1**2*mg*
     +    mt*s1**(-1)*sin2t - 3.2D+1*s**(-2)*t1**2*s1**(-1)*mg2 - 
     +    3.2D+1*s**(-2)*t1**2*s1**(-1)*mt2 + 8.D+0*s**(-2)*t1**2 + 
     +    6.4D+1*s**(-1)*t1*mg*mt*s1**(-1)*sin2t - 3.2D+1*s**(-1)*t1*
     +    s1**(-1)*mg2 - 3.2D+1*s**(-1)*t1*s1**(-1)*mt2 + 8.D+0*s**(-1)
     +    *t1 - 8.D+0*s**(-1)*t1**2*s1**(-1) + 1.6D+1*s**(-1)*mg*mt*
     +    sin2t - 8.D+0*s**(-1)*mg2 - 8.D+0*s**(-1)*mt2 + 8.D+0*s**(-1)
     +    *mst12 - 8.D+0*t1*s1**(-1) + 1.6D+1*mg*mt*s1**(-1)*sin2t - 
     +    8.D+0*s1**(-1)*mg2 - 8.D+0*s1**(-1)*mt2 - 8.D+0*s1**(-1)*
     +    mst12 )
      M2QBV1 = M2QBV1 + SK3BP(1)*N*CF**2 * (  - 3.2D+1*s**(-2)*t1**2*
     +    mst12 - 3.2D+1*s**(-1)*t1*mst12 - 3.2D+1*s**(-1)*mst12**2 )
      M2QBV1 = M2QBV1 + SK3BP(2)*N*CF**2 * ( 3.2D+1*s**(-2)*t1**2*mg*mt
     +    *sin2t - 1.6D+1*s**(-2)*t1**2*mg2 - 1.6D+1*s**(-2)*t1**2*mt2
     +     + 1.6D+1*s**(-2)*t1**2*mst12 + 3.2D+1*s**(-1)*t1*mg*mt*sin2t
     +     - 1.6D+1*s**(-1)*t1*mg2 - 1.6D+1*s**(-1)*t1*mt2 + 1.6D+1*
     +    s**(-1)*t1*mst12 + 3.2D+1*s**(-1)*mg*mt*mst12*sin2t - 1.6D+1*
     +    s**(-1)*mg2*mst12 - 1.6D+1*s**(-1)*mt2*mst12 + 1.6D+1*s**(-1)
     +    *mst12**2 )
      M2QBV1 = M2QBV1 + SK3BP(3)*N*CF**2 * (  - 8.D+0*s**(-2)*t1**2*ms2
     +     + 8.D+0*s**(-2)*t1**2*mg2 - 8.D+0*s**(-1)*t1*ms2 + 8.D+0*
     +    s**(-1)*t1*mg2 - 8.D+0*s**(-1)*ms2*mst12 + 8.D+0*s**(-1)*mg2*
     +    mst12 )
      M2QBV1 = M2QBV1 + SK3C0A(1)*N*CF**2 * ( 1.6D+1*s**(-1)*t1**2 + 
     +    1.6D+1*s + 4.8D+1*t1 + 1.6D+1*mst12 )
      M2QBV1 = M2QBV1 + SK3C0A(1)*N**2*CF * (  - 1.6D+1*s**(-1)*t1**2
     +     - 8.D+0*s - 2.8D+1*t1 - 1.2D+1*mst12 )
      M2QBV1 = M2QBV1 + SK3C0A(5)*N*CF**2 * ( 3.2D+1*s**(-3)*t1**2*ms2*
     +    mg2 - 1.6D+1*s**(-3)*t1**2*ms2**2 - 1.6D+1*s**(-3)*t1**2*
     +    mg2**2 + 3.2D+1*s**(-2)*t1*ms2*mg2 - 1.6D+1*s**(-2)*t1*ms2**2
     +     - 1.6D+1*s**(-2)*t1*mg2**2 - 1.6D+1*s**(-2)*t1**2*mg2 + 
     +    3.2D+1*s**(-2)*ms2*mg2*mst12 - 1.6D+1*s**(-2)*ms2**2*mst12 - 
     +    1.6D+1*s**(-2)*mg2**2*mst12 - 1.6D+1*s**(-1)*t1*mg2 - 1.6D+1*
     +    s**(-1)*mg2*mst12 )
      M2QBV1 = M2QBV1 + SK3C0A(5)*N**2*CF * (  - 1.6D+1*s**(-3)*t1**2*
     +    ms2*mg2 + 8.D+0*s**(-3)*t1**2*ms2**2 + 8.D+0*s**(-3)*t1**2*
     +    mg2**2 - 1.6D+1*s**(-2)*t1*ms2*mg2 + 8.D+0*s**(-2)*t1*ms2**2
     +     + 8.D+0*s**(-2)*t1*mg2**2 + 8.D+0*s**(-2)*t1**2*mg2 - 1.6D+1
     +    *s**(-2)*ms2*mg2*mst12 + 8.D+0*s**(-2)*ms2**2*mst12 + 8.D+0*
     +    s**(-2)*mg2**2*mst12 + 8.D+0*s**(-1)*t1*mg2 + 8.D+0*s**(-1)*
     +    mg2*mst12 )
      M2QBV1 = M2QBV1 + SK3C0A(6)*N*CF**2 * (  - 8.D+0*s - 1.6D+1*t1 )
      M2QBV1 = M2QBV1 + SK3C0A(6)*N**2*CF * (  - 1.6D+1*s**(-3)*t1**2*
     +    ms2*mg2 + 8.D+0*s**(-3)*t1**2*ms2**2 + 8.D+0*s**(-3)*t1**2*
     +    mg2**2 - 1.6D+1*s**(-2)*t1*ms2*mg2 + 8.D+0*s**(-2)*t1*ms2**2
     +     + 8.D+0*s**(-2)*t1*mg2**2 + 8.D+0*s**(-2)*t1**2*mg2 - 1.6D+1
     +    *s**(-2)*ms2*mg2*mst12 + 8.D+0*s**(-2)*ms2**2*mst12 + 8.D+0*
     +    s**(-2)*mg2**2*mst12 + 8.D+0*s**(-1)*t1*mg2 + 8.D+0*s**(-1)*
     +    mg2*mst12 + 4.D+0*s + 6.D+0*t1 - 4.D+0*mg*mt*sin2t + 2.D+0*
     +    mg2 + 2.D+0*mt2 - 2.D+0*mst12 )
      M2QBV1 = M2QBV1 + SK3C0B(1)*N*CF**2 * (  - 3.2D+1*s**(-2)*t1**2*
     +    mst12 - 3.2D+1*s**(-1)*t1*mst12 + 1.6D+1*s**(-1)*t1**2 - 
     +    3.2D+1*s**(-1)*mst12**2 + 1.6D+1*t1 + 1.6D+1*mst12 )
      M2QBV1 = M2QBV1 + SK3C0B(1)*N**2*CF * ( 1.6D+1*s**(-2)*t1**2*
     +    mst12 + 1.6D+1*s**(-1)*t1*mst12 - 8.D+0*s**(-1)*t1**2 + 
     +    1.6D+1*s**(-1)*mst12**2 - 8.D+0*t1 - 8.D+0*mst12 )
      M2QBV1 = M2QBV1 + SK3C0B(2)*N*CF**2 * (  - 6.4D+1*s**(-1)*t1*
     +    mst12 + 1.6D+1*s + 3.2D+1*t1 - 3.2D+1*mst12 )
      M2QBV1 = M2QBV1 + SK3C0B(2)*N**2*CF * ( 2.4D+1*s**(-1)*t1*mst12
     +     - 1.2D+1*s**(-1)*t1**2 - 8.D+0*s - 1.6D+1*t1*s1**(-1)*mst12
     +     - 2.D+1*t1 - 4.D+0*t1**2*s1**(-1) - 1.6D+1*s1**(-1)*mst12**2
     +     + 1.2D+1*mst12 )
      M2QBV1 = M2QBV1 + SK3C0B(3)*N*CF**2 * ( 6.4D+1*s**(-1)*t1*mg*mt*
     +    sin2t - 3.2D+1*s**(-1)*t1*mg2 - 3.2D+1*s**(-1)*t1*mt2 + 
     +    3.2D+1*s**(-1)*t1*mst12 - 8.D+0*s - 1.6D+1*t1 + 3.2D+1*mg*mt*
     +    sin2t - 1.6D+1*mg2 - 1.6D+1*mt2 + 1.6D+1*mst12 )
      M2QBV1 = M2QBV1 + SK3C0B(3)*N**2*CF * ( 3.2D+1*s**(-2)*t1**2*mg*
     +    mt*s1**(-1)*mg2*sin2t - 3.2D+1*s**(-2)*t1**2*mg*mt*s1**(-1)*
     +    mt2*sin2t + 8.D+0*s**(-2)*t1**2*mg*mt*sin2t - 1.6D+1*s**(-2)*
     +    t1**2*s1**(-1)*mg2**2 + 1.6D+1*s**(-2)*t1**2*s1**(-1)*mt2**2
     +     - 8.D+0*s**(-2)*t1**2*mt2 + 4.D+0*s**(-2)*t1**2*mst12 + 
     +    3.2D+1*s**(-1)*t1*mg*mt*s1**(-1)*mg2*sin2t - 3.2D+1*s**(-1)*
     +    t1*mg*mt*s1**(-1)*mt2*sin2t - 1.6D+1*s**(-1)*t1*mg*mt*sin2t
     +     - 1.6D+1*s**(-1)*t1*s1**(-1)*mg2**2 + 1.6D+1*s**(-1)*t1*
     +    s1**(-1)*mt2**2 + 1.2D+1*s**(-1)*t1*mg2 + 4.D+0*s**(-1)*t1*
     +    mt2 - 8.D+0*s**(-1)*t1*mst12 - 8.D+0*s**(-1)*t1**2*mg*mt*
     +    s1**(-1)*sin2t + 8.D+0*s**(-1)*t1**2*s1**(-1)*mt2 + s**(-1)*
     +    t1**2 + 8.D+0*s**(-1)*mg*mt*mg2*sin2t - 8.D+0*s**(-1)*mg*mt*
     +    mt2*sin2t + 8.D+0*s**(-1)*mg*mt*mst12*sin2t - 4.D+0*s**(-1)*
     +    mg2**2 - 8.D+0*s**(-1)*mt2*mst12 + 4.D+0*s**(-1)*mt2**2 + 
     +    4.D+0*s**(-1)*mst12**2 + 4.D+0*s - 8.D+0*t1*mg*mt*s1**(-1)*
     +    sin2t )
      M2QBV1 = M2QBV1 + SK3C0B(3)*N**2*CF * ( 8.D+0*t1*s1**(-1)*mt2 + 
     +    4.D+0*t1*s1**(-1)*mst12 + 6.D+0*t1 + t1**2*s1**(-1) + 8.D+0*
     +    mg*mt*s1**(-1)*mg2*sin2t - 8.D+0*mg*mt*s1**(-1)*mt2*sin2t - 
     +    8.D+0*mg*mt*s1**(-1)*mst12*sin2t - 1.2D+1*mg*mt*sin2t - 4.D+0
     +    *s1**(-1)*mg2**2 + 8.D+0*s1**(-1)*mt2*mst12 + 4.D+0*s1**(-1)*
     +    mt2**2 + 4.D+0*s1**(-1)*mst12**2 + 6.D+0*mg2 + 6.D+0*mt2 - 
     +    1.D+1*mst12 )
      M2QBV1 = M2QBV1 + SK3C0B(4)*N*CF**2 * (  - 6.4D+1*s**(-2)*t1**2*
     +    mg*mt*s1**(-1)*mg2*sin2t + 6.4D+1*s**(-2)*t1**2*mg*mt*
     +    s1**(-1)*mt2*sin2t + 1.6D+1*s**(-2)*t1**2*mg*mt*sin2t + 
     +    3.2D+1*s**(-2)*t1**2*s1**(-1)*mg2**2 - 3.2D+1*s**(-2)*t1**2*
     +    s1**(-1)*mt2**2 - 1.6D+1*s**(-2)*t1**2*mg2 + 8.D+0*s**(-2)*
     +    t1**2*mst12 - 6.4D+1*s**(-1)*t1*mg*mt*s1**(-1)*mg2*sin2t + 
     +    6.4D+1*s**(-1)*t1*mg*mt*s1**(-1)*mt2*sin2t + 1.6D+1*s**(-1)*
     +    t1*mg*mt*sin2t + 3.2D+1*s**(-1)*t1*s1**(-1)*mg2**2 - 3.2D+1*
     +    s**(-1)*t1*s1**(-1)*mt2**2 - 1.6D+1*s**(-1)*t1*mg2 + 8.D+0*
     +    s**(-1)*t1*mst12 - 1.6D+1*s**(-1)*t1**2*mg*mt*s1**(-1)*sin2t
     +     + 1.6D+1*s**(-1)*t1**2*s1**(-1)*mg2 + 2.D+0*s**(-1)*t1**2 - 
     +    1.6D+1*s**(-1)*mg*mt*mg2*sin2t + 1.6D+1*s**(-1)*mg*mt*mt2*
     +    sin2t + 1.6D+1*s**(-1)*mg*mt*mst12*sin2t - 1.6D+1*s**(-1)*mg2
     +    *mst12 + 8.D+0*s**(-1)*mg2**2 - 8.D+0*s**(-1)*mt2**2 + 8.D+0*
     +    s**(-1)*mst12**2 - 1.6D+1*t1*mg*mt*s1**(-1)*sin2t + 1.6D+1*t1
     +    *s1**(-1)*mg2 )
      M2QBV1 = M2QBV1 + SK3C0B(4)*N*CF**2 * ( 8.D+0*t1*s1**(-1)*mst12
     +     + 2.D+0*t1**2*s1**(-1) - 1.6D+1*mg*mt*s1**(-1)*mg2*sin2t + 
     +    1.6D+1*mg*mt*s1**(-1)*mt2*sin2t - 1.6D+1*mg*mt*s1**(-1)*mst12
     +    *sin2t + 1.6D+1*s1**(-1)*mg2*mst12 + 8.D+0*s1**(-1)*mg2**2 - 
     +    8.D+0*s1**(-1)*mt2**2 + 8.D+0*s1**(-1)*mst12**2 )
      M2QBV1 = M2QBV1 + SK3C0B(4)*N**2*CF * ( 3.2D+1*s**(-2)*t1**2*mg*
     +    mt*s1**(-1)*mg2*sin2t - 3.2D+1*s**(-2)*t1**2*mg*mt*s1**(-1)*
     +    mt2*sin2t - 8.D+0*s**(-2)*t1**2*mg*mt*sin2t - 1.6D+1*s**(-2)*
     +    t1**2*s1**(-1)*mg2**2 + 1.6D+1*s**(-2)*t1**2*s1**(-1)*mt2**2
     +     + 8.D+0*s**(-2)*t1**2*mg2 - 4.D+0*s**(-2)*t1**2*mst12 + 
     +    3.2D+1*s**(-1)*t1*mg*mt*s1**(-1)*mg2*sin2t - 3.2D+1*s**(-1)*
     +    t1*mg*mt*s1**(-1)*mt2*sin2t - 8.D+0*s**(-1)*t1*mg*mt*sin2t - 
     +    1.6D+1*s**(-1)*t1*s1**(-1)*mg2**2 + 1.6D+1*s**(-1)*t1*
     +    s1**(-1)*mt2**2 + 8.D+0*s**(-1)*t1*mg2 - 4.D+0*s**(-1)*t1*
     +    mst12 + 8.D+0*s**(-1)*t1**2*mg*mt*s1**(-1)*sin2t - 8.D+0*
     +    s**(-1)*t1**2*s1**(-1)*mg2 - s**(-1)*t1**2 + 8.D+0*s**(-1)*mg
     +    *mt*mg2*sin2t - 8.D+0*s**(-1)*mg*mt*mt2*sin2t - 8.D+0*s**(-1)
     +    *mg*mt*mst12*sin2t + 8.D+0*s**(-1)*mg2*mst12 - 4.D+0*s**(-1)*
     +    mg2**2 + 4.D+0*s**(-1)*mt2**2 - 4.D+0*s**(-1)*mst12**2 + 
     +    8.D+0*t1*mg*mt*s1**(-1)*sin2t - 8.D+0*t1*s1**(-1)*mg2 - 4.D+0
     +    *t1*s1**(-1)*mst12 )
      M2QBV1 = M2QBV1 + SK3C0B(4)*N**2*CF * (  - t1**2*s1**(-1) + 8.D+0
     +    *mg*mt*s1**(-1)*mg2*sin2t - 8.D+0*mg*mt*s1**(-1)*mt2*sin2t + 
     +    8.D+0*mg*mt*s1**(-1)*mst12*sin2t - 8.D+0*s1**(-1)*mg2*mst12
     +     - 4.D+0*s1**(-1)*mg2**2 + 4.D+0*s1**(-1)*mt2**2 - 4.D+0*
     +    s1**(-1)*mst12**2 )
      M2QBV1 = M2QBV1 + SK3C0C(1,1)*N*CF**2 * ( 3.2D+1*s**(-1)*t1*mst12
     +     + 3.2D+1*s**(-1)*t1**2 )
      M2QBV1 = M2QBV1 + SK3C0C(1,1)*N**2*CF * (  - 8.D+0*s**(-1)*t1*
     +    mst12 - 8.D+0*s**(-1)*t1**2 )
      M2QBV1 = M2QBV1 + SK3C0C(1,2)*N*CF**2 * ( 3.2D+1*s**(-1)*t1*mst12
     +     - 3.2D+1*s**(-1)*t1**2 - 3.2D+1*s - 6.4D+1*t1 + 3.2D+1*mst12
     +     )
      M2QBV1 = M2QBV1 + SK3C0C(1,2)*N**2*CF * (  - 1.6D+1*s**(-1)*t1*
     +    mst12 + 1.6D+1*s**(-1)*t1**2 + 1.6D+1*s + 3.2D+1*t1 - 1.6D+1*
     +    mst12 )
      M2QBV1 = M2QBV1 + SK3C0C(2,1)*N*CF**2 * (  - 3.2D+1*s**(-1)*t1*mg
     +    *mt*sin2t + 1.6D+1*s**(-1)*t1*mg2 + 1.6D+1*s**(-1)*t1*mt2 - 
     +    1.6D+1*s**(-1)*t1*mst12 - 1.6D+1*s**(-1)*t1**2 )
      M2QBV1 = M2QBV1 + SK3C0C(2,1)*N**2*CF * ( 8.D+0*s**(-1)*t1*mg*mt*
     +    sin2t - 4.D+0*s**(-1)*t1*mg2 - 4.D+0*s**(-1)*t1*mt2 + 4.D+0*
     +    s**(-1)*t1*mst12 + 4.D+0*s**(-1)*t1**2 )
      M2QBV1 = M2QBV1 + SK3C0C(2,2)*N*CF**2 * (  - 3.2D+1*s**(-1)*t1*mg
     +    *mt*sin2t + 1.6D+1*s**(-1)*t1*mg2 + 1.6D+1*s**(-1)*t1*mt2 - 
     +    1.6D+1*s**(-1)*t1*mst12 + 1.6D+1*s**(-1)*t1**2 + 1.6D+1*s + 
     +    3.2D+1*t1 - 3.2D+1*mg*mt*sin2t + 1.6D+1*mg2 + 1.6D+1*mt2 - 
     +    1.6D+1*mst12 )
      M2QBV1 = M2QBV1 + SK3C0C(2,2)*N**2*CF * ( 1.6D+1*s**(-1)*t1*mg*mt
     +    *sin2t - 8.D+0*s**(-1)*t1*mg2 - 8.D+0*s**(-1)*t1*mt2 + 8.D+0*
     +    s**(-1)*t1*mst12 - 8.D+0*s**(-1)*t1**2 - 8.D+0*s - 1.6D+1*t1
     +     + 1.6D+1*mg*mt*sin2t - 8.D+0*mg2 - 8.D+0*mt2 + 8.D+0*mst12 )
      M2QBV1 = M2QBV1 + SK3D0(1,1)*N*CF**2 * ( 3.2D+1*s**(-1)*t1**3 + 
     +    1.6D+1*t1*mst12 + 1.6D+1*t1**2 )
      M2QBV1 = M2QBV1 + SK3D0(1,1)*N**2*CF * (  - 8.D+0*s**(-1)*t1**3
     +     - 4.D+0*t1*mst12 - 4.D+0*t1**2 )
      M2QBV1 = M2QBV1 + SK3D0(1,2)*N*CF**2 * ( 3.2D+1*s**(-1)*t1**3 + 
     +    6.4D+1*s*t1 + 1.6D+1*s*mst12 + 1.6D+1*s**2 + 1.6D+1*t1*mst12
     +     + 8.D+1*t1**2 )
      M2QBV1 = M2QBV1 + SK3D0(1,2)*N**2*CF * (  - 1.6D+1*s**(-1)*t1**3
     +     - 3.2D+1*s*t1 - 8.D+0*s*mst12 - 8.D+0*s**2 - 8.D+0*t1*mst12
     +     - 4.D+1*t1**2 )
      M2QBV1 = M2QBV1 + SK3D0(7,1)*N*CF**2 * ( 3.2D+1*s**(-1)*t1*mg*mt*
     +    ms2*sin2t - 3.2D+1*s**(-1)*t1*mg*mt*mg2*sin2t - 1.6D+1*
     +    s**(-1)*t1*ms2*mg2 - 1.6D+1*s**(-1)*t1*ms2*mt2 + 1.6D+1*
     +    s**(-1)*t1*ms2*mst12 + 1.6D+1*s**(-1)*t1*mg2*mt2 - 1.6D+1*
     +    s**(-1)*t1*mg2*mst12 + 1.6D+1*s**(-1)*t1*mg2**2 + 1.6D+1*t1*
     +    mg*mt*sin2t - 8.D+0*t1*ms2 + 8.D+0*t1*mg2 - 1.6D+1*t1*mt2 + 
     +    1.6D+1*t1*mst12 + 8.D+0*t1**2 + 1.6D+1*mg*mt*ms2*sin2t - 
     +    1.6D+1*mg*mt*mt2*sin2t + 1.6D+1*mg*mt*mst12*sin2t - 8.D+0*ms2
     +    *mg2 - 8.D+0*ms2*mt2 - 8.D+0*ms2*mst12 + 8.D+0*mg2*mt2 + 
     +    8.D+0*mg2*mst12 - 1.6D+1*mt2*mst12 + 8.D+0*mt2**2 + 8.D+0*
     +    mst12**2 )
      M2QBV1 = M2QBV1 + SK3D0(7,1)*N**2*CF * (  - 8.D+0*s**(-1)*t1*mg*
     +    mt*ms2*sin2t + 8.D+0*s**(-1)*t1*mg*mt*mg2*sin2t + 4.D+0*
     +    s**(-1)*t1*ms2*mg2 + 4.D+0*s**(-1)*t1*ms2*mt2 - 4.D+0*s**(-1)
     +    *t1*ms2*mst12 - 4.D+0*s**(-1)*t1*mg2*mt2 + 4.D+0*s**(-1)*t1*
     +    mg2*mst12 - 4.D+0*s**(-1)*t1*mg2**2 - 4.D+0*t1*mg*mt*sin2t + 
     +    2.D+0*t1*ms2 - 2.D+0*t1*mg2 + 4.D+0*t1*mt2 - 4.D+0*t1*mst12
     +     - 2.D+0*t1**2 - 4.D+0*mg*mt*ms2*sin2t + 4.D+0*mg*mt*mt2*
     +    sin2t - 4.D+0*mg*mt*mst12*sin2t + 2.D+0*ms2*mg2 + 2.D+0*ms2*
     +    mt2 + 2.D+0*ms2*mst12 - 2.D+0*mg2*mt2 - 2.D+0*mg2*mst12 + 
     +    4.D+0*mt2*mst12 - 2.D+0*mt2**2 - 2.D+0*mst12**2 )
      M2QBV1 = M2QBV1 + SK3D0(7,2)*N*CF**2 * ( 3.2D+1*s**(-1)*t1*mg*mt*
     +    ms2*sin2t - 3.2D+1*s**(-1)*t1*mg*mt*mg2*sin2t - 1.6D+1*
     +    s**(-1)*t1*ms2*mg2 - 1.6D+1*s**(-1)*t1*ms2*mt2 + 1.6D+1*
     +    s**(-1)*t1*ms2*mst12 + 1.6D+1*s**(-1)*t1*mg2*mt2 - 1.6D+1*
     +    s**(-1)*t1*mg2*mst12 + 1.6D+1*s**(-1)*t1*mg2**2 - 1.6D+1*s*t1
     +     + 1.6D+1*s*mg*mt*sin2t - 8.D+0*s*ms2 + 8.D+0*s*mg2 - 1.6D+1*
     +    s*mt2 + 1.6D+1*s*mst12 - 8.D+0*s**2 + 1.6D+1*t1*mg*mt*sin2t
     +     - 8.D+0*t1*ms2 + 8.D+0*t1*mg2 - 1.6D+1*t1*mt2 + 1.6D+1*t1*
     +    mst12 - 8.D+0*t1**2 + 1.6D+1*mg*mt*ms2*sin2t - 3.2D+1*mg*mt*
     +    mg2*sin2t + 1.6D+1*mg*mt*mt2*sin2t - 1.6D+1*mg*mt*mst12*sin2t
     +     - 8.D+0*ms2*mg2 - 8.D+0*ms2*mt2 + 2.4D+1*ms2*mst12 + 8.D+0*
     +    mg2*mt2 - 2.4D+1*mg2*mst12 + 1.6D+1*mg2**2 + 1.6D+1*mt2*mst12
     +     - 8.D+0*mt2**2 - 8.D+0*mst12**2 )
      M2QBV1 = M2QBV1 + SK3D0(7,2)*N**2*CF * (  - 1.6D+1*s**(-1)*t1*mg*
     +    mt*ms2*sin2t + 1.6D+1*s**(-1)*t1*mg*mt*mg2*sin2t + 8.D+0*
     +    s**(-1)*t1*ms2*mg2 + 8.D+0*s**(-1)*t1*ms2*mt2 - 8.D+0*s**(-1)
     +    *t1*ms2*mst12 - 8.D+0*s**(-1)*t1*mg2*mt2 + 8.D+0*s**(-1)*t1*
     +    mg2*mst12 - 8.D+0*s**(-1)*t1*mg2**2 + 8.D+0*s*t1 - 8.D+0*s*mg
     +    *mt*sin2t + 4.D+0*s*ms2 - 4.D+0*s*mg2 + 8.D+0*s*mt2 - 8.D+0*s
     +    *mst12 + 4.D+0*s**2 - 8.D+0*t1*mg*mt*sin2t + 4.D+0*t1*ms2 - 
     +    4.D+0*t1*mg2 + 8.D+0*t1*mt2 - 8.D+0*t1*mst12 + 4.D+0*t1**2 - 
     +    8.D+0*mg*mt*ms2*sin2t + 1.6D+1*mg*mt*mg2*sin2t - 8.D+0*mg*mt*
     +    mt2*sin2t + 8.D+0*mg*mt*mst12*sin2t + 4.D+0*ms2*mg2 + 4.D+0*
     +    ms2*mt2 - 1.2D+1*ms2*mst12 - 4.D+0*mg2*mt2 + 1.2D+1*mg2*mst12
     +     - 8.D+0*mg2**2 - 8.D+0*mt2*mst12 + 4.D+0*mt2**2 + 4.D+0*
     +    mst12**2 )

CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
      QBV = 
     +    AVG * M2QBV1
     +    + 4d0*QBB *
     +     ( + DLOG(MG2/MST12)*(-1.D0) 
     +       + DLOG(MT2/MST12)*(-1.D0/3.D0)
     +       + DLOG(Ms2/MST12)*(-2*nf/12.D0) 
     +       + DLOG(MsT22/MST12)*(-1D0/12.D0)  )
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC

      M2QBV1 = M2QBV1 + SOF1(1)*N*CF**2 * ( 1.28D+2*s**(-2)*t1**2*mst12
     +     + 1.28D+2*s**(-1)*t1*mst12 - 6.4D+1*s**(-1)*t1**2 + 1.28D+2*
     +    s**(-1)*mst12**2 - 6.4D+1*t1 - 6.4D+1*mst12 )
      M2QBV1 = M2QBV1 + SOF1(1)*N**2*CF * (  - 6.4D+1*s**(-2)*t1**2*
     +    mst12 - 6.4D+1*s**(-1)*t1*mst12 + 3.2D+1*s**(-1)*t1**2 - 
     +    6.4D+1*s**(-1)*mst12**2 + 3.2D+1*t1 + 3.2D+1*mst12 )
      M2QBV1 = M2QBV1 + SOF1(2)*N*CF**2 * ( 6.4D+1*s**(-2)*t1**2*mst12
     +     + 6.4D+1*s**(-1)*t1*mst12 + 6.4D+1*s**(-1)*mst12**2 )
      M2QBV1 = M2QBV1 + SOF1(3)*N*CF**2 * ( 6.4D+1*s**(-2)*t1**2*mst12
     +     + 6.4D+1*s**(-1)*t1*mst12 + 6.4D+1*s**(-1)*mst12**2 )
      M2QBV1 = M2QBV1 + SOF1(4)*N*CF**2 * (  - 1.28D+2*s**(-2)*t1**3 - 
     +    1.28D+2*s**(-1)*t1*mst12 - 2.56D+2*s**(-1)*t1**2 - 1.28D+2*t1
     +     - 1.28D+2*mst12 )
      M2QBV1 = M2QBV1 + SOF1(4)*N**2*CF * ( 6.4D+1*s**(-2)*t1**3 + 
     +    6.4D+1*s**(-1)*t1*mst12 + 1.28D+2*s**(-1)*t1**2 + 6.4D+1*t1
     +     + 6.4D+1*mst12 )
      M2QBV1 = M2QBV1 + SOF1(5)*N*CF**2 * (  - 1.28D+2*s**(-2)*t1**3 - 
     +    1.28D+2*s**(-1)*t1*mst12 - 1.28D+2*s**(-1)*t1**2 )
      M2QBV1 = M2QBV1 + SOF1(5)*N**2*CF * ( 3.2D+1*s**(-2)*t1**3 + 
     +    3.2D+1*s**(-1)*t1*mst12 + 3.2D+1*s**(-1)*t1**2 )
      M2QBV1 = M2QBV1 + SOF1(6)*N*CF**2 * (  - 1.28D+2*s**(-2)*t1**3 - 
     +    1.28D+2*s**(-1)*t1*mst12 - 1.28D+2*s**(-1)*t1**2 )
      M2QBV1 = M2QBV1 + SOF1(6)*N**2*CF * ( 3.2D+1*s**(-2)*t1**3 + 
     +    3.2D+1*s**(-1)*t1*mst12 + 3.2D+1*s**(-1)*t1**2 )
      M2QBV1 = M2QBV1 + SOF1(7)*N*CF**2 * (  - 1.28D+2*s**(-2)*t1**3 - 
     +    1.28D+2*s**(-1)*t1*mst12 - 2.56D+2*s**(-1)*t1**2 - 1.28D+2*t1
     +     - 1.28D+2*mst12 )
      M2QBV1 = M2QBV1 + SOF1(7)*N**2*CF * ( 6.4D+1*s**(-2)*t1**3 + 
     +    6.4D+1*s**(-1)*t1*mst12 + 1.28D+2*s**(-1)*t1**2 + 6.4D+1*t1
     +     + 6.4D+1*mst12 )
      M2QBV1 = M2QBV1 + SOF1(8)*N*CF**2 * (  - 6.4D+1*s**(-1)*t1**2 - 
     +    6.4D+1*t1 - 6.4D+1*mst12 )
      M2QBV1 = M2QBV1 + SOF1(8)*N**2*CF * ( 3.2D+1*s**(-1)*t1**2 + 
     +    3.2D+1*t1 + 3.2D+1*mst12 )

      DSTQBV = 
     +     ALPHAS**3 * AVG * M2QBV1 /4.D0 /S**2 *CONV
     +    + ALPHAS/PI*DSTQBB(ALPHAS,S,T1,MST1,MG) *
     +     ( + DLOG(MG2/MST12)*(-1.D0) 
     +       + DLOG(MT2/MST12)*(-1.D0/3.D0)
     +       + DLOG(Ms2/MST12)*(-2*nf/12.D0) 
     +       + DLOG(MsT22/MST12)*(-1D0/12.D0)  )
C***  CHANGES TO SUBTRACTED MSBAR 
      RETURN
      END



      REAL*8 FUNCTION DSTQBH(ALPHAS,S,T1,S4,MST1,MG)
C***  CROSS SECTIONS FOR Q + QB -> ST + STB +G
      IMPLICIT NONE
      REAL*8 ALPHAS,S,S4,T1,U1,MST1,MG,MST12
      REAL*8 CONV,N,CF,AVG
      REAL*8 ANGDEF(1:11), ANA(1:3,1:9), ANB(1:3,1:9), ANC(1:3,1:9)
      REAL*8 AHP1P1, ABP1P1, ABP1P2
      REAL*8 A4M1P2, A4M1P1, A4P0P2, A4P1P0, A4P2M2, A4M2P1
      REAL*8 M2QBH1
      REAL*8 ANG4(1:84), COLO1(1:9)
           
      CONV = 389379660.D0

      N = 3.D0
      CF = (N**2 -1.D0)/N/2.D0

      AVG = (1.D0/2.D0)**2 /N**2

      MST12 = MST1**2
      U1 = S4 -S -T1

      ANGDEF(1) = 2.D0*DSQRT(S4 +MST12)
      ANGDEF(2) = (S +U1)/ANGDEF(1)
      ANGDEF(3) = (S +T1)/ANGDEF(1)
      ANGDEF(4) = S4/ANGDEF(1)
      ANGDEF(5) = (S4 +2.D0*MST12)/ANGDEF(1)
      ANGDEF(6) = -(T1 +U1 +2.D0*MST12)/ANGDEF(1)
      ANGDEF(7) = DSQRT((T1 +U1)**2 -4.D0*MST12*S)/ANGDEF(1)
      ANGDEF(8) = 
     + (T1*S4 -S*(U1+2.D0*MST12))/(S+T1)/DSQRT((T1+U1)**2-4.D0*MST12*S)
      ANGDEF(9) = DSQRT(1 -ANGDEF(8)**2)
      ANGDEF(10) =
     + (U1*S4 -S*(T1+2.D0*MST12))/(S+U1)/DSQRT((T1+U1)**2-4.D0*MST12*S)
      ANGDEF(11) = DSQRT(1 -ANGDEF(10)**2)

      ANA(1,1) = +2.D0*ANGDEF(4)*ANGDEF(6)
      ANB(1,1) = -2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(8)
      ANC(1,1) = -2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(9)
      ANA(1,2) = +2.D0*ANGDEF(5)*ANGDEF(6) +2.D0*MST12
      ANB(1,2) = -ANB(1,1)
      ANC(1,2) = -ANC(1,1)
      ANA(1,3) = -2.D0*ANGDEF(3)*ANGDEF(4)
      ANB(1,3) = -ANA(1,3)
      ANC(1,3) =  0.D0
      ANA(1,4) = -2.D0*ANGDEF(2)*ANGDEF(4)
      ANB(1,4) =
     +     2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(8)-2.D0*ANGDEF(3)*ANGDEF(4)
      ANC(1,4) = +2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(9)
      ANA(1,5) = -2.D0*ANGDEF(5)*ANGDEF(3)
      ANB(1,5) = -ANB(1,3)
      ANC(1,5) = -ANC(1,3)
      ANA(1,6) = -2.D0*ANGDEF(5)*ANGDEF(2)
      ANB(1,6) = -ANB(1,4)
      ANC(1,6) = -ANC(1,4)


      ANA(2,1) = +2.D0*ANGDEF(4)*ANGDEF(6)
      ANB(2,1) = -2.D0*ANGDEF(4)*ANGDEF(7)
      ANC(2,1) =  0.D0
      ANA(2,2) = +2.D0*ANGDEF(5)*ANGDEF(6) +2.D0*MST12
      ANB(2,2) = -ANB(2,1)
      ANC(2,2) = -ANC(2,1)
      ANA(2,3) = -2.D0*ANGDEF(3)*ANGDEF(4)
      ANB(2,3) = +2.D0*ANGDEF(3)*ANGDEF(4)*ANGDEF(8)
      ANC(2,3) = +2.D0*ANGDEF(3)*ANGDEF(4)*ANGDEF(9)
      ANA(2,4) = -2.D0*ANGDEF(2)*ANGDEF(4)
      ANB(2,4) =
     +     2.D0*ANGDEF(4)*ANGDEF(7) -2.D0*ANGDEF(3)*ANGDEF(4)*ANGDEF(8)
      ANC(2,4) = -2.D0*ANGDEF(3)*ANGDEF(4)*ANGDEF(9)
      ANA(2,5) = -2.D0*ANGDEF(5)*ANGDEF(3)
      ANB(2,5) = -ANB(2,3)
      ANC(2,5) = -ANC(2,3)
      ANA(2,6) = -2.D0*ANGDEF(5)*ANGDEF(2)
      ANB(2,6) = -ANB(2,4)
      ANC(2,6) = -ANC(2,4)


      ANA(3,1) = +2.D0*ANGDEF(4)*ANGDEF(6)
      ANB(3,1) = -2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(10)
      ANC(3,1) = -2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(11)
      ANA(3,2) = +2.D0*ANGDEF(5)*ANGDEF(6) +2.D0*MST12
      ANB(3,2) = -ANB(3,1)
      ANC(3,2) = -ANC(3,1)
      ANA(3,3) = -2.D0*ANGDEF(3)*ANGDEF(4)
      ANB(3,3) = 
     +     2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(10) -2.D0*ANGDEF(2)*ANGDEF(4)
      ANC(3,3) = +2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(11)
      ANA(3,4) = -2.D0*ANGDEF(2)*ANGDEF(4)
      ANB(3,4) = -ANA(3,4)
      ANC(3,4) =  0.D0
      ANA(3,5) = -2.D0*ANGDEF(5)*ANGDEF(3)
      ANB(3,5) = -ANB(3,3)
      ANC(3,5) = -ANC(3,3)
      ANA(3,6) = -2.D0*ANGDEF(5)*ANGDEF(2)
      ANB(3,6) = -ANB(3,4)
      ANC(3,6) = -ANC(3,4)


      ANG4(9) =A4P2M2(ANA(2,1),ANB(2,1),ANA(2,6),ANB(2,6),ANC(2,6))
      ANG4(10) =A4M1P2(ANA(3,6),ANB(3,6),ANA(3,1),ANB(3,1),ANC(3,1))

      ANG4(11) =A4M2P1(ANA(3,6),ANB(3,6),ANA(3,1),ANB(3,1),ANC(3,1))
      ANG4(12) =A4M1P1(ANA(3,6),ANB(3,6),ANA(3,1),ANB(3,1),ANC(3,1))
      ANG4(13) =A4P2M2(ANA(2,2),ANB(2,2),ANA(2,6),ANB(2,6),ANC(2,6))
      ANG4(14) =A4M1P2(ANA(3,6),ANB(3,6),ANA(3,2),ANB(3,2),ANC(3,2))
      ANG4(15) =A4M2P1(ANA(3,6),ANB(3,6),ANA(3,2),ANB(3,2),ANC(3,2))
      ANG4(16) =A4M1P1(ANA(3,6),ANB(3,6),ANA(3,2),ANB(3,2),ANC(3,2))

      ANG4(36) =A4P0P2(ANA(1,1),ANB(1,1),ANA(1,1),ANB(1,1),ANC(1,1))
      ANG4(37) =A4P1P0(ANA(2,1),ANB(2,1),ANA(1,1),ANB(1,1),ANC(1,1))
      ANG4(38) =A4P0P2(ANA(1,1),ANB(1,1),ANA(1,2),ANB(1,2),ANC(1,2))
      ANG4(39) =A4P1P0(ANA(2,2),ANB(2,2),ANA(1,1),ANB(1,1),ANC(1,1))

      ANG4(48) =AHP1P1(ANA(1,3),ANB(1,3),ANA(1,4),ANB(1,4),ANC(1,4))
      ANG4(49) =ABP1P1(ANA(1,3),ANB(1,3),ANA(1,1),ANB(1,1),ANC(1,1))
      ANG4(50) =ABP1P1(ANA(3,4),ANB(3,4),ANA(3,1),ANB(3,1),ANC(3,1))

      ANG4(52) =ABP1P2(ANA(1,3),ANB(1,3),ANA(1,2),ANB(1,2),ANC(1,2))
      ANG4(54) =ABP1P1(ANA(1,3),ANB(1,3),ANA(1,2),ANB(1,2),ANC(1,2))
      ANG4(56) =ABP1P2(ANA(3,4),ANB(3,4),ANA(3,2),ANB(3,2),ANC(3,2))
      ANG4(58) =ABP1P1(ANA(3,4),ANB(3,4),ANA(3,2),ANB(3,2),ANC(3,2))


      COLO1(9) = DLOG(S4**2/MST12/(S4+MST12))

      M2QBH1 = 0D0
      M2QBH1 = M2QBH1 + N*CF**2*(s4+mst12) * ( 16*s**(-2)*t1**(-1)*
     +    u1**2*s4**(-1) - 64*s**(-2)*t1*u1*s4**(-2) + 48*s**(-2)*t1*
     +    s4**(-1) + 16*s**(-2)*t1**2*u1**(-1)*s4**(-1) - 32*s**(-2)*
     +    t1**2*s4**(-2) + 48*s**(-2)*u1*s4**(-1) - 32*s**(-2)*u1**2*
     +    s4**(-2) - 16*s**(-1)*t1**(-2)*u1*s4**(-1)*mst12 + 16*s**(-1)
     +    *t1**(-1)*u1*s4**(-1) - 16*s**(-1)*t1**(-1)*s4**(-1)*mst12 - 
     +    16*s**(-1)*t1*u1**(-2)*s4**(-1)*mst12 + 16*s**(-1)*t1*
     +    u1**(-1)*s4**(-1) - 64*s**(-1)*t1*s4**(-2) - 16*s**(-1)*
     +    u1**(-1)*s4**(-1)*mst12 - 64*s**(-1)*u1*s4**(-2) + 32*s**(-1)
     +    *s4**(-1) - 16*t1**(-2)*s4**(-1)*mst12 - 16*u1**(-2)*s4**(-1)
     +    *mst12 - 32*s4**(-2) )
     +
      M2QBH1 = M2QBH1 + N*CF**2 * ( 32*s**(-2)*u1**2*s4**(-2)*mst12 + 
     +    32*s**(-1)*u1*s4**(-2)*mst12 - 16*s**(-1)*u1*s4**(-1) + 32*
     +    s**(-1)*s4**(-2)*mst12**2 + 32*s**(-1)*s4**(-1)*mst12 + 16*
     +    s**(-1) - 16*s4**(-1) )
     +
      M2QBH1 = M2QBH1 + N**2*CF*(s4+mst12) * ( 32*s**(-2)*t1*u1*
     +    s4**(-2) - 16*s**(-2)*t1*s4**(-1) + 16*s**(-2)*t1**2*s4**(-2)
     +     - 16*s**(-2)*u1*s4**(-1) + 16*s**(-2)*u1**2*s4**(-2) + 32*
     +    s**(-1)*t1*s4**(-2) + 32*s**(-1)*u1*s4**(-2) - 16*s**(-1)*
     +    s4**(-1) + 16*s4**(-2) )
     +
      M2QBH1 = M2QBH1 + COLO1(9)*N*CF**2*(s4+mst12) * ( 16*s**(-2)*
     +    t1**(-1)*u1**3*s4**(-2) + 32*s**(-2)*t1*u1*s4**(-2) + 16*
     +    s**(-2)*t1**3*u1**(-1)*s4**(-2) - 16*s**(-1)*t1**(-2)*u1**2*
     +    s4**(-2)*mst12 + 32*s**(-1)*t1**(-1)*u1**2*s4**(-2) - 16*
     +    s**(-1)*t1**2*u1**(-2)*s4**(-2)*mst12 + 32*s**(-1)*t1**2*
     +    u1**(-1)*s4**(-2) - 32*s**(-1)*s4**(-2)*mst12 - 16*s*t1**(-2)
     +    *s4**(-2)*mst12 - 16*s*u1**(-2)*s4**(-2)*mst12 - 32*t1**(-2)*
     +    u1*s4**(-2)*mst12 + 16*t1**(-1)*u1*s4**(-2) - 32*t1*u1**(-2)*
     +    s4**(-2)*mst12 + 16*t1*u1**(-1)*s4**(-2) )
     +
      M2QBH1 = M2QBH1 + ANG4(9)*N*CF**2 * ( 16*s**(-2)*mst12 )
     +
      M2QBH1 = M2QBH1 + ANG4(10)*N*CF**2 * ( 16*s**(-1)*mst12 )
     +
      M2QBH1 = M2QBH1 + ANG4(11)*N**2*CF * (  - 16*s**(-2)*
     +    (t1+u1)**(-1)*mst12 )
     +
      M2QBH1 = M2QBH1 + ANG4(12)*N*CF**2 * (  - 32*s**(-2)*u1*s4**(-1)*
     +    mst12 + 16*s**(-1)*u1*s4**(-1) - 16*s**(-1)*s4**(-1)*mst12 - 
     +    64*s**(-1)*(t1+u1)**(-1)*mst12 - 8*s**(-1) + 8*s4**(-1) )
     +
      M2QBH1 = M2QBH1 + ANG4(12)*N**2*CF * ( 16*s**(-2)*u1*s4**(-1)*
     +    mst12 - 16*s**(-2)*u1*(t1+u1)**(-1)*mst12 - 8*s**(-1)*u1*
     +    s4**(-1) + 8*s**(-1)*s4**(-1)*mst12 + 8*s**(-1)*(t1+u1)**(-1)
     +    *mst12 + 4*s**(-1) - 4*s4**(-1) )
     +
      M2QBH1 = M2QBH1 + ANG4(13)*N**2*CF * ( 16*s**(-2)*mst12 )
     +
      M2QBH1 = M2QBH1 + ANG4(14)*N**2*CF * ( 32*s**(-2)*u1*mst12 + 16*
     +    s**(-1)*mst12 )
     +
      M2QBH1 = M2QBH1 + ANG4(15)*N**2*CF * (  - 16*s**(-2)*
     +    (t1+u1)**(-1)*mst12 )
     +
      M2QBH1 = M2QBH1 + ANG4(16)*N*CF**2 * (  - 64*s**(-1)*
     +    (t1+u1)**(-1)*mst12 )
     +
      M2QBH1 = M2QBH1 + ANG4(16)*N**2*CF * ( 16*s**(-2)*u1*s4**(-1)*
     +    mst12 - 16*s**(-2)*u1*(t1+u1)**(-1)*mst12 - 8*s**(-1)*u1*
     +    s4**(-1) + 8*s**(-1)*s4**(-1)*mst12 + 8*s**(-1)*(t1+u1)**(-1)
     +    *mst12 + 4*s**(-1) - 4*s4**(-1) )
     +
      M2QBH1 = M2QBH1 + ANG4(36)*N*CF**2 * ( 16*s**(-1)*mst12**2 )
     +
      M2QBH1 = M2QBH1 + ANG4(37)*N*CF**2 * ( 16*s**(-1)*t1 - 16*s**(-1)
     +    *u1*s4**(-1)*mst12 - 16*s**(-1)*u1 + 32*s**(-1)*s4**(-1)*
     +    mst12**2 + 16*s**(-1)*mst12 - 8*t1*s4**(-1) - 32*s4**(-1)*
     +    mst12 - 32*(t1+u1)**(-1)*mst12 )
     +
      M2QBH1 = M2QBH1 + ANG4(37)*N**2*CF * (  - 4*s**(-1)*t1 + 8*
     +    s**(-1)*u1*s4**(-1)*mst12 - 8*s**(-1)*u1*(t1+u1)**(-1)*mst12
     +     + 8*s**(-1)*u1**2*(t1+u1)**(-1) - 16*s**(-1)*s4**(-1)*
     +    mst12**2 - 4*s**(-1)*mst12 + 4*t1*s4**(-1) + 16*s4**(-1)*
     +    mst12 + 8*(t1+u1)**(-1)*mst12 )
     +
      M2QBH1 = M2QBH1 + ANG4(38)*N*CF**2 * ( 16*mst12 )
     +
      M2QBH1 = M2QBH1 + ANG4(38)*N**2*CF * ( 16*s**(-2)*u1**2*mst12 + 
     +    16*s**(-1)*u1*mst12 + 8*mst12 )
     +
      M2QBH1 = M2QBH1 + ANG4(39)*N*CF**2 * (  - 64*s**(-1)*u1*s4**(-1)*
     +    mst12 - 16*t1*s4**(-1) + 16*u1*s4**(-1) - 32*s4**(-1)*mst12
     +     - 32*(t1+u1)**(-1)*mst12 )
     +
      M2QBH1 = M2QBH1 + ANG4(39)*N**2*CF * ( 16*s**(-2)*u1**2*s4**(-1)*
     +    mst12 + 8*s**(-1)*t1 + 40*s**(-1)*u1*s4**(-1)*mst12 - 8*
     +    s**(-1)*u1*(t1+u1)**(-1)*mst12 - 12*s**(-1)*u1 + 8*s**(-1)*
     +    u1**2*s4**(-1) + 8*s**(-1)*u1**2*(t1+u1)**(-1) + 8*s**(-1)*
     +    mst12 + 4*t1*s4**(-1) + 20*s4**(-1)*mst12 + 8*(t1+u1)**(-1)*
     +    mst12 )
     +
      M2QBH1 = M2QBH1 + ANG4(48)*N*CF**2 * (  - 8*s**(-1)*t1**2 - 8*
     +    s**(-1)*u1**2 - 8*t1 - 8*u1 - 16*mst12 )
     +
      M2QBH1 = M2QBH1 + ANG4(48)*N**2*CF * ( 4*s**(-1)*t1**2 + 4*
     +    s**(-1)*u1**2 + 4*t1 + 4*u1 + 8*mst12 )
     +
      M2QBH1 = M2QBH1 + ANG4(49)*N*CF**2 * (  - 32*s**(-1)*t1*u1 - 16*
     +    s**(-1)*t1*mst12 + 16*s**(-1)*t1**2 + 32*s**(-1)*u1**2 - 32*
     +    s**(-1)*u1**3*(t1+u1)**(-1) + 16*t1 - 16*u1*(t1+u1)**(-1)*
     +    mst12 - 16*u1 + 16*u1**2*(t1+u1)**(-1) + 16*mst12 )
     +
      M2QBH1 = M2QBH1 + ANG4(49)*N**2*CF * ( 8*s**(-1)*t1*u1 + 4*
     +    s**(-1)*t1*mst12 - 4*s**(-1)*t1**2 - 8*s**(-1)*u1**2 + 8*
     +    s**(-1)*u1**3*(t1+u1)**(-1) - 4*t1 + 4*u1*(t1+u1)**(-1)*mst12
     +     + 4*u1 - 4*u1**2*(t1+u1)**(-1) - 4*mst12 )
     +
      M2QBH1 = M2QBH1 + ANG4(50)*N*CF**2 * ( 16*s**(-1)*u1*mst12 + 16*
     +    s**(-1)*u1**2 - 32*s**(-1)*u1**3*(t1+u1)**(-1) - 16*u1*
     +    (t1+u1)**(-1)*mst12 - 16*u1**2*(t1+u1)**(-1) )
     +
      M2QBH1 = M2QBH1 + ANG4(50)*N**2*CF * (  - 8*s**(-1)*u1*mst12 - 8*
     +    s**(-1)*u1**2 + 16*s**(-1)*u1**3*(t1+u1)**(-1) + 8*u1*
     +    (t1+u1)**(-1)*mst12 + 8*u1**2*(t1+u1)**(-1) )
     +
      M2QBH1 = M2QBH1 + ANG4(52)*N*CF**2 * ( 8*s*mst12 )
     +
      M2QBH1 = M2QBH1 + ANG4(54)*N*CF**2 * ( 8*s**(-1)*t1**2 + 8*
     +    s**(-1)*u1**2 + 32*s**(-1)*u1**3*s4**(-1) - 32*s**(-1)*u1**3*
     +    (t1+u1)**(-1) + 8*t1 + 16*u1*s4**(-1)*mst12 - 16*u1*
     +    (t1+u1)**(-1)*mst12 - 16*u1 + 16*u1**2*s4**(-1) + 16*u1**2*
     +    (t1+u1)**(-1) + 8*mst12 )
     +
      M2QBH1 = M2QBH1 + ANG4(54)*N**2*CF * (  - 4*s**(-1)*t1*u1 + 4*
     +    s**(-1)*u1**2 - 16*s**(-1)*u1**3*s4**(-1) + 8*s**(-1)*u1**3*
     +    (t1+u1)**(-1) - 8*u1*s4**(-1)*mst12 + 4*u1*(t1+u1)**(-1)*
     +    mst12 + 4*u1 - 8*u1**2*s4**(-1) - 4*u1**2*(t1+u1)**(-1) )
     +
      M2QBH1 = M2QBH1 + ANG4(56)*N*CF**2 * ( 8*s*mst12 )
     +
      M2QBH1 = M2QBH1 + ANG4(58)*N*CF**2 * ( 8*s**(-1)*t1**2 + 8*
     +    s**(-1)*u1**2 + 32*s**(-1)*u1**3*s4**(-1) - 32*s**(-1)*u1**3*
     +    (t1+u1)**(-1) - 32*t1*u1*s4**(-1) - 16*t1*s4**(-1)*mst12 + 16
     +    *t1**2*s4**(-1) - 16*u1*(t1+u1)**(-1)*mst12 + 24*u1 + 32*
     +    u1**2*s4**(-1) - 16*u1**2*(t1+u1)**(-1) + 24*mst12 )
     +
      M2QBH1 = M2QBH1 + ANG4(58)*N**2*CF * ( 4*s**(-1)*t1*u1 - 4*
     +    s**(-1)*t1**2 - 8*s**(-1)*u1**2 - 8*s**(-1)*u1**3*s4**(-1) + 
     +    16*s**(-1)*u1**3*(t1+u1)**(-1) + 8*t1*u1*s4**(-1) + 4*t1*
     +    s4**(-1)*mst12 - 4*t1**2*s4**(-1) + 8*u1*(t1+u1)**(-1)*mst12
     +     - 8*u1 - 8*u1**2*s4**(-1) + 8*u1**2*(t1+u1)**(-1) - 8*mst12
     +     )

      DSTQBH = S4/(S4+MSt12)/2.D0 *
     +     ALPHAS**3 * AVG * M2QBH1 /4.D0 /S**2 *CONV

      RETURN
      END


      REAL*8 FUNCTION DSTQBD(ALPHAS,S,T1,S4,MST1,MG,DEL,S4MAX)
C***  LOG(DEL) PART OF CROSS SECTIONS FOR Q +QB -> ST + STB +G 
      IMPLICIT NONE
      REAL*8 ALPHAS,S,S4,T1,SB,MST1,MG,MST12,CF
      REAL*8 M2QBD1
      REAL*8 CONV,N,AVG,BETA,XS,DEL,S4MAX,DLDEL1,DLDEL2
      REAL*8 COLO1(1:9)

      CONV = 389379660.D0
      N = 3.D0
      CF = (N**2-1.D0)/N/2.D0
      AVG = (1.D0/2.D0)**2 /N**2

      MST12 = MST1**2
      SB = S*DSQRT(1 -4.D0*MST12/S)
      BETA = DSQRT(1 -4*MST12/S)
      XS = (1.D0 -BETA)/(1.D0 +BETA)

      DLDEL1 = DLOG(S4MAX/MST12) -(S4MAX-DEL)/S4
      DLDEL2 = DLOG(S4MAX/MST12)**2 -2.D0*(S4MAX -DEL)/S4*DLOG(S4/MST12)

      COLO1(1) = DLOG(XS)
      COLO1(3) = DLOG(S/MST12)
      COLO1(4) = DLOG(-T1/MST12)
      COLO1(8) = DLOG((S+T1)/MST12)


      M2QBD1 = 0D0
      M2QBD1 = M2QBD1 + N*CF**2*dldel1 * ( 32*s**(-2)*t1**2 + 32*
     +    s**(-1)*t1 + 32*s**(-1)*mst12 )
     +
      M2QBD1 = M2QBD1 + N*CF**2*dldel2 * (  - 32*s**(-2)*t1**2 - 32*
     +    s**(-1)*t1 - 32*s**(-1)*mst12 )
     +
      M2QBD1 = M2QBD1 + COLO1(1)*N*CF**2*dldel1 * (  - 64*s**(-2)*t1**2
     +    *sb**(-1)*mst12 - 64*s**(-1)*t1*sb**(-1)*mst12 + 32*s**(-1)*
     +    t1**2*sb**(-1) - 64*s**(-1)*sb**(-1)*mst12**2 + 32*t1*
     +    sb**(-1) + 32*sb**(-1)*mst12 )
     +
      M2QBD1 = M2QBD1 + COLO1(1)*N**2*CF*dldel1 * ( 32*s**(-2)*t1**2*
     +    sb**(-1)*mst12 + 32*s**(-1)*t1*sb**(-1)*mst12 - 16*s**(-1)*
     +    t1**2*sb**(-1) + 32*s**(-1)*sb**(-1)*mst12**2 - 16*t1*
     +    sb**(-1) - 16*sb**(-1)*mst12 )
     +
      M2QBD1 = M2QBD1 + COLO1(3)*N*CF**2*dldel1 * (  - 32*s**(-2)*t1**2
     +     - 32*s**(-1)*t1 - 32*s**(-1)*mst12 )
     +
      M2QBD1 = M2QBD1 + COLO1(3)*N**2*CF*dldel1 * ( 16*s**(-2)*t1**2 + 
     +    16*s**(-1)*t1 + 16*s**(-1)*mst12 )
     +
      M2QBD1 = M2QBD1 + COLO1(4)*N*CF**2*dldel1 * (  - 96*s**(-2)*t1**2
     +     - 96*s**(-1)*t1 - 96*s**(-1)*mst12 )
     +
      M2QBD1 = M2QBD1 + COLO1(4)*N**2*CF*dldel1 * ( 32*s**(-2)*t1**2 + 
     +    32*s**(-1)*t1 + 32*s**(-1)*mst12 )
     +
      M2QBD1 = M2QBD1 + COLO1(8)*N*CF**2*dldel1 * ( 160*s**(-2)*t1**2
     +     + 160*s**(-1)*t1 + 160*s**(-1)*mst12 )
     +
      M2QBD1 = M2QBD1 + COLO1(8)*N**2*CF*dldel1 * (  - 64*s**(-2)*t1**2
     +     - 64*s**(-1)*t1 - 64*s**(-1)*mst12 )

      DSTQBD = ALPHAS**3 * AVG * M2QBD1 /4.D0 /S**2 *CONV

      RETURN
      END



      REAL*8 FUNCTION DSTGB3(ALPHAS,S,T1,S4,MSt1,MG,SCA)
C***  GIVES THE SCALE DEPENDENCE OF HARD
C***  SCA = Q**2/MST1**2    
      IMPLICIT NONE
      REAL*8 ALPHAS,S,T1,U1,S4,MSt1,MSt12,MG,SCA,N,CF,NS,CONV,AVG
      REAL*8 M2GB31

      N = 3.D0
      CF = (N**2 -1.D0)/2.D0/N
      NS = 6.D0
      AVG = (1.D0/2.D0)**2 /N/(N**2 -1.D0)
      CONV = 389379660.D0

      MSt12 = MSt1**2
      U1 = S4 -S -T1

      M2GB31 = 0D0
      M2GB31 = M2GB31 + N*CF**2 * ( 16*s**(-2)*t1**(-1)*u1**2 + 32*
     +    s**(-2)*t1 + 32*s**(-2)*u1 - 16*s**(-1)*t1**(-2)*u1*mst12 + 
     +    16*s**(-1)*t1**(-1)*u1 - 32*s**(-1)*t1**(-1)*mst12 - 32*
     +    s**(-1)*t1*(s+u1)**(-1) - 32*s**(-1)*(s+u1)**(-1)*mst12 - 64*
     +    s*t1**(-1)*u1**(-2)*mst12 - 32*s*t1**(-1)*u1**(-1)*
     +    (s+t1)**(-1)*mst12 - 64*s*u1**(-3)*mst12 + 32*s*u1**(-2) + 64
     +    *s**2*t1**(-2)*u1**(-3)*mst12**2 + 32*s**2*t1**(-2)*u1**(-2)*
     +    (s+t1)**(-1)*mst12**2 + 64*s**2*t1**(-1)*u1**(-4)*mst12**2 - 
     +    64*s**2*t1**(-1)*u1**(-3)*mst12 + 64*s**3*t1**(-2)*u1**(-4)*
     +    mst12**2 - 16*t1**(-2)*mst12 + 32*t1*u1**(-2) + 32*u1**(-1)
     +     + 16*(s+t1)**(-1) )
     +
      M2GB31 = M2GB31 + N**2*CF * ( 16*s**(-2)*t1 + 32*s**(-2)*t1**2*
     +    u1**(-1) + 32*s**(-2)*t1**3*u1**(-2) - 64*s**(-1)*t1*u1**(-2)
     +    *mst12 + 32*s**(-1)*t1*u1**(-1) - 64*s**(-1)*t1**2*u1**(-3)*
     +    mst12 + 64*s**(-1)*t1**2*u1**(-2) - 32*s**(-1)*u1**(-1)*mst12
     +     + 64*s*t1**(-1)*u1**(-3)*mst12**2 + 128*s*u1**(-4)*mst12**2
     +     - 64*s*u1**(-3)*mst12 + 64*s**2*t1**(-1)*u1**(-4)*mst12**2
     +     + 32*t1**(-1)*u1**(-2)*mst12**2 + 64*t1*u1**(-4)*mst12**2 - 
     +    128*t1*u1**(-3)*mst12 + 32*t1*u1**(-2) + 64*u1**(-3)*mst12**2
     +     - 64*u1**(-2)*mst12 )

      DSTGB3 = ALPHAS**3 * AVG *M2GB31 *DLOG(1.D0/SCA)/8.D0/S**2  *CONV
      RETURN
      END


      REAL*8 FUNCTION DSTGBH(ALPHAS,S,T1,S4,MST1,MG)
C***  CROSS SECTIONS FOR G + QB -> ST + STB +QB
      IMPLICIT NONE
      REAL*8 ALPHAS,S,S4,T1,U1,MST1,MG,MST12
      REAL*8 CONV,N,CF,AVG
      REAL*8 ANGDEF(1:11), ANA(1:3,1:9), ANB(1:3,1:9), ANC(1:3,1:9)
      REAL*8 AHP1P1, ABP1P1, ABP1P2, A4P1P1
      REAL*8 A4M1P2, A4P0P2, A4P1P0, ABP2P2
      REAL*8 ABP2P1, ABP2P0
      REAL*8 M2GBH1
      REAL*8 ANG4(1:84), COLO1(1:9)
           
      CONV = 389379660.D0

      N = 3.D0
      CF = (N**2 -1.D0)/N/2.D0

      AVG = (1.D0/2.D0)**2 /N /(N**2 -1.D0)

      MST12 = MST1**2
      U1 = S4 -S -T1

      ANGDEF(1) = 2.D0*DSQRT(S4 +MST12)
      ANGDEF(2) = (S +U1)/ANGDEF(1)
      ANGDEF(3) = (S +T1)/ANGDEF(1)
      ANGDEF(4) = S4/ANGDEF(1)
      ANGDEF(5) = (S4 +2.D0*MST12)/ANGDEF(1)
      ANGDEF(6) = -(T1 +U1 +2.D0*MST12)/ANGDEF(1)
      ANGDEF(7) = DSQRT((T1 +U1)**2 -4.D0*MST12*S)/ANGDEF(1)
      ANGDEF(8) = 
     +  (T1*S4 -S*(U1+2.D0*MST12))/(S+T1)/DSQRT((T1+U1)**2-4.D0*MST12*S)
      ANGDEF(9) = DSQRT(1 -ANGDEF(8)**2)
      ANGDEF(10) =
     +  (U1*S4 -S*(T1+2.D0*MST12))/(S+U1)/DSQRT((T1+U1)**2-4.D0*MST12*S)
      ANGDEF(11) = DSQRT(1 -ANGDEF(10)**2)

      ANA(1,1) = +2.D0*ANGDEF(4)*ANGDEF(6)
      ANB(1,1) = -2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(8)
      ANC(1,1) = -2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(9)
      ANA(1,2) = +2.D0*ANGDEF(5)*ANGDEF(6) +2.D0*MST12
      ANB(1,2) = -ANB(1,1)
      ANC(1,2) = -ANC(1,1)
      ANA(1,3) = -2.D0*ANGDEF(3)*ANGDEF(4)
      ANB(1,3) = -ANA(1,3)
      ANC(1,3) =  0.D0
      ANA(1,4) = -2.D0*ANGDEF(2)*ANGDEF(4)
      ANB(1,4) =
     +     2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(8)-2.D0*ANGDEF(3)*ANGDEF(4)
      ANC(1,4) = +2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(9)
      ANA(1,5) = -2.D0*ANGDEF(5)*ANGDEF(3)
      ANB(1,5) = -ANB(1,3)
      ANC(1,5) = -ANC(1,3)
      ANA(1,6) = -2.D0*ANGDEF(5)*ANGDEF(2)
      ANB(1,6) = -ANB(1,4)
      ANC(1,6) = -ANC(1,4)

      ANA(2,1) = +2.D0*ANGDEF(4)*ANGDEF(6)
      ANB(2,1) = -2.D0*ANGDEF(4)*ANGDEF(7)
      ANC(2,1) =  0.D0
      ANA(2,2) = +2.D0*ANGDEF(5)*ANGDEF(6) +2.D0*MST12
      ANB(2,2) = -ANB(2,1)
      ANC(2,2) = -ANC(2,1)
      ANA(2,3) = -2.D0*ANGDEF(3)*ANGDEF(4)
      ANB(2,3) = +2.D0*ANGDEF(3)*ANGDEF(4)*ANGDEF(8)
      ANC(2,3) = +2.D0*ANGDEF(3)*ANGDEF(4)*ANGDEF(9)
      ANA(2,4) = -2.D0*ANGDEF(2)*ANGDEF(4)
      ANB(2,4) =
     +     2.D0*ANGDEF(4)*ANGDEF(7) -2.D0*ANGDEF(3)*ANGDEF(4)*ANGDEF(8)
      ANC(2,4) = -2.D0*ANGDEF(3)*ANGDEF(4)*ANGDEF(9)
      ANA(2,5) = -2.D0*ANGDEF(5)*ANGDEF(3)
      ANB(2,5) = -ANB(2,3)
      ANC(2,5) = -ANC(2,3)
      ANA(2,6) = -2.D0*ANGDEF(5)*ANGDEF(2)
      ANB(2,6) = -ANB(2,4)
      ANC(2,6) = -ANC(2,4)

      ANA(3,1) = +2.D0*ANGDEF(4)*ANGDEF(6)
      ANB(3,1) = -2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(10)
      ANC(3,1) = -2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(11)
      ANA(3,2) = +2.D0*ANGDEF(5)*ANGDEF(6) +2.D0*MST12
      ANB(3,2) = -ANB(3,1)
      ANC(3,2) = -ANC(3,1)
      ANA(3,3) = -2.D0*ANGDEF(3)*ANGDEF(4)
      ANB(3,3) = 
     +     2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(10) -2.D0*ANGDEF(2)*ANGDEF(4)
      ANC(3,3) = +2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(11)
      ANA(3,4) = -2.D0*ANGDEF(2)*ANGDEF(4)
      ANB(3,4) = -ANA(3,4)
      ANC(3,4) =  0.D0
      ANA(3,5) = -2.D0*ANGDEF(5)*ANGDEF(3)
      ANB(3,5) = -ANB(3,3)
      ANC(3,5) = -ANC(3,3)
      ANA(3,6) = -2.D0*ANGDEF(5)*ANGDEF(2)
      ANB(3,6) = -ANB(3,4)
      ANC(3,6) = -ANC(3,4)


      ANG4(14) =A4M1P2(ANA(3,6),ANB(3,6),ANA(3,2),ANB(3,2),ANC(3,2))
      ANG4(17) =A4P1P1(ANA(3,6),ANB(3,6),ANA(3,2),ANB(3,2),ANC(3,2))

      ANG4(38) =A4P0P2(ANA(1,1),ANB(1,1),ANA(1,2),ANB(1,2),ANC(1,2))
      ANG4(39) =A4P1P0(ANA(2,2),ANB(2,2),ANA(1,1),ANB(1,1),ANC(1,1))

      ANG4(44) =A4P1P0(ANA(3,6),ANB(3,6),ANA(1,1),ANB(1,1),ANC(1,1))

      ANG4(48) =AHP1P1(ANA(1,3),ANB(1,3),ANA(1,4),ANB(1,4),ANC(1,4))

      ANG4(51) =ABP2P2(ANA(1,3),ANB(1,3),ANA(1,2),ANB(1,2),ANC(1,2))
      ANG4(52) =ABP1P2(ANA(1,3),ANB(1,3),ANA(1,2),ANB(1,2),ANC(1,2))
      ANG4(53) =ABP2P1(ANA(1,3),ANB(1,3),ANA(1,2),ANB(1,2),ANC(1,2))
      ANG4(54) =ABP1P1(ANA(1,3),ANB(1,3),ANA(1,2),ANB(1,2),ANC(1,2))
      ANG4(56) =ABP1P2(ANA(3,4),ANB(3,4),ANA(3,2),ANB(3,2),ANC(3,2))
      ANG4(58) =ABP1P1(ANA(3,4),ANB(3,4),ANA(3,2),ANB(3,2),ANC(3,2))
      ANG4(59) =ABP2P2(ANA(1,3),ANB(1,3),ANA(1,6),ANB(1,6),ANC(1,6)) 
      ANG4(60) =ABP1P2(ANA(1,3),ANB(1,3),ANA(1,6),ANB(1,6),ANC(1,6)) 

      ANG4(61) =ABP2P1(ANA(1,3),ANB(1,3),ANA(1,6),ANB(1,6),ANC(1,6)) 
      ANG4(62) =ABP1P1(ANA(1,3),ANB(1,3),ANA(1,6),ANB(1,6),ANC(1,6)) 
      ANG4(70) =ABP2P0(ANA(1,3),ANB(1,3),ANA(1,1),ANB(1,1),ANC(1,1))

      COLO1(9) = DLOG(S4**2/MST12/(S4+MST12))

      M2GBH1 = 0D0
      M2GBH1 = M2GBH1 + N*(s4+mst12)*CF**2 * (  - 32*s**(-2)*t1*
     +    s4**(-1) - 32*s**(-2)*u1*s4**(-1) + 32*s**(-1)*t1**(-1)*
     +    s4**(-1)*mst12 - 64*s**(-1)*t1*u1**(-1)*s4**(-2)*mst12 + 96*
     +    s**(-1)*t1*u1**(-1)*s4**(-1) + 64*s**(-1)*t1*s4**(-2)*
     +    (s+u1)**(-1)*mst12 - 128*s**(-1)*t1*s4**(-2) + 64*s**(-1)*t1*
     +    s4**(-1)*(s+u1)**(-1) + 64*s**(-1)*t1**2*u1**(-2)*s4**(-1) - 
     +    320*s**(-1)*t1**2*u1**(-1)*s4**(-2) + 64*s**(-1)*t1**2*
     +    u1**(-1)*s4**(-1)*(s+u1)**(-1) + 64*s**(-1)*t1**2*s4**(-2)*
     +    (s+u1)**(-1) - 128*s**(-1)*t1**3*u1**(-1)*s4**(-2)*
     +    (s+u1)**(-1) - 32*s**(-1)*u1**(-1)*s4**(-1)*mst12 + 64*
     +    s**(-1)*s4**(-1)*(s+u1)**(-1)*mst12 - 32*s*t1**(-2)*u1**(-2)*
     +    s4**(-1)*mst12**2 + 128*s*t1**(-1)*u1**(-3)*mst12 - 192*s*
     +    t1**(-1)*u1**(-2)*s4**(-1)*mst12 - 64*s*t1**(-1)*u1**(-1)*
     +    s4**(-1)*(s+t1)**(-1)*mst12 - 192*s*u1**(-3)*s4**(-1)*mst12
     +     - 64*s*u1**(-1)*s4**(-2) + 32*s*u1**(-1)*s4**(-1)*
     +    (s+u1)**(-1) )
     +
      M2GBH1 = M2GBH1 + N*(s4+mst12)*CF**2 * (  - 192*s**2*t1**(-2)*
     +    u1**(-4)*mst12**2 + 256*s**2*t1**(-2)*u1**(-3)*s4**(-1)*
     +    mst12**2 + 64*s**2*t1**(-2)*u1**(-2)*s4**(-1)*(s+t1)**(-1)*
     +    mst12**2 + 256*s**2*t1**(-1)*u1**(-4)*s4**(-1)*mst12**2 - 192
     +    *s**2*t1**(-1)*u1**(-3)*s4**(-1)*mst12 + 256*s**3*t1**(-2)*
     +    u1**(-4)*s4**(-1)*mst12**2 + 32*t1**(-1)*u1**(-2)*s4**(-1)*
     +    mst12**2 + 32*t1**(-1)*u1**(-1)*s4**(-1)*mst12 - 256*t1*
     +    u1**(-1)*s4**(-2) + 96*t1*u1**(-1)*s4**(-1)*(s+u1)**(-1) - 64
     +    *t1**2*u1**(-2)*s4**(-1)*(s+u1)**(-1) - 32*u1**(-2)*s4**(-1)*
     +    (s+t1)**(-1)*mst12**2 - 64*u1**(-1)*s4**(-2)*mst12 - 32*
     +    u1**(-1)*s4**(-1)*(s+t1)**(-1)*mst12 + 96*u1**(-1)*s4**(-1)*
     +    (s+u1)**(-1)*mst12 + 32*u1**(-1)*s4**(-1) - 64*s4**(-2) + 16*
     +    s4**(-1)*(s+t1)**(-1) + 32*s4**(-1)*(s+u1)**(-1) )
     +
      M2GBH1 = M2GBH1 + N**2*(s4+mst12)*CF * ( 32*s**(-2)*t1*u1*
     +    s4**(-2) - 16*s**(-2)*t1*s4**(-1) - 32*s**(-2)*t1**2*u1**(-1)
     +    *s4**(-1) + 64*s**(-2)*t1**2*s4**(-2) + 32*s**(-2)*t1**3*
     +    u1**(-1)*s4**(-2) + 128*s**(-1)*t1*u1**(-3)*mst12 - 192*
     +    s**(-1)*t1*u1**(-2)*s4**(-1)*mst12 + 32*s**(-1)*t1*u1**(-1)*
     +    s4**(-2)*mst12 - 56*s**(-1)*t1*u1**(-1)*s4**(-1) - 16*s**(-1)
     +    *t1*s4**(-2)*(s+u1)**(-1)*mst12 + 128*s**(-1)*t1*s4**(-2) - 
     +    24*s**(-1)*t1*s4**(-1)*(s+u1)**(-1) - 192*s**(-1)*t1**2*
     +    u1**(-3)*s4**(-1)*mst12 - 16*s**(-1)*t1**2*u1**(-2)*s4**(-1)
     +     + 160*s**(-1)*t1**2*u1**(-1)*s4**(-2) - 16*s**(-1)*t1**2*
     +    u1**(-1)*s4**(-1)*(s+u1)**(-1) - 16*s**(-1)*t1**2*s4**(-2)*
     +    (s+u1)**(-1) + 32*s**(-1)*t1**3*u1**(-1)*s4**(-2)*
     +    (s+u1)**(-1) - 24*s**(-1)*u1**(-1)*s4**(-1)*mst12 + 16*
     +    s**(-1)*u1*s4**(-2) + 16*s**(-1)*s4**(-2)*mst12 - 24*s**(-1)*
     +    s4**(-1)*(s+u1)**(-1)*mst12 - 16*s**(-1)*s4**(-1) + 64*s*
     +    t1**(-1)*u1**(-3)*s4**(-1)*mst12**2 )
     +
      M2GBH1 = M2GBH1 + N**2*(s4+mst12)*CF * ( 192*s*u1**(-4)*s4**(-1)*
     +    mst12**2 - 64*s*u1**(-3)*s4**(-1)*mst12 + 32*s*u1**(-1)*
     +    s4**(-2) - 16*s*u1**(-1)*s4**(-1)*(s+u1)**(-1) + 64*s**2*
     +    t1**(-1)*u1**(-4)*s4**(-1)*mst12**2 + 32*t1**(-1)*u1**(-2)*
     +    s4**(-1)*mst12**2 + 128*t1*u1**(-4)*s4**(-1)*mst12**2 - 256*
     +    t1*u1**(-3)*s4**(-1)*mst12 + 128*t1*u1**(-1)*s4**(-2) - 40*t1
     +    *u1**(-1)*s4**(-1)*(s+u1)**(-1) + 16*t1**2*u1**(-2)*s4**(-1)*
     +    (s+u1)**(-1) - 64*u1**(-4)*mst12**2 + 128*u1**(-3)*s4**(-1)*
     +    mst12**2 - 64*u1**(-2)*s4**(-1)*mst12 + 32*u1**(-1)*s4**(-2)*
     +    mst12 - 40*u1**(-1)*s4**(-1)*(s+u1)**(-1)*mst12 - 16*u1**(-1)
     +    *s4**(-1) + 48*s4**(-2) - 16*s4**(-1)*(s+u1)**(-1) )
     +
      M2GBH1 = M2GBH1 + ANG4(14)*N*CF**2 * (  - 8*s**(-1)*mst12 )
     +
      M2GBH1 = M2GBH1 + ANG4(17)*N*CF**2 * ( 64*s**(-1)*t1*u1 + 16*
     +    s**(-1)*t1*mst12 + 80*s**(-1)*t1**2 + 32*s**(-1)*t1**3*
     +    u1**(-1) + 16*s**(-1)*u1*mst12 + 16*s**(-1)*u1**2 - 64*t1*
     +    u1**(-1)*mst12 - 16*t1*(s+u1)**(-1)*mst12 + 32*t1 - 16*t1**2*
     +    (s+u1)**(-1) - 32*t1**3*u1**(-1)*(s+u1)**(-1) + 16*u1 - 32*
     +    mst12 )
     +
      M2GBH1 = M2GBH1 + ANG4(17)*N**2*CF * (  - 32*s**(-1)*t1*u1 - 8*
     +    s**(-1)*t1*mst12 - 40*s**(-1)*t1**2 - 16*s**(-1)*t1**3*
     +    u1**(-1) - 8*s**(-1)*u1*mst12 - 8*s**(-1)*u1**2 + 16*s*t1*
     +    u1**(-2)*mst12 - 8*s*t1*u1**(-1) + 8*s*u1**(-1)*mst12 - 4*s
     +     + 32*t1*u1**(-1)*mst12 + 4*t1*(s+u1)**(-1)*mst12 - 32*t1 - 
     +    16*t1**2*u1**(-1) + 4*t1**2*(s+u1)**(-1) + 8*t1**3*u1**(-1)*
     +    (s+u1)**(-1) - 12*u1 + 12*mst12 )
     +
      M2GBH1 = M2GBH1 + ANG4(38)*N*CF**2 * (  - 8*s**(-1)*u1*mst12 - 8*
     +    mst12 )
     +
      M2GBH1 = M2GBH1 + ANG4(38)*N**2*CF * (  - 8*mst12 )
     +
      M2GBH1 = M2GBH1 + ANG4(39)*N*CF**2 * ( 16*s**(-1)*t1*u1**(-1)*
     +    mst12 + 8*s**(-1)*t1 + 16*s**(-1)*t1**2*u1**(-1) - 32*
     +    u1**(-1)*mst12 )
     +
      M2GBH1 = M2GBH1 + ANG4(39)*N**2*CF * (  - 4*s**(-1)*t1*u1**(-1)*
     +    mst12 - 4*s**(-1)*t1 - 4*s**(-1)*t1**2*u1**(-1) - 4*s**(-1)*
     +    mst12 + 8*u1**(-1)*mst12 )
     +
      M2GBH1 = M2GBH1 + ANG4(44)*N*CF**2 * ( 24 + 32*s**(-1)*t1 + 16*
     +    s**(-1)*u1 + 32*s**(-1)*mst12 + 8*s*u1**(-1) + 16*t1*u1**(-1)
     +     + 16*u1**(-1)*mst12 )
     +
      M2GBH1 = M2GBH1 + ANG4(44)*N**2*CF * (  - 12 - 16*s**(-1)*t1 - 8*
     +    s**(-1)*u1 - 16*s**(-1)*mst12 - 4*s*u1**(-1) - 8*t1*u1**(-1)
     +     - 8*u1**(-1)*mst12 )
     +
      M2GBH1 = M2GBH1 + ANG4(48)*N*CF**2 * ( 64*s*t1*u1**(-1) + 16*s*
     +    u1**(-1)*mst12 + 32*s + 16*s**2*u1**(-1) + 16*t1*u1**(-1)*
     +    mst12 - 16*t1*(s+u1)**(-1)*mst12 + 48*t1 + 80*t1**2*u1**(-1)
     +     - 16*t1**2*(s+u1)**(-1) + 32*t1**3*u1**(-1)*(s+u1)**(-1) + 
     +    16*u1 )
     +
      M2GBH1 = M2GBH1 + ANG4(48)*N**2*CF * (  - 12*s**(-1)*t1*u1 - 16*
     +    s**(-1)*t1**2 - 8*s**(-1)*t1**3*u1**(-1) - 4*s**(-1)*u1**2 - 
     +    32*s*t1*u1**(-1) - 8*s*u1**(-1)*mst12 - 20*s - 8*s**2*
     +    u1**(-1) - 8*t1*u1**(-1)*mst12 + 4*t1*(s+u1)**(-1)*mst12 - 40
     +    *t1 - 40*t1**2*u1**(-1) + 4*t1**2*(s+u1)**(-1) - 8*t1**3*
     +    u1**(-1)*(s+u1)**(-1) - 16*u1 - 4*mst12 )
     +
      M2GBH1 = M2GBH1 + ANG4(51)*N**2*CF * (  - 16*s**2*mst12 )
     +
      M2GBH1 = M2GBH1 + ANG4(52)*N**2*CF * (  - 16*s*mst12 )
     +
      M2GBH1 = M2GBH1 + ANG4(53)*N**2*CF * (  - 32*s*t1*u1**(-1)*mst12
     +     - 16*s**2*u1**(-1)*mst12 )
     +
      M2GBH1 = M2GBH1 + ANG4(54)*N*CF**2 * (  - 64*s*u1**(-1)*mst12 )
     +
      M2GBH1 = M2GBH1 + ANG4(54)*N**2*CF * ( 16*s**(-1)*t1*u1 + 24*
     +    s**(-1)*t1**2 + 16*s**(-1)*t1**3*u1**(-1) + 4*s**(-1)*u1**2
     +     - 16*s*t1*u1**(-2)*mst12 + 8*s*t1*u1**(-1) + 4*s - 16*t1*
     +    u1**(-1)*mst12 + 24*t1 + 24*t1**2*u1**(-1) + 8*u1 - 8*mst12 )
     +
      M2GBH1 = M2GBH1 + ANG4(56)*N*CF**2 * ( 8*s*mst12 )
     +
      M2GBH1 = M2GBH1 + ANG4(58)*N*CF**2 * ( 16*s**(-1)*t1*u1 + 16*
     +    s**(-1)*t1**2 + 8*s**(-1)*u1**2 + 16*t1*u1**(-1)*mst12 - 16*
     +    t1*(s+u1)**(-1)*mst12 - 8*t1 - 16*t1**2*u1**(-1) - 16*t1**2*
     +    (s+u1)**(-1) - 32*t1**3*u1**(-1)*(s+u1)**(-1) + 8*u1 - 16*
     +    mst12 )
     +
      M2GBH1 = M2GBH1 + ANG4(58)*N**2*CF * ( 4*s**(-1)*t1*u1 + 8*
     +    s**(-1)*t1**2 + 8*s**(-1)*t1**3*u1**(-1) - 8*t1*u1**(-1)*
     +    mst12 + 4*t1*(s+u1)**(-1)*mst12 + 8*t1 + 8*t1**2*u1**(-1) + 4
     +    *t1**2*(s+u1)**(-1) + 8*t1**3*u1**(-1)*(s+u1)**(-1) )
     +
      M2GBH1 = M2GBH1 + ANG4(59)*N*CF**2 * (  - 16*t1**2*mst12 )
     +
      M2GBH1 = M2GBH1 + ANG4(60)*N*CF**2 * (  - 16*t1*mst12 - 16*
     +    mst12**2 )
     +
      M2GBH1 = M2GBH1 + ANG4(61)*N*CF**2 * (  - 32*s*t1*u1**(-1)*mst12
     +     - 32*t1**2*u1**(-1)*mst12 )
     +
      M2GBH1 = M2GBH1 + ANG4(61)*N**2*CF * ( 16*t1**2*u1**(-1)*mst12 )
     +
      M2GBH1 = M2GBH1 + ANG4(62)*N*CF**2 * ( 16*s**(-1)*t1*mst12 - 16*
     +    s**(-1)*t1**2 - 32*s**(-1)*t1**3*u1**(-1) + 16*s*t1*u1**(-1)
     +     - 16*s*u1**(-1)*mst12 + 32*t1*u1**(-1)*mst12 - 16*t1*
     +    (s+u1)**(-1)*mst12 + 8*t1 + 16*t1**2*u1**(-1) - 16*t1**2*
     +    (s+u1)**(-1) + 32*t1**3*u1**(-1)*(s+u1)**(-1) - 32*u1**(-1)*
     +    mst12**2 - 16*mst12 )
     +
      M2GBH1 = M2GBH1 + ANG4(62)*N**2*CF * (  - 8*s**(-1)*t1*mst12 + 8*
     +    s**(-1)*t1**2 + 16*s**(-1)*t1**3*u1**(-1) - 16*s*t1*u1**(-2)*
     +    mst12 - 16*t1*u1**(-1)*mst12 + 4*t1*(s+u1)**(-1)*mst12 + 8*
     +    t1**2*u1**(-1) + 4*t1**2*(s+u1)**(-1) - 8*t1**3*u1**(-1)*
     +    (s+u1)**(-1) + 16*u1**(-1)*mst12**2 )
     +
      M2GBH1 = M2GBH1 + ANG4(70)*N*CF**2 * (  - 32*s*t1*u1**(-2)*mst12
     +     - 16*s**2*u1**(-2)*mst12 - 16*t1**2*u1**(-2)*mst12 )
     +
      M2GBH1 = M2GBH1 + COLO1(9)*N*(s4+mst12)*CF**2 * ( 16*s**(-2)*
     +    t1**(-1)*u1**2*s4**(-1) + 32*s**(-2)*t1*s4**(-1) + 32*s**(-2)
     +    *u1*s4**(-1) - 16*s**(-1)*t1**(-2)*u1*s4**(-1)*mst12 + 16*
     +    s**(-1)*t1**(-1)*u1*s4**(-1) - 32*s**(-1)*t1**(-1)*s4**(-1)*
     +    mst12 + 64*s**(-1)*t1*u1**(-1)*s4**(-2)*mst12 - 96*s**(-1)*t1
     +    *u1**(-1)*s4**(-1) - 64*s**(-1)*t1*s4**(-2)*(s+u1)**(-1)*
     +    mst12 + 192*s**(-1)*t1*s4**(-2) - 64*s**(-1)*t1*s4**(-1)*
     +    (s+u1)**(-1) - 64*s**(-1)*t1**2*u1**(-2)*s4**(-1) + 320*
     +    s**(-1)*t1**2*u1**(-1)*s4**(-2) - 64*s**(-1)*t1**2*u1**(-1)*
     +    s4**(-1)*(s+u1)**(-1) - 64*s**(-1)*t1**2*s4**(-2)*
     +    (s+u1)**(-1) + 128*s**(-1)*t1**3*u1**(-1)*s4**(-2)*
     +    (s+u1)**(-1) + 32*s**(-1)*u1**(-1)*s4**(-1)*mst12 + 64*
     +    s**(-1)*u1*s4**(-2) - 64*s**(-1)*s4**(-1)*(s+u1)**(-1)*mst12
     +     - 64*s**(-1)*s4**(-1) + 32*s*t1**(-2)*u1**(-2)*s4**(-1)*
     +    mst12**2 - 128*s*t1**(-1)*u1**(-3)*mst12 + 64*s*t1**(-1)*
     +    u1**(-2)*s4**(-1)*mst12 )
     +
      M2GBH1 = M2GBH1 + COLO1(9)*N*(s4+mst12)*CF**2 * ( 64*s*u1**(-3)*
     +    s4**(-1)*mst12 + 32*s*u1**(-2)*s4**(-1) + 64*s*u1**(-1)*
     +    s4**(-2) - 32*s*u1**(-1)*s4**(-1)*(s+u1)**(-1) + 192*s**2*
     +    t1**(-2)*u1**(-4)*mst12**2 - 128*s**2*t1**(-2)*u1**(-3)*
     +    s4**(-1)*mst12**2 - 128*s**2*t1**(-1)*u1**(-4)*s4**(-1)*
     +    mst12**2 + 64*s**2*t1**(-1)*u1**(-3)*s4**(-1)*mst12 - 128*
     +    s**3*t1**(-2)*u1**(-4)*s4**(-1)*mst12**2 - 16*t1**(-2)*
     +    s4**(-1)*mst12 - 32*t1**(-1)*u1**(-2)*s4**(-1)*mst12**2 - 32*
     +    t1**(-1)*u1**(-1)*s4**(-1)*mst12 + 32*t1*u1**(-2)*s4**(-1) + 
     +    256*t1*u1**(-1)*s4**(-2) - 96*t1*u1**(-1)*s4**(-1)*
     +    (s+u1)**(-1) + 64*t1**2*u1**(-2)*s4**(-1)*(s+u1)**(-1) + 32*
     +    u1**(-2)*s4**(-1)*(s+t1)**(-1)*mst12**2 + 64*u1**(-1)*
     +    s4**(-2)*mst12 + 32*u1**(-1)*s4**(-1)*(s+t1)**(-1)*mst12 - 96
     +    *u1**(-1)*s4**(-1)*(s+u1)**(-1)*mst12 + 128*s4**(-2) + 16*
     +    s4**(-1)*(s+t1)**(-1) - 32*s4**(-1)*(s+u1)**(-1) )
     +
      M2GBH1 = M2GBH1 + COLO1(9)*N**2*(s4+mst12)*CF * (  - 48*s**(-2)*
     +    t1*u1*s4**(-2) + 48*s**(-2)*t1*s4**(-1) + 64*s**(-2)*t1**2*
     +    u1**(-1)*s4**(-1) - 64*s**(-2)*t1**2*s4**(-2) + 32*s**(-2)*
     +    t1**3*u1**(-2)*s4**(-1) - 32*s**(-2)*t1**3*u1**(-1)*s4**(-2)
     +     + 16*s**(-2)*u1*s4**(-1) - 16*s**(-2)*u1**2*s4**(-2) - 128*
     +    s**(-1)*t1*u1**(-3)*mst12 + 64*s**(-1)*t1*u1**(-2)*s4**(-1)*
     +    mst12 - 32*s**(-1)*t1*u1**(-1)*s4**(-2)*mst12 + 88*s**(-1)*t1
     +    *u1**(-1)*s4**(-1) + 16*s**(-1)*t1*s4**(-2)*(s+u1)**(-1)*
     +    mst12 - 160*s**(-1)*t1*s4**(-2) + 24*s**(-1)*t1*s4**(-1)*
     +    (s+u1)**(-1) + 64*s**(-1)*t1**2*u1**(-3)*s4**(-1)*mst12 + 80*
     +    s**(-1)*t1**2*u1**(-2)*s4**(-1) - 160*s**(-1)*t1**2*u1**(-1)*
     +    s4**(-2) + 16*s**(-1)*t1**2*u1**(-1)*s4**(-1)*(s+u1)**(-1) + 
     +    16*s**(-1)*t1**2*s4**(-2)*(s+u1)**(-1) - 32*s**(-1)*t1**3*
     +    u1**(-1)*s4**(-2)*(s+u1)**(-1) - 40*s**(-1)*u1**(-1)*s4**(-1)
     +    *mst12 - 64*s**(-1)*u1*s4**(-2) - 16*s**(-1)*s4**(-2)*mst12
     +     + 24*s**(-1)*s4**(-1)*(s+u1)**(-1)*mst12 )
     +
      M2GBH1 = M2GBH1 + COLO1(9)*N**2*(s4+mst12)*CF * ( 48*s**(-1)*
     +    s4**(-1) + 64*s*t1**(-1)*u1**(-3)*s4**(-1)*mst12**2 + 64*s*
     +    u1**(-4)*s4**(-1)*mst12**2 - 64*s*u1**(-3)*s4**(-1)*mst12 - 
     +    32*s*u1**(-1)*s4**(-2) + 16*s*u1**(-1)*s4**(-1)*(s+u1)**(-1)
     +     + 64*s**2*t1**(-1)*u1**(-4)*s4**(-1)*mst12**2 + 32*t1**(-1)*
     +    u1**(-2)*s4**(-1)*mst12**2 + 32*t1*u1**(-2)*s4**(-1) - 128*t1
     +    *u1**(-1)*s4**(-2) + 40*t1*u1**(-1)*s4**(-1)*(s+u1)**(-1) - 
     +    16*t1**2*u1**(-2)*s4**(-1)*(s+u1)**(-1) + 64*u1**(-4)*
     +    mst12**2 - 64*u1**(-2)*s4**(-1)*mst12 - 32*u1**(-1)*s4**(-2)*
     +    mst12 + 40*u1**(-1)*s4**(-1)*(s+u1)**(-1)*mst12 + 16*u1**(-1)
     +    *s4**(-1) - 80*s4**(-2) + 16*s4**(-1)*(s+u1)**(-1) )


      DSTGBH = S4/(S4+MST12)/2.D0 *
     +     ALPHAS**3 * AVG * M2GBH1 /4.D0 /S**2 *CONV

      RETURN
      END


      REAL*8 FUNCTION DSTQG3(ALPHAS,S,T1,S4,MST1,MG,SCA)
C***  GIVES THE SCALE DEPENDENCE OF HARD
C***  SCA = Q**2/MST1**2    
      IMPLICIT NONE
      REAL*8 ALPHAS,S,T1,U1,S4,MST1,MG,MST12,SCA,N,CF,NS,CONV,AVG
      REAL*8 M2QG31

      N = 3.D0
      CF = (N**2 -1.D0)/2.D0/N
      NS = 6.D0
      AVG = (1.D0/2.D0)**2 /N/(N**2 -1.D0)
      CONV = 389379660.D0

      MST12 = MST1**2
      U1 = S4 -S -T1

      M2QG31 = 0D0
      M2QG31 = M2QG31 + N*CF**2 * ( 32*s**(-2)*t1 + 16*s**(-2)*t1**2*
     +    u1**(-1) + 32*s**(-2)*u1 - 16*s**(-1)*t1*u1**(-2)*mst12 + 16*
     +    s**(-1)*t1*u1**(-1) - 32*s**(-1)*u1**(-1)*mst12 - 32*s**(-1)*
     +    u1*(s+t1)**(-1) - 32*s**(-1)*(s+t1)**(-1)*mst12 - 64*s*
     +    t1**(-3)*mst12 - 64*s*t1**(-2)*u1**(-1)*mst12 + 32*s*t1**(-2)
     +     - 32*s*t1**(-1)*u1**(-1)*(s+u1)**(-1)*mst12 + 64*s**2*
     +    t1**(-4)*u1**(-1)*mst12**2 + 64*s**2*t1**(-3)*u1**(-2)*
     +    mst12**2 - 64*s**2*t1**(-3)*u1**(-1)*mst12 + 32*s**2*t1**(-2)
     +    *u1**(-2)*(s+u1)**(-1)*mst12**2 + 64*s**3*t1**(-4)*u1**(-2)*
     +    mst12**2 + 32*t1**(-2)*u1 + 32*t1**(-1) - 16*u1**(-2)*mst12
     +     + 16*(s+u1)**(-1) )
     +
      M2QG31 = M2QG31 + N**2*CF * ( 32*s**(-2)*t1**(-2)*u1**3 + 32*
     +    s**(-2)*t1**(-1)*u1**2 + 16*s**(-2)*u1 - 64*s**(-1)*t1**(-3)*
     +    u1**2*mst12 - 64*s**(-1)*t1**(-2)*u1*mst12 + 64*s**(-1)*
     +    t1**(-2)*u1**2 + 32*s**(-1)*t1**(-1)*u1 - 32*s**(-1)*t1**(-1)
     +    *mst12 + 128*s*t1**(-4)*mst12**2 + 64*s*t1**(-3)*u1**(-1)*
     +    mst12**2 - 64*s*t1**(-3)*mst12 + 64*s**2*t1**(-4)*u1**(-1)*
     +    mst12**2 + 64*t1**(-4)*u1*mst12**2 - 128*t1**(-3)*u1*mst12 + 
     +    64*t1**(-3)*mst12**2 + 32*t1**(-2)*u1**(-1)*mst12**2 + 32*
     +    t1**(-2)*u1 - 64*t1**(-2)*mst12 )


      DSTQG3 = ALPHAS**3 * AVG *M2QG31 *DLOG(1.D0/SCA)/8.D0/S**2  *CONV
      RETURN
      END


      REAL*8 FUNCTION DSTQGH(ALPHAS,S,T1,S4,MST1,MG)
C***  CROSS SECTIONS FOR G + Q -> ST + STB +Q
      IMPLICIT NONE
      REAL*8 ALPHAS,S,S4,T1,U1,MST1,MST12,MG
      REAL*8 NS,CONV,N,CF,AVG
      REAL*8 ANGDEF(1:11), ANA(1:3,1:9), ANB(1:3,1:9), ANC(1:3,1:9)
      REAL*8 AHP1P1, ABP1P1, ABP1P2, A4P1P1
      REAL*8 A4M1P2, A4P0P2, A4P1P0, ABP2P2
      REAL*8 ABP2P1, ABP2P0
      REAL*8 M2QGH1
      REAL*8 ANG4(1:84), COLO1(1:9)
           
      CONV = 389379660.D0
      NS = 6.D0

      N = 3.D0
      CF = (N**2 -1.D0)/N/2.D0

      AVG = (1.D0/2.D0)**2 /N /(N**2 -1.D0)

      MST12 = MST1**2
      U1 = S4 -S -T1

      ANGDEF(1) = 2.D0*DSQRT(S4 +MST12)
      ANGDEF(2) = (S +U1)/ANGDEF(1)
      ANGDEF(3) = (S +T1)/ANGDEF(1)
      ANGDEF(4) = S4/ANGDEF(1)
      ANGDEF(5) = (S4 +2.D0*MST12)/ANGDEF(1)
      ANGDEF(6) = -(T1 +U1 +2.D0*MST12)/ANGDEF(1)
      ANGDEF(7) = DSQRT((T1 +U1)**2 -4.D0*MST12*S)/ANGDEF(1)
      ANGDEF(8) = 
     +  (T1*S4 -S*(U1+2.D0*MST12))/(S+T1)/DSQRT((T1+U1)**2-4.D0*MST12*S)
      ANGDEF(9) = DSQRT(1 -ANGDEF(8)**2)
      ANGDEF(10) =
     +  (U1*S4 -S*(T1+2.D0*MST12))/(S+U1)/DSQRT((T1+U1)**2-4.D0*MST12*S)
      ANGDEF(11) = DSQRT(1 -ANGDEF(10)**2)

      ANA(1,1) = +2.D0*ANGDEF(4)*ANGDEF(6)
      ANB(1,1) = -2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(8)
      ANC(1,1) = -2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(9)
      ANA(1,2) = +2.D0*ANGDEF(5)*ANGDEF(6) +2.D0*MST12
      ANB(1,2) = -ANB(1,1)
      ANC(1,2) = -ANC(1,1)
      ANA(1,3) = -2.D0*ANGDEF(3)*ANGDEF(4)
      ANB(1,3) = -ANA(1,3)
      ANC(1,3) =  0.D0
      ANA(1,4) = -2.D0*ANGDEF(2)*ANGDEF(4)
      ANB(1,4) =
     +     2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(8)-2.D0*ANGDEF(3)*ANGDEF(4)
      ANC(1,4) = +2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(9)
      ANA(1,5) = -2.D0*ANGDEF(5)*ANGDEF(3)
      ANB(1,5) = -ANB(1,3)
      ANC(1,5) = -ANC(1,3)
      ANA(1,6) = -2.D0*ANGDEF(5)*ANGDEF(2)
      ANB(1,6) = -ANB(1,4)
      ANC(1,6) = -ANC(1,4)


      ANA(2,1) = +2.D0*ANGDEF(4)*ANGDEF(6)
      ANB(2,1) = -2.D0*ANGDEF(4)*ANGDEF(7)
      ANC(2,1) =  0.D0
      ANA(2,2) = +2.D0*ANGDEF(5)*ANGDEF(6) +2.D0*MST12
      ANB(2,2) = -ANB(2,1)
      ANC(2,2) = -ANC(2,1)
      ANA(2,3) = -2.D0*ANGDEF(3)*ANGDEF(4)
      ANB(2,3) = +2.D0*ANGDEF(3)*ANGDEF(4)*ANGDEF(8)
      ANC(2,3) = +2.D0*ANGDEF(3)*ANGDEF(4)*ANGDEF(9)
      ANA(2,4) = -2.D0*ANGDEF(2)*ANGDEF(4)
      ANB(2,4) =
     +     2.D0*ANGDEF(4)*ANGDEF(7) -2.D0*ANGDEF(3)*ANGDEF(4)*ANGDEF(8)
      ANC(2,4) = -2.D0*ANGDEF(3)*ANGDEF(4)*ANGDEF(9)
      ANA(2,5) = -2.D0*ANGDEF(5)*ANGDEF(3)
      ANB(2,5) = -ANB(2,3)
      ANC(2,5) = -ANC(2,3)
      ANA(2,6) = -2.D0*ANGDEF(5)*ANGDEF(2)
      ANB(2,6) = -ANB(2,4)
      ANC(2,6) = -ANC(2,4)

      ANA(3,1) = +2.D0*ANGDEF(4)*ANGDEF(6)
      ANB(3,1) = -2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(10)
      ANC(3,1) = -2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(11)
      ANA(3,2) = +2.D0*ANGDEF(5)*ANGDEF(6) +2.D0*MST12
      ANB(3,2) = -ANB(3,1)
      ANC(3,2) = -ANC(3,1)
      ANA(3,3) = -2.D0*ANGDEF(3)*ANGDEF(4)
      ANB(3,3) = 
     +     2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(10) -2.D0*ANGDEF(2)*ANGDEF(4)
      ANC(3,3) = +2.D0*ANGDEF(4)*ANGDEF(7)*ANGDEF(11)
      ANA(3,4) = -2.D0*ANGDEF(2)*ANGDEF(4)
      ANB(3,4) = -ANA(3,4)
      ANC(3,4) =  0.D0
      ANA(3,5) = -2.D0*ANGDEF(5)*ANGDEF(3)
      ANB(3,5) = -ANB(3,3)
      ANC(3,5) = -ANC(3,3)
      ANA(3,6) = -2.D0*ANGDEF(5)*ANGDEF(2)
      ANB(3,6) = -ANB(3,4)
      ANC(3,6) = -ANC(3,4)


       ANG4(14) =A4M1P2(ANA(3,6),ANB(3,6),ANA(3,2),ANB(3,2),ANC(3,2))
       ANG4(18) =A4P1P1(ANA(1,5),ANB(1,5),ANA(1,2),ANB(1,2),ANC(1,2))
       ANG4(38) =A4P0P2(ANA(1,1),ANB(1,1),ANA(1,2),ANB(1,2),ANC(1,2))
       ANG4(39) =A4P1P0(ANA(2,2),ANB(2,2),ANA(1,1),ANB(1,1),ANC(1,1))
       ANG4(41) =A4P1P0(ANA(1,5),ANB(1,5),ANA(1,1),ANB(1,1),ANC(1,1))
       ANG4(48) =AHP1P1(ANA(1,3),ANB(1,3),ANA(1,4),ANB(1,4),ANC(1,4))
       ANG4(52) =ABP1P2(ANA(1,3),ANB(1,3),ANA(1,2),ANB(1,2),ANC(1,2))
       ANG4(54) =ABP1P1(ANA(1,3),ANB(1,3),ANA(1,2),ANB(1,2),ANC(1,2))
       ANG4(55) =ABP2P2(ANA(3,4),ANB(3,4),ANA(3,2),ANB(3,2),ANC(3,2))
       ANG4(56) =ABP1P2(ANA(3,4),ANB(3,4),ANA(3,2),ANB(3,2),ANC(3,2))
       ANG4(57) =ABP2P1(ANA(3,4),ANB(3,4),ANA(3,2),ANB(3,2),ANC(3,2))
       ANG4(58) =ABP1P1(ANA(3,4),ANB(3,4),ANA(3,2),ANB(3,2),ANC(3,2))

       ANG4(64) =ABP2P2(ANA(3,4),ANB(3,4),ANA(3,5),ANB(3,5),ANC(3,5))
       ANG4(65) =ABP1P2(ANA(3,4),ANB(3,4),ANA(3,5),ANB(3,5),ANC(3,5))
       ANG4(66) =ABP2P1(ANA(3,4),ANB(3,4),ANA(3,5),ANB(3,5),ANC(3,5))
       ANG4(67) =ABP1P1(ANA(3,4),ANB(3,4),ANA(3,5),ANB(3,5),ANC(3,5))

       ANG4(71) =ABP2P0(ANA(3,4),ANB(3,4),ANA(1,1),ANB(1,1),ANC(1,1))

      COLO1(9) = DLOG(S4**2/MST12/(S4+MST12))

      M2QGH1 = 0D0
      M2QGH1 = M2QGH1 + N*CF**2 * (  - 32*s**(-2)*t1*s4**(-1)*
     +    (s4+mst12) - 32*s**(-2)*u1*s4**(-1)*(s4+mst12) - 64*s**(-1)*
     +    t1**(-2)*u1**2*s4**(-1)*(s4+mst12) + 64*s**(-1)*t1**(-1)*u1*
     +    s4**(-2)*mst1**2*(s4+mst12) - 96*s**(-1)*t1**(-1)*u1*s4**(-1)
     +    *(s4+mst12) + 320*s**(-1)*t1**(-1)*u1**2*s4**(-2)*(s4+mst12)
     +     - 64*s**(-1)*t1**(-1)*u1**2*s4**(-1)*(s+t1)**(-1)*(s4+mst12)
     +     + 128*s**(-1)*t1**(-1)*u1**3*s4**(-2)*(s+t1)**(-1)*
     +    (s4+mst12) + 32*s**(-1)*t1**(-1)*s4**(-1)*mst1**2*(s4+mst12)
     +     + 32*s**(-1)*u1**(-1)*s4**(-1)*mst1**2*(s4+mst12) - 64*
     +    s**(-1)*u1*s4**(-2)*(s+t1)**(-1)*mst1**2*(s4+mst12) + 128*
     +    s**(-1)*u1*s4**(-2)*(s4+mst12) - 64*s**(-1)*u1**2*s4**(-2)*
     +    (s+t1)**(-1)*(s4+mst12) + 128*s*t1**(-3)*u1**(-1)*mst1**2*
     +    (s4+mst12) - 192*s*t1**(-3)*s4**(-1)*mst1**2*(s4+mst12) - 32*
     +    s*t1**(-2)*u1**(-2)*s4**(-1)*mst1**4*(s4+mst12) - 192*s*
     +    t1**(-2)*u1**(-1)*s4**(-1)*mst1**2*(s4+mst12) - 64*s*t1**(-1)
     +    *u1**(-1)*s4**(-1)*(s+u1)**(-1)*mst1**2*(s4+mst12) )
     +
      M2QGH1 = M2QGH1 + N*CF**2 * ( 64*s*t1**(-1)*s4**(-2)*(s4+mst12)
     +     - 32*s*t1**(-1)*s4**(-1)*(s+t1)**(-1)*(s4+mst12) - 192*s**2*
     +    t1**(-4)*u1**(-2)*mst1**4*(s4+mst12) + 256*s**2*t1**(-4)*
     +    u1**(-1)*s4**(-1)*mst1**4*(s4+mst12) + 256*s**2*t1**(-3)*
     +    u1**(-2)*s4**(-1)*mst1**4*(s4+mst12) - 192*s**2*t1**(-3)*
     +    u1**(-1)*s4**(-1)*mst1**2*(s4+mst12) + 64*s**2*t1**(-2)*
     +    u1**(-2)*s4**(-1)*(s+u1)**(-1)*mst1**4*(s4+mst12) + 256*s**3*
     +    t1**(-4)*u1**(-2)*s4**(-1)*mst1**4*(s4+mst12) + 32*t1**(-2)*
     +    u1**(-1)*s4**(-1)*mst1**4*(s4+mst12) + 64*t1**(-2)*u1**2*
     +    s4**(-1)*(s+t1)**(-1)*(s4+mst12) - 32*t1**(-2)*s4**(-1)*
     +    (s+u1)**(-1)*mst1**4*(s4+mst12) + 32*t1**(-1)*u1**(-1)*
     +    s4**(-1)*mst1**2*(s4+mst12) + 256*t1**(-1)*u1*s4**(-2)*
     +    (s4+mst12) - 96*t1**(-1)*u1*s4**(-1)*(s+t1)**(-1)*(s4+mst12)
     +     + 64*t1**(-1)*s4**(-2)*mst1**2*(s4+mst12) - 96*t1**(-1)*
     +    s4**(-1)*(s+t1)**(-1)*mst1**2*(s4+mst12) - 32*t1**(-1)*
     +    s4**(-1)*(s+u1)**(-1)*mst1**2*(s4+mst12) )
     +
      M2QGH1 = M2QGH1 + N*CF**2 * (  - 32*t1**(-1)*s4**(-1)*(s4+mst12)
     +     + 64*s4**(-2)*(s4+mst12) - 32*s4**(-1)*(s+t1)**(-1)*
     +    (s4+mst12) + 16*s4**(-1)*(s+u1)**(-1)*(s4+mst12) )
     +
      M2QGH1 = M2QGH1 + N**2*CF * (  - 32*s**(-2)*t1**(-1)*u1**2*
     +    s4**(-1)*(s4+mst12) + 32*s**(-2)*t1**(-1)*u1**3*s4**(-2)*
     +    (s4+mst12) + 32*s**(-2)*t1*u1*s4**(-2)*(s4+mst12) - 16*
     +    s**(-2)*u1*s4**(-1)*(s4+mst12) + 64*s**(-2)*u1**2*s4**(-2)*
     +    (s4+mst12) + 128*s**(-1)*t1**(-3)*u1*mst1**2*(s4+mst12) - 192
     +    *s**(-1)*t1**(-3)*u1**2*s4**(-1)*mst1**2*(s4+mst12) - 192*
     +    s**(-1)*t1**(-2)*u1*s4**(-1)*mst1**2*(s4+mst12) + 32*s**(-1)*
     +    t1**(-2)*u1**2*s4**(-1)*(s4+mst12) - 16*s**(-1)*t1**(-1)*u1*
     +    s4**(-2)*mst1**2*(s4+mst12) + 16*s**(-1)*t1**(-1)*u1*s4**(-1)
     +    *(s4+mst12) - 80*s**(-1)*t1**(-1)*u1**2*s4**(-2)*(s4+mst12)
     +     + 32*s**(-1)*t1**(-1)*u1**2*s4**(-1)*(s+t1)**(-1)*(s4+mst12)
     +     - 64*s**(-1)*t1**(-1)*u1**3*s4**(-2)*(s+t1)**(-1)*(s4+mst12)
     +     - 48*s**(-1)*t1**(-1)*s4**(-1)*mst1**2*(s4+mst12) + 16*
     +    s**(-1)*t1*s4**(-2)*(s4+mst12) + 32*s**(-1)*u1*s4**(-2)*
     +    (s+t1)**(-1)*mst1**2*(s4+mst12) + 32*s**(-1)*u1*s4**(-2)*
     +    (s4+mst12) )
     +
      M2QGH1 = M2QGH1 + N**2*CF * ( 32*s**(-1)*u1**2*s4**(-2)*
     +    (s+t1)**(-1)*(s4+mst12) + 16*s**(-1)*s4**(-2)*mst1**2*
     +    (s4+mst12) - 16*s**(-1)*s4**(-1)*(s4+mst12) + 192*s*t1**(-4)*
     +    s4**(-1)*mst1**4*(s4+mst12) + 64*s*t1**(-3)*u1**(-1)*s4**(-1)
     +    *mst1**4*(s4+mst12) - 64*s*t1**(-3)*s4**(-1)*mst1**2*
     +    (s4+mst12) - 16*s*t1**(-1)*s4**(-2)*(s4+mst12) + 8*s*t1**(-1)
     +    *s4**(-1)*(s+t1)**(-1)*(s4+mst12) + 64*s**2*t1**(-4)*u1**(-1)
     +    *s4**(-1)*mst1**4*(s4+mst12) + 128*t1**(-4)*u1*s4**(-1)*
     +    mst1**4*(s4+mst12) - 64*t1**(-4)*mst1**4*(s4+mst12) - 256*
     +    t1**(-3)*u1*s4**(-1)*mst1**2*(s4+mst12) + 128*t1**(-3)*
     +    s4**(-1)*mst1**4*(s4+mst12) + 32*t1**(-2)*u1**(-1)*s4**(-1)*
     +    mst1**4*(s4+mst12) - 32*t1**(-2)*u1**2*s4**(-1)*(s+t1)**(-1)*
     +    (s4+mst12) - 64*t1**(-2)*s4**(-1)*mst1**2*(s4+mst12) - 64*
     +    t1**(-1)*u1*s4**(-2)*(s4+mst12) + 32*t1**(-1)*u1*s4**(-1)*
     +    (s+t1)**(-1)*(s4+mst12) - 16*t1**(-1)*s4**(-2)*mst1**2*
     +    (s4+mst12) )
     +
      M2QGH1 = M2QGH1 + N**2*CF * ( 32*t1**(-1)*s4**(-1)*(s+t1)**(-1)*
     +    mst1**2*(s4+mst12) + 8*t1**(-1)*s4**(-1)*(s4+mst12) + 8*
     +    s4**(-1)*(s+t1)**(-1)*(s4+mst12) )
     +
      M2QGH1 = M2QGH1 + ANG4(14)*N*CF**2 * ( 8*s**(-1)*mst1**2 )
     +
      M2QGH1 = M2QGH1 + ANG4(18)*N*CF**2 * (  - 32*s**(-1)*t1**(-1)*
     +    u1**3 - 64*s**(-1)*t1*u1 - 16*s**(-1)*t1*mst1**2 - 16*s**(-1)
     +    *t1**2 - 16*s**(-1)*u1*mst1**2 - 80*s**(-1)*u1**2 + 64*
     +    t1**(-1)*u1*mst1**2 + 32*t1**(-1)*u1**3*(s+t1)**(-1) - 16*t1
     +     + 16*u1*(s+t1)**(-1)*mst1**2 - 32*u1 + 16*u1**2*(s+t1)**(-1)
     +     + 32*mst1**2 )
     +
      M2QGH1 = M2QGH1 + ANG4(18)*N**2*CF * ( 8*s**(-1)*t1**(-1)*u1**3
     +     + 16*s**(-1)*t1*u1 + 4*s**(-1)*t1*mst1**2 + 4*s**(-1)*t1**2
     +     + 4*s**(-1)*u1*mst1**2 + 20*s**(-1)*u1**2 + 16*s*t1**(-2)*u1
     +    *mst1**2 - 8*s*t1**(-1)*u1 + 8*s*t1**(-1)*mst1**2 - 4*s - 16*
     +    t1**(-1)*u1*mst1**2 - 16*t1**(-1)*u1**2 - 16*t1**(-1)*u1**3*
     +    (s+t1)**(-1) - 8*u1*(s+t1)**(-1)*mst1**2 - 8*u1 - 8*u1**2*
     +    (s+t1)**(-1) - 12*mst1**2 )
     +
      M2QGH1 = M2QGH1 + ANG4(38)*N*CF**2 * ( 8*s**(-1)*u1*mst1**2 )
     +
      M2QGH1 = M2QGH1 + ANG4(38)*N**2*CF * (  - 8*mst1**2 )
     +
      M2QGH1 = M2QGH1 + ANG4(39)*N*CF**2 * (  - 16*s**(-1)*t1**(-1)*u1*
     +    mst1**2 - 16*s**(-1)*t1**(-1)*u1**2 - 24*s**(-1)*u1 - 24*
     +    s**(-1)*mst1**2 + 32*t1**(-1)*mst1**2 )
     +
      M2QGH1 = M2QGH1 + ANG4(39)*N**2*CF * ( 8*s**(-1)*t1**(-1)*u1*
     +    mst1**2 + 8*s**(-1)*t1**(-1)*u1**2 + 8*s**(-1)*u1 + 8*s**(-1)
     +    *mst1**2 - 16*t1**(-1)*mst1**2 )
     +
      M2QGH1 = M2QGH1 + ANG4(41)*N*CF**2 * (  - 8 - 16*s**(-1)*t1 - 32*
     +    s**(-1)*u1 - 32*s**(-1)*mst1**2 + 8*s*t1**(-1) + 16*t1**(-1)*
     +    u1 + 16*t1**(-1)*mst1**2 )
     +
      M2QGH1 = M2QGH1 + ANG4(41)*N**2*CF * ( 4*s**(-1)*t1 + 8*s**(-1)*
     +    u1 + 8*s**(-1)*mst1**2 - 4*s*t1**(-1) - 8*t1**(-1)*u1 - 8*
     +    t1**(-1)*mst1**2 )
     +
      M2QGH1 = M2QGH1 + ANG4(48)*N*CF**2 * (  - 64*s*t1**(-1)*u1 - 16*s
     +    *t1**(-1)*mst1**2 - 32*s - 16*s**2*t1**(-1) - 16*t1**(-1)*u1*
     +    mst1**2 - 80*t1**(-1)*u1**2 - 32*t1**(-1)*u1**3*(s+t1)**(-1)
     +     - 16*t1 + 16*u1*(s+t1)**(-1)*mst1**2 - 48*u1 + 16*u1**2*
     +    (s+t1)**(-1) )
     +
      M2QGH1 = M2QGH1 + ANG4(48)*N**2*CF * (  - 8*s**(-1)*t1**(-1)*
     +    u1**3 - 12*s**(-1)*t1*u1 - 4*s**(-1)*t1**2 - 16*s**(-1)*u1**2
     +     + 16*s*t1**(-1)*u1 + 4*s*t1**(-1)*mst1**2 + 4*s + 4*s**2*
     +    t1**(-1) + 4*t1**(-1)*u1*mst1**2 + 20*t1**(-1)*u1**2 + 16*
     +    t1**(-1)*u1**3*(s+t1)**(-1) - 4*t1 - 8*u1*(s+t1)**(-1)*
     +    mst1**2 - 4*u1 - 8*u1**2*(s+t1)**(-1) - 4*mst1**2 )
     +
      M2QGH1 = M2QGH1 + ANG4(52)*N*CF**2 * ( 8*s*mst1**2 )
     +
      M2QGH1 = M2QGH1 + ANG4(54)*N*CF**2 * ( 16*s**(-1)*t1*u1 + 8*
     +    s**(-1)*t1**2 + 16*s**(-1)*u1**2 - 16*t1**(-1)*u1*mst1**2 + 
     +    16*t1**(-1)*u1**2 + 32*t1**(-1)*u1**3*(s+t1)**(-1) + 8*t1 + 
     +    16*u1*(s+t1)**(-1)*mst1**2 + 24*u1 + 16*u1**2*(s+t1)**(-1) - 
     +    16*mst1**2 )
     +
      M2QGH1 = M2QGH1 + ANG4(54)*N**2*CF * ( 8*s**(-1)*t1**(-1)*u1**3
     +     + 4*s**(-1)*t1*u1 + 8*s**(-1)*u1**2 + 4*t1**(-1)*u1*mst1**2
     +     - 4*t1**(-1)*u1**2 - 16*t1**(-1)*u1**3*(s+t1)**(-1) - 8*u1*
     +    (s+t1)**(-1)*mst1**2 - 4*u1 - 8*u1**2*(s+t1)**(-1) )
     +
      M2QGH1 = M2QGH1 + ANG4(55)*N**2*CF * (  - 16*s**2*mst1**2 )
     +
      M2QGH1 = M2QGH1 + ANG4(56)*N**2*CF * (  - 16*s*mst1**2 )
     +
      M2QGH1 = M2QGH1 + ANG4(57)*N**2*CF * (  - 32*s*t1**(-1)*u1*
     +    mst1**2 - 16*s**2*t1**(-1)*mst1**2 )
     +
      M2QGH1 = M2QGH1 + ANG4(58)*N*CF**2 * ( 64*s*t1**(-1)*mst1**2 )
     +
      M2QGH1 = M2QGH1 + ANG4(58)*N**2*CF * ( 16*s**(-1)*t1**(-1)*u1**3
     +     + 16*s**(-1)*t1*u1 + 4*s**(-1)*t1**2 + 24*s**(-1)*u1**2 - 16
     +    *s*t1**(-2)*u1*mst1**2 + 8*s*t1**(-1)*u1 - 48*s*t1**(-1)*
     +    mst1**2 + 4*s - 16*t1**(-1)*u1*mst1**2 + 24*t1**(-1)*u1**2 + 
     +    8*t1 + 24*u1 - 8*mst1**2 )
     +
      M2QGH1 = M2QGH1 + ANG4(64)*N*CF**2 * (  - 16*u1**2*mst1**2 )
     +
      M2QGH1 = M2QGH1 + ANG4(65)*N*CF**2 * (  - 16*u1*mst1**2 - 16*
     +    mst1**4 )
     +
      M2QGH1 = M2QGH1 + ANG4(66)*N*CF**2 * (  - 32*s*t1**(-1)*u1*
     +    mst1**2 - 32*t1**(-1)*u1**2*mst1**2 )
     +
      M2QGH1 = M2QGH1 + ANG4(66)*N**2*CF * ( 16*t1**(-1)*u1**2*mst1**2
     +     )
     +
      M2QGH1 = M2QGH1 + ANG4(67)*N*CF**2 * ( 32*s**(-1)*t1**(-1)*u1**3
     +     - 16*s**(-1)*u1*mst1**2 + 16*s**(-1)*u1**2 + 16*s*t1**(-1)*
     +    u1 - 16*s*t1**(-1)*mst1**2 - 96*t1**(-1)*u1*mst1**2 + 16*
     +    t1**(-1)*u1**2 - 32*t1**(-1)*u1**3*(s+t1)**(-1) - 32*t1**(-1)
     +    *mst1**4 + 16*u1*(s+t1)**(-1)*mst1**2 + 8*u1 + 16*u1**2*
     +    (s+t1)**(-1) - 16*mst1**2 )
     +
      M2QGH1 = M2QGH1 + ANG4(67)*N**2*CF * (  - 8*s**(-1)*t1**(-1)*
     +    u1**3 + 4*s**(-1)*u1*mst1**2 - 4*s**(-1)*u1**2 - 16*s*
     +    t1**(-2)*u1*mst1**2 + 32*t1**(-1)*u1*mst1**2 + 8*t1**(-1)*
     +    u1**2 + 16*t1**(-1)*u1**3*(s+t1)**(-1) + 16*t1**(-1)*mst1**4
     +     - 8*u1*(s+t1)**(-1)*mst1**2 - 8*u1**2*(s+t1)**(-1) )
     +
      M2QGH1 = M2QGH1 + ANG4(71)*N*CF**2 * (  - 32*s*t1**(-2)*u1*
     +    mst1**2 - 16*s**2*t1**(-2)*mst1**2 - 16*t1**(-2)*u1**2*
     +    mst1**2 )
     +
      M2QGH1 = M2QGH1 + COLO1(9)*N*CF**2 * ( 32*s**(-2)*t1*s4**(-1)*
     +    (s4+mst12) + 16*s**(-2)*t1**2*u1**(-1)*s4**(-1)*(s4+mst12) + 
     +    32*s**(-2)*u1*s4**(-1)*(s4+mst12) + 64*s**(-1)*t1**(-2)*u1**2
     +    *s4**(-1)*(s4+mst12) - 64*s**(-1)*t1**(-1)*u1*s4**(-2)*
     +    mst1**2*(s4+mst12) + 96*s**(-1)*t1**(-1)*u1*s4**(-1)*
     +    (s4+mst12) - 320*s**(-1)*t1**(-1)*u1**2*s4**(-2)*(s4+mst12)
     +     + 64*s**(-1)*t1**(-1)*u1**2*s4**(-1)*(s+t1)**(-1)*(s4+mst12)
     +     - 128*s**(-1)*t1**(-1)*u1**3*s4**(-2)*(s+t1)**(-1)*
     +    (s4+mst12) - 32*s**(-1)*t1**(-1)*s4**(-1)*mst1**2*(s4+mst12)
     +     - 16*s**(-1)*t1*u1**(-2)*s4**(-1)*mst1**2*(s4+mst12) + 16*
     +    s**(-1)*t1*u1**(-1)*s4**(-1)*(s4+mst12) - 64*s**(-1)*t1*
     +    s4**(-2)*(s4+mst12) - 32*s**(-1)*u1**(-1)*s4**(-1)*mst1**2*
     +    (s4+mst12) + 64*s**(-1)*u1*s4**(-2)*(s+t1)**(-1)*mst1**2*
     +    (s4+mst12) - 192*s**(-1)*u1*s4**(-2)*(s4+mst12) + 64*s**(-1)*
     +    u1**2*s4**(-2)*(s+t1)**(-1)*(s4+mst12) + 64*s**(-1)*s4**(-1)*
     +    (s4+mst12) )
     +
      M2QGH1 = M2QGH1 + COLO1(9)*N*CF**2 * (  - 128*s*t1**(-3)*u1**(-1)
     +    *mst1**2*(s4+mst12) + 64*s*t1**(-3)*s4**(-1)*mst1**2*
     +    (s4+mst12) + 32*s*t1**(-2)*u1**(-2)*s4**(-1)*mst1**4*
     +    (s4+mst12) + 64*s*t1**(-2)*u1**(-1)*s4**(-1)*mst1**2*
     +    (s4+mst12) + 32*s*t1**(-2)*s4**(-1)*(s4+mst12) - 64*s*
     +    t1**(-1)*s4**(-2)*(s4+mst12) + 32*s*t1**(-1)*s4**(-1)*
     +    (s+t1)**(-1)*(s4+mst12) + 192*s**2*t1**(-4)*u1**(-2)*mst1**4*
     +    (s4+mst12) - 128*s**2*t1**(-4)*u1**(-1)*s4**(-1)*mst1**4*
     +    (s4+mst12) - 128*s**2*t1**(-3)*u1**(-2)*s4**(-1)*mst1**4*
     +    (s4+mst12) + 64*s**2*t1**(-3)*u1**(-1)*s4**(-1)*mst1**2*
     +    (s4+mst12) - 128*s**3*t1**(-4)*u1**(-2)*s4**(-1)*mst1**4*
     +    (s4+mst12) - 32*t1**(-2)*u1**(-1)*s4**(-1)*mst1**4*(s4+mst12)
     +     + 32*t1**(-2)*u1*s4**(-1)*(s4+mst12) - 64*t1**(-2)*u1**2*
     +    s4**(-1)*(s+t1)**(-1)*(s4+mst12) + 32*t1**(-2)*s4**(-1)*
     +    (s+u1)**(-1)*mst1**4*(s4+mst12) - 32*t1**(-1)*u1**(-1)*
     +    s4**(-1)*mst1**2*(s4+mst12) )
     +
      M2QGH1 = M2QGH1 + COLO1(9)*N*CF**2 * (  - 256*t1**(-1)*u1*
     +    s4**(-2)*(s4+mst12) + 96*t1**(-1)*u1*s4**(-1)*(s+t1)**(-1)*
     +    (s4+mst12) - 64*t1**(-1)*s4**(-2)*mst1**2*(s4+mst12) + 96*
     +    t1**(-1)*s4**(-1)*(s+t1)**(-1)*mst1**2*(s4+mst12) + 32*
     +    t1**(-1)*s4**(-1)*(s+u1)**(-1)*mst1**2*(s4+mst12) + 64*
     +    t1**(-1)*s4**(-1)*(s4+mst12) - 16*u1**(-2)*s4**(-1)*mst1**2*
     +    (s4+mst12) - 128*s4**(-2)*(s4+mst12) + 32*s4**(-1)*
     +    (s+t1)**(-1)*(s4+mst12) + 16*s4**(-1)*(s+u1)**(-1)*(s4+mst12)
     +     )
     +
      M2QGH1 = M2QGH1 + COLO1(9)*N**2*CF * ( 32*s**(-2)*t1**(-2)*u1**3*
     +    s4**(-1)*(s4+mst12) + 64*s**(-2)*t1**(-1)*u1**2*s4**(-1)*
     +    (s4+mst12) - 32*s**(-2)*t1**(-1)*u1**3*s4**(-2)*(s4+mst12) - 
     +    48*s**(-2)*t1*u1*s4**(-2)*(s4+mst12) + 16*s**(-2)*t1*s4**(-1)
     +    *(s4+mst12) - 16*s**(-2)*t1**2*s4**(-2)*(s4+mst12) + 48*
     +    s**(-2)*u1*s4**(-1)*(s4+mst12) - 64*s**(-2)*u1**2*s4**(-2)*
     +    (s4+mst12) - 128*s**(-1)*t1**(-3)*u1*mst1**2*(s4+mst12) + 64*
     +    s**(-1)*t1**(-3)*u1**2*s4**(-1)*mst1**2*(s4+mst12) + 64*
     +    s**(-1)*t1**(-2)*u1*s4**(-1)*mst1**2*(s4+mst12) + 32*s**(-1)*
     +    t1**(-2)*u1**2*s4**(-1)*(s4+mst12) + 16*s**(-1)*t1**(-1)*u1*
     +    s4**(-2)*mst1**2*(s4+mst12) + 16*s**(-1)*t1**(-1)*u1*s4**(-1)
     +    *(s4+mst12) + 80*s**(-1)*t1**(-1)*u1**2*s4**(-2)*(s4+mst12)
     +     - 32*s**(-1)*t1**(-1)*u1**2*s4**(-1)*(s+t1)**(-1)*(s4+mst12)
     +     + 64*s**(-1)*t1**(-1)*u1**3*s4**(-2)*(s+t1)**(-1)*(s4+mst12)
     +     - 16*s**(-1)*t1**(-1)*s4**(-1)*mst1**2*(s4+mst12) - 16*
     +    s**(-1)*t1*s4**(-2)*(s4+mst12) )
     +
      M2QGH1 = M2QGH1 + COLO1(9)*N**2*CF * (  - 32*s**(-1)*u1*s4**(-2)*
     +    (s+t1)**(-1)*mst1**2*(s4+mst12) - 16*s**(-1)*u1*s4**(-2)*
     +    (s4+mst12) - 32*s**(-1)*u1**2*s4**(-2)*(s+t1)**(-1)*
     +    (s4+mst12) - 16*s**(-1)*s4**(-2)*mst1**2*(s4+mst12) + 64*s*
     +    t1**(-4)*s4**(-1)*mst1**4*(s4+mst12) + 64*s*t1**(-3)*u1**(-1)
     +    *s4**(-1)*mst1**4*(s4+mst12) - 64*s*t1**(-3)*s4**(-1)*mst1**2
     +    *(s4+mst12) + 16*s*t1**(-1)*s4**(-2)*(s4+mst12) - 8*s*
     +    t1**(-1)*s4**(-1)*(s+t1)**(-1)*(s4+mst12) + 64*s**2*t1**(-4)*
     +    u1**(-1)*s4**(-1)*mst1**4*(s4+mst12) + 64*t1**(-4)*mst1**4*
     +    (s4+mst12) + 32*t1**(-2)*u1**(-1)*s4**(-1)*mst1**4*(s4+mst12)
     +     + 32*t1**(-2)*u1*s4**(-1)*(s4+mst12) + 32*t1**(-2)*u1**2*
     +    s4**(-1)*(s+t1)**(-1)*(s4+mst12) - 64*t1**(-2)*s4**(-1)*
     +    mst1**2*(s4+mst12) + 64*t1**(-1)*u1*s4**(-2)*(s4+mst12) - 32*
     +    t1**(-1)*u1*s4**(-1)*(s+t1)**(-1)*(s4+mst12) + 16*t1**(-1)*
     +    s4**(-2)*mst1**2*(s4+mst12) - 32*t1**(-1)*s4**(-1)*
     +    (s+t1)**(-1)*mst1**2*(s4+mst12) )
     +
      M2QGH1 = M2QGH1 + COLO1(9)*N**2*CF * (  - 8*t1**(-1)*s4**(-1)*
     +    (s4+mst12) + 16*s4**(-2)*(s4+mst12) - 8*s4**(-1)*(s+t1)**(-1)
     +    *(s4+mst12) )


      DSTQGH = S4/(S4+MST12)/2.D0 *
     +     ALPHAS**3 * AVG * M2QGH1 /4.D0 /S**2 *CONV

      RETURN
      END














==> programs/Fortran/prospino/prospino_interface.f <==
      subroutine InitProspino(Ecms, hadron2, muf, as,
     $     pMst1, pMst2, pMgl, pMsQ, pmt, s2a)
      implicit none
      double precision Ecms, muf, as, pMst1, pMst2, pMgl, pMsQ, pmt, s2a
      integer hadron2

      double precision S,ENERGY,ALPHAS,MST1,MG,MT,MS,MST2,SIN2T
      double precision SCALE
      integer ICOLL
      double precision DEL,SCA
      COMMON/CONST1/S,ENERGY,ALPHAS,MST1,MG,MT,MS,MST2,SIN2T
      COMMON/CONST2/SCALE,ICOLL
      COMMON/MINLST/DEL,SCA

      ENERGY = Ecms
      S = Ecms**2
      if (hadron2 == 1) then
         ICOLL = 1
      else
         ICOLL = 0
      endif

      SCALE = muf
      ALPHAS = as

      MST1 = pMst1
      MST2 = pMst2
      MG = pMgl
      MT = pmt
      MS = pMsQ
      SIN2T = s2a

      DEL = 1.D-4 * MST1**2 
      SCA = SCALE**2/MST1**2
      end

      subroutine Prospino_Integrand(ndim, x, ncomp, r)
      implicit none
      integer ndim, ncomp
      double precision x(ndim), r(ncomp)
      double precision SIGNLOST
      r(1) = SIGNLOST(x)
      end


      subroutine Prospino_Integrand_LO(ndim, x, ncomp, r)
      implicit none
      integer ndim, ncomp
      double precision x(ndim), r(ncomp)
      double precision SIGLOST
      r(1) = SIGLOST(x)
      end


==> programs/Stop-Partonic-Run.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     24173,        650]
NotebookOptionsPosition[     22975,        609]
NotebookOutlinePosition[     23353,        626]
CellTagsIndexPosition[     23310,        623]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.5669780714141693`*^9, 3.5669780735355577`*^9}}],

Cell["\<\
Set to the working folder which contains \
\[OpenCurlyDoubleQuote]Stop-Partonic.m\[CloseCurlyDoubleQuote]\
\>", "Text",
 CellChangeTimes->{{3.5669995784924097`*^9, 3.566999612960558*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\</local_folder\>\"", "]"}], ";"}]], "Input",\

 CellChangeTimes->{
  3.56700022293899*^9, 3.567000464735722*^9, {3.574436860297975*^9, 
   3.5744368637605753`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mst1", "=", "1087.1704700000000"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Mst2", "=", "1319.8687100000000"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Msq", "=", "1460.3030500000000"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Mgl", "=", "1489.9798900000000"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Mt", "=", "173.30000000000000"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]t", "=", "1.1942405955914732"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", "3000."}], ";"}], "\n", 
 RowBox[{
  RowBox[{"alpha", "=", 
   RowBox[{"Pi", "/", "3."}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"muf", "=", "Mst1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5669781399272738`*^9, 3.566978140860401*^9}, {
  3.566985936021175*^9, 3.566985936633965*^9}}],

Cell["\<\
Set h2 = 1 to include the contribution from the scale-dependent part of the \
two-loop hard function, or h2=0 to neglet it\
\>", "Text",
 CellChangeTimes->{{3.567000308482738*^9, 3.567000371251676*^9}, {
  3.5670026576317873`*^9, 3.567002659062489*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"h2", "=", "0"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.567000373947431*^9, 3.567000383213241*^9}, {
  3.575393812211097*^9, 3.575393812283407*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "Stop-Partonic.m"}]], "Input",
 CellChangeTimes->{{3.566978191806695*^9, 3.566978197844481*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox["\<\"PIM, quark-antiquark channel\\n\"\>", TraditionalForm]], "Print",\

 CellChangeTimes->{3.575393795258732*^9, 3.575394885106949*^9, 
  3.575394962390472*^9, 3.575395547562984*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(C\\), \\(^\\)], \
\\(qq, \\\\ PIM\\), \\((0)\\)]\\) = \"\>", "\[InvisibleSpace]", 
    RowBox[{"0.11867337435110877`", " ", 
     RowBox[{"\[Delta]", "(", 
      RowBox[{"1", "-", "z"}], ")"}]}]}],
   SequenceForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(qq, \\ PIM\), \
\((0)\)]\) = ", 
    0.11867337435110877` $CellContext`\[Delta][1 - $CellContext`z]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.575393795258732*^9, 3.575394885106949*^9, 
  3.575394962390472*^9, 3.575395547565329*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(C\\), \\(^\\)], \
\\(qq, \\\\ PIM\\), \\((1)\\)]\\) = \"\>", "\[InvisibleSpace]", 
    RowBox[{
     SubscriptBox[
      RowBox[{"1.1859383156173502`", "\[InvisibleApplication]", 
       RowBox[{"(", 
        FractionBox["1", 
         RowBox[{"1", "-", "z"}]], ")"}]}], "\<\"+\"\>"], "+", 
     SubscriptBox[
      RowBox[{"2.531698652823654`", "\[InvisibleApplication]", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"ln", "(", 
          RowBox[{"1", "-", "z"}], ")"}], 
         RowBox[{"1", "-", "z"}]], ")"}]}], "\<\"+\"\>"], "+", 
     RowBox[{"0.8348245371589722`", " ", 
      RowBox[{"\[Delta]", "(", 
       RowBox[{"1", "-", "z"}], ")"}]}]}]}],
   SequenceForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(qq, \\ PIM\), \
\((1)\)]\) = ", Subscript[
      1.1859383156173502`[(1 - $CellContext`z)^(-1)], "+"] + Subscript[
      2.531698652823654[(1 - $CellContext`z)^(-1) $CellContext`ln[
        1 - $CellContext`z]], "+"] + 
    0.8348245371589722 $CellContext`\[Delta][1 - $CellContext`z]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.575393795258732*^9, 3.575394885106949*^9, 
  3.575394962390472*^9, 3.575395547600483*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(C\\), \\(^\\)], \
\\(qq, \\\\ PIM\\), \\((2)\\)]\\) = \"\>", "\[InvisibleSpace]", 
    RowBox[{
     SubscriptBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "56.39227258511127`"}], ")"}], "\[InvisibleApplication]", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"ln", "(", 
          RowBox[{"1", "-", "z"}], ")"}], 
         RowBox[{"1", "-", "z"}]], ")"}]}], "\<\"+\"\>"], "+", 
     SubscriptBox[
      RowBox[{"18.540336428107203`", "\[InvisibleApplication]", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SuperscriptBox["ln", "2"], "(", 
          RowBox[{"1", "-", "z"}], ")"}], 
         RowBox[{"1", "-", "z"}]], ")"}]}], "\<\"+\"\>"], "+", 
     SubscriptBox[
      RowBox[{"27.00478563011897`", "\[InvisibleApplication]", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SuperscriptBox["ln", "3"], "(", 
          RowBox[{"1", "-", "z"}], ")"}], 
         RowBox[{"1", "-", "z"}]], ")"}]}], "\<\"+\"\>"], "+", 
     SubscriptBox[
      RowBox[{"62.20672000160381`", "\[InvisibleApplication]", 
       RowBox[{"(", 
        FractionBox["1", 
         RowBox[{"1", "-", "z"}]], ")"}]}], "\<\"+\"\>"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "82.80602573818875`"}], " ", "h2"}], "-", 
        "29.532436295659778`"}], ")"}], " ", 
      RowBox[{"\[Delta]", "(", 
       RowBox[{"1", "-", "z"}], ")"}]}]}]}],
   SequenceForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(qq, \\ PIM\), \
\((2)\)]\) = ", Subscript[
      (-56.39227258511127)[(1 - $CellContext`z)^(-1) $CellContext`ln[
        1 - $CellContext`z]], "+"] + Subscript[
      18.540336428107203`[(1 - $CellContext`z)^(-1) ($CellContext`ln^2)[
        1 - $CellContext`z]], "+"] + Subscript[
      27.00478563011897[(1 - $CellContext`z)^(-1) ($CellContext`ln^3)[
        1 - $CellContext`z]], "+"] + Subscript[
      62.20672000160381[(1 - $CellContext`z)^(-1)], 
      "+"] + (-29.532436295659778` - 
      82.80602573818875 $CellContext`h2) $CellContext`\[Delta][
      1 - $CellContext`z]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.575393795258732*^9, 3.575394885106949*^9, 
  3.575394962390472*^9, 3.5753955478652983`*^9}],

Cell[BoxData[
 FormBox["\<\"\\nPIM, gluon-gluon channel\\n\"\>", TraditionalForm]], "Print",\

 CellChangeTimes->{3.575393795258732*^9, 3.575394885106949*^9, 
  3.575394962390472*^9, 3.5753955478676662`*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(C\\), \\(^\\)], \
\\(qq, \\\\ PIM\\), \\((0)\\)]\\) = \"\>", "\[InvisibleSpace]", 
    RowBox[{"0.34857222221075884`", " ", 
     RowBox[{"\[Delta]", "(", 
      RowBox[{"1", "-", "z"}], ")"}]}]}],
   SequenceForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(qq, \\ PIM\), \
\((0)\)]\) = ", 
    0.34857222221075884` $CellContext`\[Delta][1 - $CellContext`z]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.575393795258732*^9, 3.575394885106949*^9, 
  3.575394962390472*^9, 3.575395547869644*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(C\\), \\(^\\)], \
\\(gg, \\\\ PIM\\), \\((1)\\)]\\) = \"\>", "\[InvisibleSpace]", 
    RowBox[{
     SubscriptBox[
      RowBox[{"13.619419509666841`", "\[InvisibleApplication]", 
       RowBox[{"(", 
        FractionBox["1", 
         RowBox[{"1", "-", "z"}]], ")"}]}], "\<\"+\"\>"], "+", 
     SubscriptBox[
      RowBox[{"16.731466666116425`", "\[InvisibleApplication]", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"ln", "(", 
          RowBox[{"1", "-", "z"}], ")"}], 
         RowBox[{"1", "-", "z"}]], ")"}]}], "\<\"+\"\>"], "+", 
     RowBox[{"9.508480718455493`", " ", 
      RowBox[{"\[Delta]", "(", 
       RowBox[{"1", "-", "z"}], ")"}]}]}]}],
   SequenceForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(gg, \\ PIM\), \
\((1)\)]\) = ", Subscript[
      13.619419509666841`[(1 - $CellContext`z)^(-1)], "+"] + Subscript[
      16.731466666116425`[(1 - $CellContext`z)^(-1) $CellContext`ln[
        1 - $CellContext`z]], "+"] + 
    9.508480718455493 $CellContext`\[Delta][1 - $CellContext`z]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.575393795258732*^9, 3.575394885106949*^9, 
  3.575394962390472*^9, 3.57539554814004*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(C\\), \\(^\\)], \
\\(gg, \\\\ PIM\\), \\((2)\\)]\\) = \"\>", "\[InvisibleSpace]", 
     SubscriptBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "389.724396908048`"}], ")"}], "\[InvisibleApplication]", 
       
       RowBox[{"(", 
        FractionBox[
         RowBox[{"ln", "(", 
          RowBox[{"1", "-", "z"}], ")"}], 
         RowBox[{"1", "-", "z"}]], ")"}]}], "\<\"+\"\>"]}], "+", 
    SubscriptBox[
     RowBox[{"401.55519998679415`", "\[InvisibleApplication]", 
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         SuperscriptBox["ln", "3"], "(", 
         RowBox[{"1", "-", "z"}], ")"}], 
        RowBox[{"1", "-", "z"}]], ")"}]}], "\<\"+\"\>"], "+", 
    SubscriptBox[
     RowBox[{"535.4810022151864`", "\[InvisibleApplication]", 
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"1", "-", "z"}]], ")"}]}], "\<\"+\"\>"], "+", 
    SubscriptBox[
     RowBox[{"852.3236269224533`", "\[InvisibleApplication]", 
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         SuperscriptBox["ln", "2"], "(", 
         RowBox[{"1", "-", "z"}], ")"}], 
        RowBox[{"1", "-", "z"}]], ")"}]}], "\<\"+\"\>"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"81.99419995249792`", "\[VeryThinSpace]", "-", 
       RowBox[{"466.33602059486`", " ", "h2"}]}], ")"}], " ", 
     RowBox[{"\[Delta]", "(", 
      RowBox[{"1", "-", "z"}], ")"}]}]}],
   SequenceForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(gg, \\ PIM\), \
\((2)\)]\) = ", Subscript[
      (-389.724396908048)[(1 - $CellContext`z)^(-1) $CellContext`ln[
        1 - $CellContext`z]], "+"] + Subscript[
      401.55519998679415`[(1 - $CellContext`z)^(-1) ($CellContext`ln^3)[
        1 - $CellContext`z]], "+"] + Subscript[
      535.4810022151864[(1 - $CellContext`z)^(-1)], "+"] + Subscript[
      852.3236269224533[(1 - $CellContext`z)^(-1) ($CellContext`ln^2)[
        1 - $CellContext`z]], "+"] + (81.99419995249792 - 
      466.33602059486 $CellContext`h2) $CellContext`\[Delta][
      1 - $CellContext`z]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.575393795258732*^9, 3.575394885106949*^9, 
  3.575394962390472*^9, 3.575395550576693*^9}],

Cell[BoxData[
 FormBox["\<\"\\n1PI, quark-antiquark channel\\n\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->{3.575393795258732*^9, 3.575394885106949*^9, 
  3.575394962390472*^9, 3.575395550579192*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(C\\), \\(^\\)], \
\\(qq, \\\\ 1  PI\\), \\((0)\\)]\\) = \"\>", "\[InvisibleSpace]", 
    RowBox[{"0.11867337435110877`", " ", 
     RowBox[{"\[Delta]", "(", 
      SubscriptBox["s", "4"], ")"}]}]}],
   SequenceForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(qq, \\ 1  PI\), \
\((0)\)]\) = ", 0.11867337435110877` $CellContext`\[Delta][
      Subscript[$CellContext`s, 4]]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.575393795258732*^9, 3.575394885106949*^9, 
  3.575394962390472*^9, 3.575395550582774*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(C\\), \\(^\\)], \
\\(qq, \\\\ 1  PI\\), \\((1)\\)]\\) = \"\>", "\[InvisibleSpace]", 
    RowBox[{
     SubscriptBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "2.038830727497357`"}], ")"}], "\[InvisibleApplication]", 
       RowBox[{"(", 
        FractionBox["1", 
         SubscriptBox["s", "4"]], ")"}]}], "\<\"+\"\>"], "+", 
     SubscriptBox[
      RowBox[{"2.531698652823654`", "\[InvisibleApplication]", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"ln", "(", 
          FractionBox[
           SubscriptBox["s", "4"], 
           SubsuperscriptBox["m", 
            SubscriptBox[
             OverscriptBox["t", "~"], "1"], "2"]], ")"}], 
         SubscriptBox["s", "4"]], ")"}]}], "\<\"+\"\>"], "+", 
     RowBox[{"1.667978361527073`", " ", 
      RowBox[{"\[Delta]", "(", 
       SubscriptBox["s", "4"], ")"}]}]}]}],
   SequenceForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(qq, \\ 1  PI\), \
\((1)\)]\) = ", Subscript[
      (-2.038830727497357)[Subscript[$CellContext`s, 4]^(-1)], "+"] + 
    Subscript[
      2.531698652823654[$CellContext`ln[Subscript[$CellContext`m, 
            Subscript[
             OverTilde[$CellContext`t], 1]]^(-2) 
         Subscript[$CellContext`s, 4]]/Subscript[$CellContext`s, 4]], "+"] + 
    1.667978361527073 $CellContext`\[Delta][
       Subscript[$CellContext`s, 4]]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.575393795258732*^9, 3.575394885106949*^9, 
  3.575394962390472*^9, 3.575395550611977*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(C\\), \\(^\\)], \
\\(qq, \\\\ 1  PI\\), \\((2)\\)]\\) = \"\>", "\[InvisibleSpace]", 
    RowBox[{
     SubscriptBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "84.65227295156343`"}], ")"}], "\[InvisibleApplication]", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SuperscriptBox["ln", "2"], "(", 
          FractionBox[
           SubscriptBox["s", "4"], 
           SubsuperscriptBox["m", 
            SubscriptBox[
             OverscriptBox["t", "~"], "1"], "2"]], ")"}], 
         SubscriptBox["s", "4"]], ")"}]}], "\<\"+\"\>"], "+", 
     SubscriptBox[
      RowBox[{"27.00478563011897`", "\[InvisibleApplication]", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SuperscriptBox["ln", "3"], "(", 
          FractionBox[
           SubscriptBox["s", "4"], 
           SubsuperscriptBox["m", 
            SubscriptBox[
             OverscriptBox["t", "~"], "1"], "2"]], ")"}], 
         SubscriptBox["s", "4"]], ")"}]}], "\<\"+\"\>"], "+", 
     SubscriptBox[
      RowBox[{"34.00419266556159`", "\[InvisibleApplication]", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"ln", "(", 
          FractionBox[
           SubscriptBox["s", "4"], 
           SubsuperscriptBox["m", 
            SubscriptBox[
             OverscriptBox["t", "~"], "1"], "2"]], ")"}], 
         SubscriptBox["s", "4"]], ")"}]}], "\<\"+\"\>"], "+", 
     SubscriptBox[
      RowBox[{"98.73528010599006`", "\[InvisibleApplication]", 
       RowBox[{"(", 
        FractionBox["1", 
         SubscriptBox["s", "4"]], ")"}]}], "\<\"+\"\>"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "82.80602573818875`"}], " ", "h2"}], "-", 
        "166.2715955186152`"}], ")"}], " ", 
      RowBox[{"\[Delta]", "(", 
       SubscriptBox["s", "4"], ")"}]}]}]}],
   SequenceForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(qq, \\ 1  PI\), \
\((2)\)]\) = ", Subscript[
      (-84.65227295156343)[($CellContext`ln^2)[Subscript[$CellContext`m, 
            Subscript[
             OverTilde[$CellContext`t], 1]]^(-2) 
         Subscript[$CellContext`s, 4]]/Subscript[$CellContext`s, 4]], "+"] + 
    Subscript[
      27.00478563011897[($CellContext`ln^3)[Subscript[$CellContext`m, 
            Subscript[
             OverTilde[$CellContext`t], 1]]^(-2) 
         Subscript[$CellContext`s, 4]]/Subscript[$CellContext`s, 4]], "+"] + 
    Subscript[
      34.00419266556159[$CellContext`ln[Subscript[$CellContext`m, 
            Subscript[
             OverTilde[$CellContext`t], 1]]^(-2) 
         Subscript[$CellContext`s, 4]]/Subscript[$CellContext`s, 4]], "+"] + 
    Subscript[
      98.73528010599006[Subscript[$CellContext`s, 4]^(-1)], 
      "+"] + (-166.2715955186152 - 
      82.80602573818875 $CellContext`h2) $CellContext`\[Delta][
       Subscript[$CellContext`s, 4]]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.575393795258732*^9, 3.575394885106949*^9, 
  3.575394962390472*^9, 3.575395550868272*^9}],

Cell[BoxData[
 FormBox["\<\"\\n1PI, gluon-gluon channel\\n\"\>", TraditionalForm]], "Print",\

 CellChangeTimes->{3.575393795258732*^9, 3.575394885106949*^9, 
  3.575394962390472*^9, 3.575395550870735*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(C\\), \\(^\\)], \
\\(gg, \\\\ 1  PI\\), \\((0)\\)]\\) = \"\>", "\[InvisibleSpace]", 
    RowBox[{"0.34857222221075884`", " ", 
     RowBox[{"\[Delta]", "(", 
      SubscriptBox["s", "4"], ")"}]}]}],
   SequenceForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(gg, \\ 1  PI\), \
\((0)\)]\) = ", 0.34857222221075884` $CellContext`\[Delta][
      Subscript[$CellContext`s, 4]]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.575393795258732*^9, 3.575394885106949*^9, 
  3.575394962390472*^9, 3.575395550874592*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(C\\), \\(^\\)], \
\\(gg, \\\\ 1  PI\\), \\((1)\\)]\\) = \"\>", "\[InvisibleSpace]", 
    RowBox[{
     SubscriptBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "7.692404348445445`"}], ")"}], "\[InvisibleApplication]", 
       RowBox[{"(", 
        FractionBox["1", 
         SubscriptBox["s", "4"]], ")"}]}], "\<\"+\"\>"], "+", 
     SubscriptBox[
      RowBox[{"16.731466666116425`", "\[InvisibleApplication]", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"ln", "(", 
          FractionBox[
           SubscriptBox["s", "4"], 
           SubsuperscriptBox["m", 
            SubscriptBox[
             OverscriptBox["t", "~"], "1"], "2"]], ")"}], 
         SubscriptBox["s", "4"]], ")"}]}], "\<\"+\"\>"], "+", 
     RowBox[{"7.689864461838791`", " ", 
      RowBox[{"\[Delta]", "(", 
       SubscriptBox["s", "4"], ")"}]}]}]}],
   SequenceForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(gg, \\ 1  PI\), \
\((1)\)]\) = ", Subscript[
      (-7.692404348445445)[Subscript[$CellContext`s, 4]^(-1)], "+"] + 
    Subscript[
      16.731466666116425`[$CellContext`ln[Subscript[$CellContext`m, 
            Subscript[
             OverTilde[$CellContext`t], 1]]^(-2) 
         Subscript[$CellContext`s, 4]]/Subscript[$CellContext`s, 4]], "+"] + 
    7.689864461838791 $CellContext`\[Delta][
       Subscript[$CellContext`s, 4]]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.575393795258732*^9, 3.575394885106949*^9, 
  3.575394962390472*^9, 3.5753955511216784`*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(C\\), \\(^\\)], \
\\(gg, \\\\ 1  PI\\), \\((2)\\)]\\) = \"\>", "\[InvisibleSpace]", 
    RowBox[{
     SubscriptBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "682.1276908616312`"}], ")"}], "\[InvisibleApplication]", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SuperscriptBox["ln", "2"], "(", 
          FractionBox[
           SubscriptBox["s", "4"], 
           SubsuperscriptBox["m", 
            SubscriptBox[
             OverscriptBox["t", "~"], "1"], "2"]], ")"}], 
         SubscriptBox["s", "4"]], ")"}]}], "\<\"+\"\>"], "+", 
     SubscriptBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "512.6163947280136`"}], ")"}], "\[InvisibleApplication]", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"ln", "(", 
          FractionBox[
           SubscriptBox["s", "4"], 
           SubsuperscriptBox["m", 
            SubscriptBox[
             OverscriptBox["t", "~"], "1"], "2"]], ")"}], 
         SubscriptBox["s", "4"]], ")"}]}], "\<\"+\"\>"], "+", 
     SubscriptBox[
      RowBox[{"401.55519998679415`", "\[InvisibleApplication]", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SuperscriptBox["ln", "3"], "(", 
          FractionBox[
           SubscriptBox["s", "4"], 
           SubsuperscriptBox["m", 
            SubscriptBox[
             OverscriptBox["t", "~"], "1"], "2"]], ")"}], 
         SubscriptBox["s", "4"]], ")"}]}], "\<\"+\"\>"], "+", 
     SubscriptBox[
      RowBox[{"1511.1824987615037`", "\[InvisibleApplication]", 
       RowBox[{"(", 
        FractionBox["1", 
         SubscriptBox["s", "4"]], ")"}]}], "\<\"+\"\>"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "466.33602059486`"}], " ", "h2"}], "-", 
        "1299.2474067524865`"}], ")"}], " ", 
      RowBox[{"\[Delta]", "(", 
       SubscriptBox["s", "4"], ")"}]}]}]}],
   SequenceForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(gg, \\ 1  PI\), \
\((2)\)]\) = ", Subscript[
      (-682.1276908616312)[($CellContext`ln^2)[Subscript[$CellContext`m, 
            Subscript[
             OverTilde[$CellContext`t], 1]]^(-2) 
         Subscript[$CellContext`s, 4]]/Subscript[$CellContext`s, 4]], "+"] + 
    Subscript[
      (-512.6163947280136)[$CellContext`ln[Subscript[$CellContext`m, 
            Subscript[
             OverTilde[$CellContext`t], 1]]^(-2) 
         Subscript[$CellContext`s, 4]]/Subscript[$CellContext`s, 4]], "+"] + 
    Subscript[
      401.55519998679415`[($CellContext`ln^3)[Subscript[$CellContext`m, 
            Subscript[
             OverTilde[$CellContext`t], 1]]^(-2) 
         Subscript[$CellContext`s, 4]]/Subscript[$CellContext`s, 4]], "+"] + 
    Subscript[
      1511.1824987615037`[Subscript[$CellContext`s, 4]^(-1)], 
      "+"] + (-1299.2474067524865` - 
      466.33602059486 $CellContext`h2) $CellContext`\[Delta][
       Subscript[$CellContext`s, 4]]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.575393795258732*^9, 3.575394885106949*^9, 
  3.575394962390472*^9, 3.575395553261084*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1287, 717},
WindowMargins->{{16, Automatic}, {8, Automatic}},
Magnification->1.25,
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 122, 2, 35, "Input"],
Cell[682, 24, 197, 4, 37, "Text"],
Cell[882, 30, 223, 6, 36, "Input"],
Cell[1108, 38, 828, 23, 225, "Input"],
Cell[1939, 63, 263, 5, 37, "Text"],
Cell[2205, 70, 209, 5, 35, "Input"],
Cell[CellGroupData[{
Cell[2439, 79, 125, 2, 35, "Input"],
Cell[CellGroupData[{
Cell[2589, 85, 206, 4, 47, "Print"],
Cell[2798, 91, 640, 14, 36, "Print"],
Cell[3441, 107, 1298, 30, 49, "Print"],
Cell[4742, 139, 2371, 59, 56, "Print"],
Cell[7116, 200, 207, 4, 66, "Print"],
Cell[7326, 206, 640, 14, 36, "Print"],
Cell[7969, 222, 1298, 30, 49, "Print"],
Cell[9270, 254, 2319, 57, 56, "Print"],
Cell[11592, 313, 210, 4, 66, "Print"],
Cell[11805, 319, 655, 14, 36, "Print"],
Cell[12463, 335, 1629, 40, 123, "Print"],
Cell[14095, 377, 3143, 80, 123, "Print"],
Cell[17241, 459, 205, 4, 66, "Print"],
Cell[17449, 465, 655, 14, 36, "Print"],
Cell[18107, 481, 1634, 40, 123, "Print"],
Cell[19744, 523, 3203, 82, 123, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> programs/Stop-Partonic.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Stop pair production *)


(* ::Text:: *)
(*Calculate the coefficients of the plus distributions up to approximate NNLO in PIM and 1PI kinematic for stop pair production*)


(* ::Subtitle::Closed:: *)
(*Preliminar settings*)


(* ::Text:: *)
(*Define some constants*)


PI=Pi;
PI2=Pi^2;
PI4=Pi^4;


Zeta2=Zeta[2];
Zeta3=Zeta[3];


(* ::Text:: *)
(*Color factors for QCD:*)


Nc=3;
CF=4/3;
CA=3;
TF=1/2;


(* ::Text:: *)
(*Number of massless flavors:*)


nf=5;
Nl=nf;


(* ::Text:: *)
(*Number of massive flavors:*)


Nh=1;


(* ::Text:: *)
(*Relation between t1 and s, alpha *)


T1[s_,\[Alpha]_,Mst1_]:=-(s/2) (1-Sqrt[1-(4 Mst1^2)/s] Cos[\[Alpha]]);


\[Tau][S_,M_]:=M^2/S


(* ::Text:: *)
(*Load LoopTools*)


AppendTo[$Path, "/usr/local/bin"];
Install["LoopTools"];


(* ::Text:: *)
(* Set Renormalization scale in LoopTools (Mst1)*)


SetMudim[Mst1^2];


(* ::Text:: *)
(*Evaluate factors of the hard function once and for all:*)


FINpsis=DB0[Mst1^2, Mt^2, Mgl^2](Mt^2 + Mgl^2 - Mst1^2 - 2 Mt Mgl Sin[2\[Theta]t]) - B0[Mst1^2, Mt^2, Mgl^2];
FINmass=-A0[Mgl^2] - A0[Mt^2] - B0[Mst1^2, Mt^2, Mgl^2] (Mt^2 + Mgl^2 - Mst1^2 - 2 Mt Mgl Sin[2\[Theta]t]);
fB0=B0[Mst1^2, Mgl^2, Mt^2];


Cth=Cos[\[Theta]t];
Sth=Sin[\[Theta]t];
C2th=Cos[2\[Theta]t];
S2th=Sin[2\[Theta]t];


Lst1st2=Log[Mst1^2*Mst2^(-2)];
Lst1sq=Log[Mst1^2*Msq^(-2)];
Lst1gl=Log[Mst1^2*Mgl^(-2)];
Lst1t=Log[Mst1^2*Mt^(-2)];
Lglsq=Log[Mgl^2*Msq^(-2)];


(* ::Subtitle::Closed:: *)
(*Hard function*)


(* ::Text:: *)
(*Tree level and one loop hard function*)


(* ::Subsubtitle::Closed:: *)
(*Tree level*)


(* ::Text:: *)
(*Initialization of the matrices*)


h0qq[s_,t1_,m_]:=({
 {h0qq11[s,t1,m], h0qq12[s,t1,m]},
 {h0qq21[s,t1,m], h0qq22[s,t1,m]}
});


h0gg[s_,t1_,m_]:=({
 {h0gg11[s,t1,m], h0gg12[s,t1,m], h0gg13[s,t1,m]},
 {h0gg21[s,t1,m], h0gg22[s,t1,m], h0gg23[s,t1,m]},
 {h0gg31[s,t1,m], h0gg32[s,t1,m], h0gg33[s,t1,m]}
});


(* ::Text:: *)
(*Tree level qq channel*)


h0qq11[s_,t1_,Mst1_]:= 0;
h0qq12[s_,t1_,Mst1_]:= 0;
h0qq21[s_,t1_,Mst1_]:= 0;
h0qq22[s_,t1_,Mst1_]:=-((2 Mst1^2)/s)+(2 (-s-t1) t1)/s^2;


(* ::Text:: *)
(*Tree level gg channel*)


h0gg11[s_,t1_,Mst1_]:=1/18+Mst1^4/(9 (-s-t1)^2)+Mst1^2/(9 (-s-t1))+Mst1^4/(9 t1^2)+Mst1^2/(9 t1)+(2 Mst1^4)/(9 (-s-t1) t1)
h0gg12[s_,t1_,Mst1_]:=1/6-Mst1^4/(3 (-s-t1)^2)-Mst1^2/(3 (-s-t1))+Mst1^4/(3 t1^2)+Mst1^2/(3 t1)+t1/(3 s)
h0gg13[s_,t1_,Mst1_]:=1/6+Mst1^4/(3 (-s-t1)^2)+Mst1^2/(3 (-s-t1))+Mst1^4/(3 t1^2)+Mst1^2/(3 t1)+(2 Mst1^4)/(3 (-s-t1) t1)
h0gg21[s_,t1_,Mst1_]:=1/6-Mst1^4/(3 (-s-t1)^2)-Mst1^2/(3 (-s-t1))+Mst1^4/(3 t1^2)+Mst1^2/(3 t1)+t1/(3 s)
h0gg22[s_,t1_,Mst1_]:=1/2+(4 Mst1^2)/s+Mst1^4/(-s-t1)^2+Mst1^2/(-s-t1)+Mst1^4/t1^2+Mst1^2/t1-(2 Mst1^4)/((-s-t1) t1)+(2 t1)/s+(2 t1^2)/s^2
h0gg23[s_,t1_,Mst1_]:=1/2-Mst1^4/(-s-t1)^2-Mst1^2/(-s-t1)+Mst1^4/t1^2+Mst1^2/t1+t1/s
h0gg31[s_,t1_,Mst1_]:=1/6+Mst1^4/(3 (-s-t1)^2)+Mst1^2/(3 (-s-t1))+Mst1^4/(3 t1^2)+Mst1^2/(3 t1)+(2 Mst1^4)/(3 (-s-t1) t1)
h0gg32[s_,t1_,Mst1_]:=1/2-Mst1^4/(-s-t1)^2-Mst1^2/(-s-t1)+Mst1^4/t1^2+Mst1^2/t1+t1/s
h0gg33[s_,t1_,Mst1_]:=1/2+Mst1^4/(-s-t1)^2+Mst1^2/(-s-t1)+Mst1^4/t1^2+Mst1^2/t1+(2 Mst1^4)/((-s-t1) t1)


(* ::Subsubtitle::Closed:: *)
(*One Loop*)


(* ::Text:: *)
(*Initialization of the matrices*)


h1qq[s_,t1_,Mst1_,Lh_]:=({
 {h1qq11[s,t1,Mst1,Lh], h1qq12[s,t1,Mst1,Lh]},
 {h1qq21[s,t1,Mst1,Lh], h1qq22[s,t1,Mst1,Lh]}
})+ 
({
 {h1qq11[s,t1,Mst1,Lh]\[Conjugate], h1qq21[s,t1,Mst1,Lh]\[Conjugate]},
 {h1qq12[s,t1,Mst1,Lh]\[Conjugate], h1qq22[s,t1,Mst1,Lh]\[Conjugate]}
});


h1qqTot[s_,t1_,Mst1_,\[Mu]h_]:=h1qq[s,t1,Mst1,L0]+h1qq[s,t1,Mst1,L1]Log[s/\[Mu]h^2]+h1qq[s,t1,Mst1,L2]Log[s/\[Mu]h^2]^2


h1gg[s_,t1_,Mst1_,Lh_]:=({
 {h1gg11[s,t1,Mst1,Lh], h1gg21[s,t1,Mst1,Lh], h1gg31[s,t1,Mst1,Lh]},
 {h1gg12[s,t1,Mst1,Lh], h1gg22[s,t1,Mst1,Lh], h1gg32[s,t1,Mst1,Lh]},
 {h1gg13[s,t1,Mst1,Lh], h1gg23[s,t1,Mst1,Lh], h1gg33[s,t1,Mst1,Lh]}
})+ 
({
 {h1gg11[s,t1,Mst1,Lh]\[Conjugate], h1gg12[s,t1,Mst1,Lh]\[Conjugate], h1gg13[s,t1,Mst1,Lh]\[Conjugate]},
 {h1gg21[s,t1,Mst1,Lh]\[Conjugate], h1gg22[s,t1,Mst1,Lh]\[Conjugate], h1gg23[s,t1,Mst1,Lh]\[Conjugate]},
 {h1gg31[s,t1,Mst1,Lh]\[Conjugate], h1gg32[s,t1,Mst1,Lh]\[Conjugate], h1gg33[s,t1,Mst1,Lh]\[Conjugate]}
});


h1ggTot[s_,t1_,Mst1_,\[Mu]h_]:=h1gg[s,t1,Mst1,L0]+h1gg[s,t1,Mst1,L1]Log[s/\[Mu]h^2]+h1gg[s,t1,Mst1,L2]Log[s/\[Mu]h^2]^2


(* ::Subsubsection:: *)
(*One loop qq channel*)


h1qq11[s_,t1_,Mst1_,L0]:= 0.;
h1qq11[s_,t1_,Mst1_,L1]:= 0.;
h1qq11[s_,t1_,Mst1_,L2]:= 0.;


h1qq12[s_,t1_,Mst1_,L0]:= 1/9 PI2 (-(1/12)-t1/(6 s))+PI2 (1/12+t1/(6 s))+(-(s/4)+1/9 (s/4+t1/2)-t1/2) C0[0,0,s,Mgl^2,Msq^2,Mgl^2]+(Mgl^2/2-Mst1^2/2+Mt^2/2+s/2+t1+(Mgl^2 t1)/(2 s)-(Mst1^2 t1)/(2 s)+(Mt^2 t1)/(2 s)+t1^2/(2 s)+Cth Sth (-2 Mgl Mt-(2 Mgl Mt t1)/s)+1/9 Cth Sth (2 Mgl Mt+(2 Mgl Mt t1)/s)+1/9 (-(Mgl^2/2)+Mst1^2/2-Mt^2/2-s/2-t1-(Mgl^2 t1)/(2 s)+(Mst1^2 t1)/(2 s)-(Mt^2 t1)/(2 s)-t1^2/(2 s))) C0[0,Mst1^2,Mst1^2-s-t1,Msq^2,Mgl^2,Mt^2]+((Mgl^2 t1)/(2 s)-(Mst1^2 t1)/(2 s)+(Mt^2 t1)/(2 s)-(16 Cth Mgl Mt Sth t1)/(9 s)-t1^2/(2 s)+1/9 (-((Mgl^2 t1)/(2 s))+(Mst1^2 t1)/(2 s)-(Mt^2 t1)/(2 s)+t1^2/(2 s))) C0[0,Mst1^2,Mst1^2+t1,Msq^2,Mgl^2,Mt^2]+(-Mst1^2+s/2+t1-(2 Mst1^2 t1)/s+1/9 (Mst1^2-s/2-t1+(2 Mst1^2 t1)/s)) C0[Mst1^2,Mst1^2,s,0,Mst1^2,0]+(-(Mgl^2/2)+Mst1^2/2-Mt^2/2-s/4-t1/2-(Mgl^2 t1)/s+(Mst1^2 t1)/s-(Mt^2 t1)/s+1/9 Cth Sth (-2 Mgl Mt-(4 Mgl Mt t1)/s)+Cth Sth (2 Mgl Mt+(4 Mgl Mt t1)/s)+1/9 (Mgl^2/2-Mst1^2/2+Mt^2/2+s/4+t1/2+(Mgl^2 t1)/s-(Mst1^2 t1)/s+(Mt^2 t1)/s)) C0[Mst1^2,Mst1^2,s,Mgl^2,Mt^2,Mgl^2]+(Mgl^4/2-(Mgl^2 Msq^2)/4-(3 Mgl^2 Mst1^2)/4+(3 Msq^2 Mst1^2)/4-Mst1^4/4+(Mgl^2 Mt^2)/4-(Msq^2 Mt^2)/4+(Mst1^2 Mt^2)/2-Mt^4/4+(Mgl^2 s)/4-(Msq^2 s)/4+(Mst1^2 s)/2-(Mt^2 s)/2-s^2/4+(Mgl^2 t1)/4-(Msq^2 t1)/4+(Mst1^2 t1)/2-(Mt^2 t1)/2+(Mgl^4 t1)/(2 s)-(Mgl^2 Msq^2 t1)/(2 s)-(Mgl^2 Mst1^2 t1)/(2 s)+(Msq^2 Mst1^2 t1)/(2 s)+(Mgl^2 Mt^2 t1)/(2 s)-(Msq^2 Mt^2 t1)/(2 s)-(s t1)/2-t1^2/4+1/9 Cth Sth (2 Mgl^3 Mt-Mgl Msq^2 Mt+Mgl Mst1^2 Mt-Mgl Mt^3-Mgl Mt s-Mgl Mt t1+(2 Mgl^3 Mt t1)/s-(2 Mgl Msq^2 Mt t1)/s)+Cth Sth (-2 Mgl^3 Mt+Mgl Msq^2 Mt-Mgl Mst1^2 Mt+Mgl Mt^3+Mgl Mt s+Mgl Mt t1-(2 Mgl^3 Mt t1)/s+(2 Mgl Msq^2 Mt t1)/s)+1/9 (-(Mgl^4/2)+(Mgl^2 Msq^2)/4+(3 Mgl^2 Mst1^2)/4-(3 Msq^2 Mst1^2)/4+Mst1^4/4-(Mgl^2 Mt^2)/4+(Msq^2 Mt^2)/4-(Mst1^2 Mt^2)/2+Mt^4/4-(Mgl^2 s)/4+(Msq^2 s)/4-(Mst1^2 s)/2+(Mt^2 s)/2+s^2/4-(Mgl^2 t1)/4+(Msq^2 t1)/4-(Mst1^2 t1)/2+(Mt^2 t1)/2-(Mgl^4 t1)/(2 s)+(Mgl^2 Msq^2 t1)/(2 s)+(Mgl^2 Mst1^2 t1)/(2 s)-(Msq^2 Mst1^2 t1)/(2 s)-(Mgl^2 Mt^2 t1)/(2 s)+(Msq^2 Mt^2 t1)/(2 s)+(s t1)/2+t1^2/4)) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2-s-t1,Mgl^2,Msq^2,Mgl^2,Mt^2]+(-(1/4) Mgl^2 Msq^2+(Mgl^2 Mst1^2)/4-(Msq^2 Mst1^2)/4+Mst1^4/4+(Mgl^2 Mt^2)/4-(Msq^2 Mt^2)/4-(Mst1^2 Mt^2)/2+Mt^4/4+(Mgl^2 t1)/4-(Msq^2 t1)/4+(Mst1^2 t1)/2-(Mt^2 t1)/2+(Mgl^4 t1)/(2 s)-(Mgl^2 Msq^2 t1)/(2 s)-(Mgl^2 Mst1^2 t1)/(2 s)+(Msq^2 Mst1^2 t1)/(2 s)+(Mgl^2 Mt^2 t1)/(2 s)-(Msq^2 Mt^2 t1)/(2 s)+t1^2/4+1/9 Cth Sth (-Mgl Msq^2 Mt-Mgl Mst1^2 Mt+Mgl Mt^3-Mgl Mt t1+(2 Mgl^3 Mt t1)/s-(2 Mgl Msq^2 Mt t1)/s)+Cth Sth (Mgl Msq^2 Mt+Mgl Mst1^2 Mt-Mgl Mt^3+Mgl Mt t1-(2 Mgl^3 Mt t1)/s+(2 Mgl Msq^2 Mt t1)/s)+1/9 ((Mgl^2 Msq^2)/4-(Mgl^2 Mst1^2)/4+(Msq^2 Mst1^2)/4-Mst1^4/4-(Mgl^2 Mt^2)/4+(Msq^2 Mt^2)/4+(Mst1^2 Mt^2)/2-Mt^4/4-(Mgl^2 t1)/4+(Msq^2 t1)/4-(Mst1^2 t1)/2+(Mt^2 t1)/2-(Mgl^4 t1)/(2 s)+(Mgl^2 Msq^2 t1)/(2 s)+(Mgl^2 Mst1^2 t1)/(2 s)-(Msq^2 Mst1^2 t1)/(2 s)-(Mgl^2 Mt^2 t1)/(2 s)+(Msq^2 Mt^2 t1)/(2 s)-t1^2/4)) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2+t1,Mgl^2,Msq^2,Mgl^2,Mt^2]+(1/4+t1/(2 s)+1/9 (-(1/4)-t1/(2 s))) Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]^2+(1+(2 t1)/s+1/9 (-1-(2 t1)/s)) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]^2+(PI (-((I Mst1^2)/s)-(I t1)/s-(2 I t1^2)/s^2)+1/9 PI ((I Mst1^2)/s+(I t1)/s+(2 I t1^2)/s^2)+((2 Mst1^2)/s+(2 t1)/s+(2 t1^2)/s^2+1/9 (-((2 Mst1^2)/s)-(2 t1)/s-(2 t1^2)/s^2)) Log[Mst1^2/s]) Log[-(t1/Mst1^2)]+(Mst1^2/s+t1/s+1/9 (-(Mst1^2/s)-t1/s)) Log[-(t1/Mst1^2)]^2+(1/9 PI (-I-(I Mst1^2)/s-(3 I t1)/s-(2 I t1^2)/s^2)+PI (I+(I Mst1^2)/s+(3 I t1)/s+(2 I t1^2)/s^2)) Log[s/Mst1^2+t1/Mst1^2]+(-((2 Mst1^2)/s)-(2 t1)/s-(2 t1^2)/s^2+1/9 ((2 Mst1^2)/s+(2 t1)/s+(2 t1^2)/s^2)) Log[Mst1^2/s] Log[s/Mst1^2+t1/Mst1^2]+(1-Mst1^2/s+t1/s+1/9 (-1+Mst1^2/s-t1/s)) Log[s/Mst1^2+t1/Mst1^2]^2+Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])] (1/9 PI (-(I/2)-(I t1)/s)+PI (I/2+(I t1)/s)+(-1-(2 t1)/s+1/9 (1+(2 t1)/s)) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(-(Mst1^2/s)-t1/s-(2 t1^2)/s^2+1/9 (Mst1^2/s+t1/s+(2 t1^2)/s^2)) Log[-(t1/Mst1^2)]+(1+Mst1^2/s+(3 t1)/s+(2 t1^2)/s^2+1/9 (-1-Mst1^2/s-(3 t1)/s-(2 t1^2)/s^2)) Log[s/Mst1^2+t1/Mst1^2])+Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])] (PI (-I-(2 I t1)/s)+1/9 PI (I+(2 I t1)/s)+((2 Mst1^2)/s+(2 t1)/s+(4 t1^2)/s^2+1/9 (-((2 Mst1^2)/s)-(2 t1)/s-(4 t1^2)/s^2)) Log[-(t1/Mst1^2)]+(-2-(2 Mst1^2)/s-(6 t1)/s-(4 t1^2)/s^2+1/9 (2+(2 Mst1^2)/s+(6 t1)/s+(4 t1^2)/s^2)) Log[s/Mst1^2+t1/Mst1^2])+(1-Mst1^2/s+t1/s+1/9 (-1+Mst1^2/s-t1/s)) PolyLog[2,1-s/Mst1^2-t1/Mst1^2]+(Mst1^2/s+t1/s+1/9 (-(Mst1^2/s)-t1/s)) PolyLog[2,1+t1/Mst1^2]
h1qq12[s_,t1_,Mst1_,L1]:= ((2 Mst1^2)/s+(2 t1)/s+(2 t1^2)/s^2+1/9 (-((2 Mst1^2)/s)-(2 t1)/s-(2 t1^2)/s^2)) Log[-(t1/Mst1^2)]+(-((2 Mst1^2)/s)-(2 t1)/s-(2 t1^2)/s^2+1/9 ((2 Mst1^2)/s+(2 t1)/s+(2 t1^2)/s^2)) Log[s/Mst1^2+t1/Mst1^2]
h1qq12[s_,t1_,Mst1_,L2]:= 0.;


h1qq21[s_,t1_,Mst1_,L0]:= 0.;
h1qq21[s_,t1_,Mst1_,L1]:= 0.;
h1qq21[s_,t1_,Mst1_,L2]:= 0.;


h1qq22[s_,t1_,Mst1_,L0]:= -((8 Mst1^4)/(3 s^2))+(2 Mst1^2)/(3 s)-(8 Mst1^2 t1)/(3 s^2)+(2 t1)/(3 s)-(8 Mst1^2 t1^2)/(3 s^3)+(2 t1^2)/(3 s^2)-(PI2 t1^2)/(2 s^2)+3 Lglsq (-((2 Msq^2 Mst1^2)/s^2)-(2 Msq^2 t1)/s^2-(2 Msq^2 t1^2)/s^3)+1/3 Lglsq ((2 Msq^2 Mst1^2)/s^2+(2 Msq^2 t1)/s^2+(2 Msq^2 t1^2)/s^3)+5 Lglsq ((8 Msq^2 Mst1^2)/(3 s^2)+(8 Msq^2 t1)/(3 s^2)+(8 Msq^2 t1^2)/(3 s^3))+5 Lst1gl ((8 Msq^2 Mst1^2)/(3 s^2)+(8 Msq^2 t1)/(3 s^2)+(8 Msq^2 t1^2)/(3 s^3))+Lst1st2 ((4 Mst1^2 Mst2^2)/(3 s^2)+(4 Mst2^2 t1)/(3 s^2)+(4 Mst2^2 t1^2)/(3 s^3))+Lst1t (-((8 Mst1^2 Mt^2)/(3 s^2))-(8 Mt^2 t1)/(3 s^2)-(8 Mt^2 t1^2)/(3 s^3))+3 FINpsis (-((2 Mst1^2)/s)-(2 t1)/s-(2 t1^2)/s^2)+5 PI ((4 I Mst1^2)/(3 s)+(4 I t1)/(3 s)+(4 I t1^2)/(3 s^2))+1/3 FINpsis ((2 Mst1^2)/s+(2 t1)/s+(2 t1^2)/s^2)+5 ((8 Mst1^2)/(3 s)+(8 t1)/(3 s)+(8 t1^2)/(3 s^2))+1/3 Lst1gl (-((2 Mgl^2 Mst1^2)/s^2)+(2 Msq^2 Mst1^2)/s^2-Mgl^4/((Mgl^4/Mst1^4-(2 Mgl^2 Msq^2)/Mst1^4+Msq^4/Mst1^4) Mst1^2 s)-(2 Mgl^2 t1)/s^2+(2 Msq^2 t1)/s^2-(Mgl^4 t1)/((Mgl^4/Mst1^4-(2 Mgl^2 Msq^2)/Mst1^4+Msq^4/Mst1^4) Mst1^4 s)-(2 Mgl^2 t1^2)/s^3+(2 Msq^2 t1^2)/s^3-(Mgl^4 t1^2)/((Mgl^4/Mst1^4-(2 Mgl^2 Msq^2)/Mst1^4+Msq^4/Mst1^4) Mst1^4 s^2))+3 Lst1sq (-(Mgl^4/((Mgl^4/Mst1^4-(2 Mgl^2 Msq^2)/Mst1^4+Msq^4/Mst1^4) Mst1^2 s))+Mst1^2/s+t1/s-(Mgl^4 t1)/((Mgl^4/Mst1^4-(2 Mgl^2 Msq^2)/Mst1^4+Msq^4/Mst1^4) Mst1^4 s)+t1^2/s^2-(Mgl^4 t1^2)/((Mgl^4/Mst1^4-(2 Mgl^2 Msq^2)/Mst1^4+Msq^4/Mst1^4) Mst1^4 s^2))+3 Lst1gl (-((2 Mgl^2 Mst1^2)/(3 s^2))-(2 Msq^2 Mst1^2)/s^2+Mgl^4/((Mgl^4/Mst1^4-(2 Mgl^2 Msq^2)/Mst1^4+Msq^4/Mst1^4) Mst1^2 s)-(2 Mgl^2 t1)/(3 s^2)-(2 Msq^2 t1)/s^2+(Mgl^4 t1)/((Mgl^4/Mst1^4-(2 Mgl^2 Msq^2)/Mst1^4+Msq^4/Mst1^4) Mst1^4 s)-(2 Mgl^2 t1^2)/(3 s^3)-(2 Msq^2 t1^2)/s^3+(Mgl^4 t1^2)/((Mgl^4/Mst1^4-(2 Mgl^2 Msq^2)/Mst1^4+Msq^4/Mst1^4) Mst1^4 s^2))+1/3 Lst1sq (Mgl^4/((Mgl^4/Mst1^4-(2 Mgl^2 Msq^2)/Mst1^4+Msq^4/Mst1^4) Mst1^2 s)-Mst1^2/s-t1/s+(Mgl^4 t1)/((Mgl^4/Mst1^4-(2 Mgl^2 Msq^2)/Mst1^4+Msq^4/Mst1^4) Mst1^4 s)-t1^2/s^2+(Mgl^4 t1^2)/((Mgl^4/Mst1^4-(2 Mgl^2 Msq^2)/Mst1^4+Msq^4/Mst1^4) Mst1^4 s^2))+3 ((2 Mgl^2 Mst1^2)/s^2-(2 Msq^2 Mst1^2)/s^2-Mgl^2/((-(Mgl^2/Mst1^2)+Msq^2/Mst1^2) s)-(23 Mst1^2)/(6 s)+(2 Mgl^2 t1)/s^2-(2 Msq^2 t1)/s^2-(23 t1)/(6 s)-(Mgl^2 t1)/((-(Mgl^2/Mst1^2)+Msq^2/Mst1^2) Mst1^2 s)+(2 Mgl^2 t1^2)/s^3-(2 Msq^2 t1^2)/s^3-(23 t1^2)/(6 s^2)-(Mgl^2 t1^2)/((-(Mgl^2/Mst1^2)+Msq^2/Mst1^2) Mst1^2 s^2))+1/3 (-((2 Mgl^2 Mst1^2)/s^2)+(2 Msq^2 Mst1^2)/s^2+Mgl^2/((-(Mgl^2/Mst1^2)+Msq^2/Mst1^2) s)-(23 Mst1^2)/(2 s)-(2 Mgl^2 t1)/s^2+(2 Msq^2 t1)/s^2-(23 t1)/(2 s)+(Mgl^2 t1)/((-(Mgl^2/Mst1^2)+Msq^2/Mst1^2) Mst1^2 s)-(2 Mgl^2 t1^2)/s^3+(2 Msq^2 t1^2)/s^3-(23 t1^2)/(2 s^2)+(Mgl^2 t1^2)/((-(Mgl^2/Mst1^2)+Msq^2/Mst1^2) Mst1^2 s^2))+PI (-((4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(3 s^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(3 s)-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s] t1)/(3 s^2)+(I Sqrt[1-(4 Mst1^2)/s] t1)/(3 s)-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s] t1^2)/(3 s^3)+(I Sqrt[1-(4 Mst1^2)/s] t1^2)/(3 s^2))+3 PI (-((7 I Mst1^2)/(3 s))-(I s)/(2 Mst1^2)+(2 I)/(-4+s/Mst1^2)-(2 I s)/(Mst1^2 (-4+s/Mst1^2))+(I s^2)/(2 Mst1^4 (-4+s/Mst1^2))-(I t1)/Mst1^2-(7 I t1)/(3 s)-(2 I t1)/(Mst1^2 (-4+s/Mst1^2))+(I s t1)/(Mst1^4 (-4+s/Mst1^2))-(7 I t1^2)/(3 s^2)-(I t1^2)/(2 Mst1^2 s)+(I t1^2)/(2 Mst1^4 (-4+s/Mst1^2)))+3 fB0 S2th ((2 Mgl Mt)/s+(Mgl Mt s)/(2 Mst1^4)-(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2))+(2 Mgl Mt s)/(Mst1^4 (-4+s/Mst1^2))-(Mgl Mt s^2)/(2 Mst1^6 (-4+s/Mst1^2))+(Mgl Mt t1)/Mst1^4+(2 Mgl Mt t1)/(Mst1^2 s)+(2 Mgl Mt t1)/(Mst1^4 (-4+s/Mst1^2))-(Mgl Mt s t1)/(Mst1^6 (-4+s/Mst1^2))+(2 Mgl Mt t1^2)/(Mst1^2 s^2)+(Mgl Mt t1^2)/(2 Mst1^4 s)-(Mgl Mt t1^2)/(2 Mst1^6 (-4+s/Mst1^2)))+1/3 fB0 S2th (-((2 Mgl Mt)/s)-(Mgl Mt s)/(2 Mst1^4)+(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2))-(2 Mgl Mt s)/(Mst1^4 (-4+s/Mst1^2))+(Mgl Mt s^2)/(2 Mst1^6 (-4+s/Mst1^2))-(Mgl Mt t1)/Mst1^4-(2 Mgl Mt t1)/(Mst1^2 s)-(2 Mgl Mt t1)/(Mst1^4 (-4+s/Mst1^2))+(Mgl Mt s t1)/(Mst1^6 (-4+s/Mst1^2))-(2 Mgl Mt t1^2)/(Mst1^2 s^2)-(Mgl Mt t1^2)/(2 Mst1^4 s)+(Mgl Mt t1^2)/(2 Mst1^6 (-4+s/Mst1^2)))+1/3 fB0 (Mgl^2/s+Mst1^2/s+Mt^2/s+(Mgl^2 s)/(4 Mst1^4)+s/(4 Mst1^2)+(Mt^2 s)/(4 Mst1^4)-1/(-4+s/Mst1^2)-Mgl^2/(Mst1^2 (-4+s/Mst1^2))-Mt^2/(Mst1^2 (-4+s/Mst1^2))+(Mgl^2 s)/(Mst1^4 (-4+s/Mst1^2))+s/(Mst1^2 (-4+s/Mst1^2))+(Mt^2 s)/(Mst1^4 (-4+s/Mst1^2))-(Mgl^2 s^2)/(4 Mst1^6 (-4+s/Mst1^2))-s^2/(4 Mst1^4 (-4+s/Mst1^2))-(Mt^2 s^2)/(4 Mst1^6 (-4+s/Mst1^2))+(Mgl^2 t1)/(2 Mst1^4)+t1/(2 Mst1^2)+(Mt^2 t1)/(2 Mst1^4)+t1/s+(Mgl^2 t1)/(Mst1^2 s)+(Mt^2 t1)/(Mst1^2 s)+(Mgl^2 t1)/(Mst1^4 (-4+s/Mst1^2))+t1/(Mst1^2 (-4+s/Mst1^2))+(Mt^2 t1)/(Mst1^4 (-4+s/Mst1^2))-(Mgl^2 s t1)/(2 Mst1^6 (-4+s/Mst1^2))-(s t1)/(2 Mst1^4 (-4+s/Mst1^2))-(Mt^2 s t1)/(2 Mst1^6 (-4+s/Mst1^2))+t1^2/s^2+(Mgl^2 t1^2)/(Mst1^2 s^2)+(Mt^2 t1^2)/(Mst1^2 s^2)+(Mgl^2 t1^2)/(4 Mst1^4 s)+t1^2/(4 Mst1^2 s)+(Mt^2 t1^2)/(4 Mst1^4 s)-(Mgl^2 t1^2)/(4 Mst1^6 (-4+s/Mst1^2))-t1^2/(4 Mst1^4 (-4+s/Mst1^2))-(Mt^2 t1^2)/(4 Mst1^6 (-4+s/Mst1^2)))+3 fB0 (-(Mgl^2/s)-Mst1^2/s-Mt^2/s-(Mgl^2 s)/(4 Mst1^4)-s/(4 Mst1^2)-(Mt^2 s)/(4 Mst1^4)+1/(-4+s/Mst1^2)+Mgl^2/(Mst1^2 (-4+s/Mst1^2))+Mt^2/(Mst1^2 (-4+s/Mst1^2))-(Mgl^2 s)/(Mst1^4 (-4+s/Mst1^2))-s/(Mst1^2 (-4+s/Mst1^2))-(Mt^2 s)/(Mst1^4 (-4+s/Mst1^2))+(Mgl^2 s^2)/(4 Mst1^6 (-4+s/Mst1^2))+s^2/(4 Mst1^4 (-4+s/Mst1^2))+(Mt^2 s^2)/(4 Mst1^6 (-4+s/Mst1^2))-(Mgl^2 t1)/(2 Mst1^4)-t1/(2 Mst1^2)-(Mt^2 t1)/(2 Mst1^4)-t1/s-(Mgl^2 t1)/(Mst1^2 s)-(Mt^2 t1)/(Mst1^2 s)-(Mgl^2 t1)/(Mst1^4 (-4+s/Mst1^2))-t1/(Mst1^2 (-4+s/Mst1^2))-(Mt^2 t1)/(Mst1^4 (-4+s/Mst1^2))+(Mgl^2 s t1)/(2 Mst1^6 (-4+s/Mst1^2))+(s t1)/(2 Mst1^4 (-4+s/Mst1^2))+(Mt^2 s t1)/(2 Mst1^6 (-4+s/Mst1^2))-t1^2/s^2-(Mgl^2 t1^2)/(Mst1^2 s^2)-(Mt^2 t1^2)/(Mst1^2 s^2)-(Mgl^2 t1^2)/(4 Mst1^4 s)-t1^2/(4 Mst1^2 s)-(Mt^2 t1^2)/(4 Mst1^4 s)+(Mgl^2 t1^2)/(4 Mst1^6 (-4+s/Mst1^2))+t1^2/(4 Mst1^4 (-4+s/Mst1^2))+(Mt^2 t1^2)/(4 Mst1^6 (-4+s/Mst1^2)))+1/3 PI (-((3 I Mst1^2)/s)-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s+(I Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2)-(2 I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(2 I Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] s^2)/(2 Mst1^4 (-4+s/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] t1)/Mst1^2-(3 I t1)/s-(2 I Sqrt[1-(4 Mst1^2)/s] t1)/s+(2 I Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] s t1)/(Mst1^4 (-4+s/Mst1^2))-(3 I t1^2)/s^2-(2 I Sqrt[1-(4 Mst1^2)/s] t1^2)/s^2+(I Sqrt[1-(4 Mst1^2)/s] t1^2)/(2 Mst1^2 s)-(I Sqrt[1-(4 Mst1^2)/s] t1^2)/(2 Mst1^4 (-4+s/Mst1^2)))+1/3 PI2 (-(1/3)+(7 Mst1^2)/(6 s)+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(3 s)-(Sqrt[1-(4 Mst1^2)/s] s)/(6 Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s] s)/(3 Mst1^2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s^2)/(6 Mst1^4 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(3 Mst1^2)+t1/(2 s)+(2 Sqrt[1-(4 Mst1^2)/s] t1)/(3 s)-(2 Sqrt[1-(4 Mst1^2)/s] t1)/(3 Mst1^2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s t1)/(3 Mst1^4 (-4+s/Mst1^2))+(7 t1^2)/(6 s^2)+(2 Sqrt[1-(4 Mst1^2)/s] t1^2)/(3 s^2)-(Sqrt[1-(4 Mst1^2)/s] t1^2)/(6 Mst1^2 s)+(Sqrt[1-(4 Mst1^2)/s] t1^2)/(6 Mst1^4 (-4+s/Mst1^2)))+(3 S2th (-((2 Mgl Mt)/s)-(Mgl Mt s)/(2 Mst1^4)+(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2))-(2 Mgl Mt s)/(Mst1^4 (-4+s/Mst1^2))+(Mgl Mt s^2)/(2 Mst1^6 (-4+s/Mst1^2))-(Mgl Mt t1)/Mst1^4-(2 Mgl Mt t1)/(Mst1^2 s)-(2 Mgl Mt t1)/(Mst1^4 (-4+s/Mst1^2))+(Mgl Mt s t1)/(Mst1^6 (-4+s/Mst1^2))-(2 Mgl Mt t1^2)/(Mst1^2 s^2)-(Mgl Mt t1^2)/(2 Mst1^4 s)+(Mgl Mt t1^2)/(2 Mst1^6 (-4+s/Mst1^2)))+3 ((2 Mgl^2 Mst1^2)/(3 s^2)+(2 Msq^2 Mst1^2)/s^2+Mgl^2/s-(2 Mst1^2)/(3 s)+Mt^2/s+(Mgl^2 s)/(4 Mst1^4)+s/(4 Mst1^2)+(Mt^2 s)/(4 Mst1^4)-1/(-4+s/Mst1^2)-Mgl^2/(Mst1^2 (-4+s/Mst1^2))-Mt^2/(Mst1^2 (-4+s/Mst1^2))+(Mgl^2 s)/(Mst1^4 (-4+s/Mst1^2))+s/(Mst1^2 (-4+s/Mst1^2))+(Mt^2 s)/(Mst1^4 (-4+s/Mst1^2))-(Mgl^2 s^2)/(4 Mst1^6 (-4+s/Mst1^2))-s^2/(4 Mst1^4 (-4+s/Mst1^2))-(Mt^2 s^2)/(4 Mst1^6 (-4+s/Mst1^2))+(Mgl^2 t1)/(2 Mst1^4)+t1/(2 Mst1^2)+(Mt^2 t1)/(2 Mst1^4)+(2 Mgl^2 t1)/(3 s^2)+(2 Msq^2 t1)/s^2-(2 t1)/(3 s)+(Mgl^2 t1)/(Mst1^2 s)+(Mt^2 t1)/(Mst1^2 s)+(Mgl^2 t1)/(Mst1^4 (-4+s/Mst1^2))+t1/(Mst1^2 (-4+s/Mst1^2))+(Mt^2 t1)/(Mst1^4 (-4+s/Mst1^2))-(Mgl^2 s t1)/(2 Mst1^6 (-4+s/Mst1^2))-(s t1)/(2 Mst1^4 (-4+s/Mst1^2))-(Mt^2 s t1)/(2 Mst1^6 (-4+s/Mst1^2))+(2 Mgl^2 t1^2)/(3 s^3)+(2 Msq^2 t1^2)/s^3-(2 t1^2)/(3 s^2)+(Mgl^2 t1^2)/(Mst1^2 s^2)+(Mt^2 t1^2)/(Mst1^2 s^2)+(Mgl^2 t1^2)/(4 Mst1^4 s)+t1^2/(4 Mst1^2 s)+(Mt^2 t1^2)/(4 Mst1^4 s)-(Mgl^2 t1^2)/(4 Mst1^6 (-4+s/Mst1^2))-t1^2/(4 Mst1^4 (-4+s/Mst1^2))-(Mt^2 t1^2)/(4 Mst1^6 (-4+s/Mst1^2)))) B0[s,Mgl^2,Mgl^2]+(5 (-((8 Msq^2 Mst1^2)/(3 s^2))+(2 Mst1^2)/(3 s)-(8 Msq^2 t1)/(3 s^2)+(2 t1)/(3 s)-(8 Msq^2 t1^2)/(3 s^3)+(2 t1^2)/(3 s^2))+1/3 ((2 Mgl^2 Mst1^2)/s^2-(2 Msq^2 Mst1^2)/s^2+Mst1^2/s+(2 Mgl^2 t1)/s^2-(2 Msq^2 t1)/s^2+t1/s+(2 Mgl^2 t1^2)/s^3-(2 Msq^2 t1^2)/s^3+t1^2/s^2)) B0[s,Msq^2,Msq^2]+(-((4 Mst1^2 Mst2^2)/(3 s^2))+Mst1^2/(3 s)-(4 Mst2^2 t1)/(3 s^2)+t1/(3 s)-(4 Mst2^2 t1^2)/(3 s^3)+t1^2/(3 s^2)) B0[s,Mst2^2,Mst2^2]+((8 Mst1^2 Mt^2)/(3 s^2)+(4 Mst1^2)/(3 s)+(8 Mt^2 t1)/(3 s^2)+(4 t1)/(3 s)+(8 Mt^2 t1^2)/(3 s^3)+(4 t1^2)/(3 s^2)+1/3 S2th ((2 Mgl Mt)/s+(Mgl Mt s)/(2 Mst1^4)-(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2))+(2 Mgl Mt s)/(Mst1^4 (-4+s/Mst1^2))-(Mgl Mt s^2)/(2 Mst1^6 (-4+s/Mst1^2))+(Mgl Mt t1)/Mst1^4+(2 Mgl Mt t1)/(Mst1^2 s)+(2 Mgl Mt t1)/(Mst1^4 (-4+s/Mst1^2))-(Mgl Mt s t1)/(Mst1^6 (-4+s/Mst1^2))+(2 Mgl Mt t1^2)/(Mst1^2 s^2)+(Mgl Mt t1^2)/(2 Mst1^4 s)-(Mgl Mt t1^2)/(2 Mst1^6 (-4+s/Mst1^2)))+1/3 (-(Mgl^2/s)+Mst1^2/s-Mt^2/s-(Mgl^2 s)/(4 Mst1^4)-s/(4 Mst1^2)-(Mt^2 s)/(4 Mst1^4)+1/(-4+s/Mst1^2)+Mgl^2/(Mst1^2 (-4+s/Mst1^2))+Mt^2/(Mst1^2 (-4+s/Mst1^2))-(Mgl^2 s)/(Mst1^4 (-4+s/Mst1^2))-s/(Mst1^2 (-4+s/Mst1^2))-(Mt^2 s)/(Mst1^4 (-4+s/Mst1^2))+(Mgl^2 s^2)/(4 Mst1^6 (-4+s/Mst1^2))+s^2/(4 Mst1^4 (-4+s/Mst1^2))+(Mt^2 s^2)/(4 Mst1^6 (-4+s/Mst1^2))-(Mgl^2 t1)/(2 Mst1^4)-t1/(2 Mst1^2)-(Mt^2 t1)/(2 Mst1^4)+t1/s-(Mgl^2 t1)/(Mst1^2 s)-(Mt^2 t1)/(Mst1^2 s)-(Mgl^2 t1)/(Mst1^4 (-4+s/Mst1^2))-t1/(Mst1^2 (-4+s/Mst1^2))-(Mt^2 t1)/(Mst1^4 (-4+s/Mst1^2))+(Mgl^2 s t1)/(2 Mst1^6 (-4+s/Mst1^2))+(s t1)/(2 Mst1^4 (-4+s/Mst1^2))+(Mt^2 s t1)/(2 Mst1^6 (-4+s/Mst1^2))+t1^2/s^2-(Mgl^2 t1^2)/(Mst1^2 s^2)-(Mt^2 t1^2)/(Mst1^2 s^2)-(Mgl^2 t1^2)/(4 Mst1^4 s)-t1^2/(4 Mst1^2 s)-(Mt^2 t1^2)/(4 Mst1^4 s)+(Mgl^2 t1^2)/(4 Mst1^6 (-4+s/Mst1^2))+t1^2/(4 Mst1^4 (-4+s/Mst1^2))+(Mt^2 t1^2)/(4 Mst1^6 (-4+s/Mst1^2)))) B0[s,Mt^2,Mt^2]+(-3 Mgl Mt S2th+1/3 (s+2 t1)+3 (Mgl^2/2-Mst1^2/2+Mt^2/2+(2 Mgl^4 Mst1^2)/s^2-(4 Mgl^2 Msq^2 Mst1^2)/s^2+(2 Msq^4 Mst1^2)/s^2+(2 Mgl^2 Mst1^2)/s-t1/2+(2 Mgl^4 t1)/s^2-(4 Mgl^2 Msq^2 t1)/s^2+(2 Msq^4 t1)/s^2+(2 Mgl^2 t1)/s+(2 Mgl^4 t1^2)/s^3-(4 Mgl^2 Msq^2 t1^2)/s^3+(2 Msq^4 t1^2)/s^3+(2 Mgl^2 t1^2)/s^2)) C0[0,0,s,Mgl^2,Msq^2,Mgl^2]+1/3 ((2 Mgl^4 Mst1^2)/s^2-(4 Mgl^2 Msq^2 Mst1^2)/s^2+(2 Msq^4 Mst1^2)/s^2+(2 Mgl^2 Mst1^2)/s+(2 Mgl^4 t1)/s^2-(4 Mgl^2 Msq^2 t1)/s^2+(2 Msq^4 t1)/s^2+(2 Mgl^2 t1)/s+(2 Mgl^4 t1^2)/s^3-(4 Mgl^2 Msq^2 t1^2)/s^3+(2 Msq^4 t1^2)/s^3+(2 Mgl^2 t1^2)/s^2) C0[0,0,s,Msq^2,Mgl^2,Msq^2]+(1/3 S2th (4 Mgl Mt+(4 Mgl Mt t1)/s)+1/3 (-2 Mgl^2+2 Mst1^2-2 Mt^2-2 s-4 t1-(2 Mgl^2 t1)/s+(2 Mst1^2 t1)/s-(2 Mt^2 t1)/s-(2 t1^2)/s)) C0[0,Mst1^2,Mst1^2-s-t1,Msq^2,Mgl^2,Mt^2]+(-((14 Mgl Mt S2th t1)/(3 s))+3 ((Mgl^2 t1)/s-(Mst1^2 t1)/s+(Mt^2 t1)/s-t1^2/s)+1/3 (-((2 Mgl^2 t1)/s)+(2 Mst1^2 t1)/s-(2 Mt^2 t1)/s+(2 t1^2)/s)) C0[0,Mst1^2,Mst1^2+t1,Msq^2,Mgl^2,Mt^2]+(1/3 (4 Mst1^2-2 s-4 t1+(8 Mst1^2 t1)/s)+3 (-Mst1^2-s+(4 Mst1^2)/(-4+s/Mst1^2)-(4 s)/(-4+s/Mst1^2)+s^2/(Mst1^2 (-4+s/Mst1^2))-3 t1-(2 Mst1^2 t1)/s-(4 t1)/(-4+s/Mst1^2)+(2 s t1)/(Mst1^2 (-4+s/Mst1^2))-(3 t1^2)/s+t1^2/(Mst1^2 (-4+s/Mst1^2)))) C0[Mst1^2,Mst1^2,s,0,Mst1^2,0]+(1/3 S2th (-4 Mgl Mt-(8 Mgl Mt t1)/s)+1/3 (2 Mgl^2-2 Mst1^2+2 Mt^2+s+2 t1+(4 Mgl^2 t1)/s-(4 Mst1^2 t1)/s+(4 Mt^2 t1)/s)+3 S2th (Mgl Mt+(2 Mgl^3 Mt)/s+(2 Mgl Mst1^2 Mt)/s-(2 Mgl Mt^3)/s+(Mgl^3 Mt s)/(2 Mst1^4)-(Mgl Mt s)/(2 Mst1^2)-(Mgl Mt^3 s)/(2 Mst1^4)+(2 Mgl Mt)/(-4+s/Mst1^2)-(2 Mgl^3 Mt)/(Mst1^2 (-4+s/Mst1^2))+(2 Mgl Mt^3)/(Mst1^2 (-4+s/Mst1^2))+(2 Mgl^3 Mt s)/(Mst1^4 (-4+s/Mst1^2))-(2 Mgl Mt s)/(Mst1^2 (-4+s/Mst1^2))-(2 Mgl Mt^3 s)/(Mst1^4 (-4+s/Mst1^2))-(Mgl^3 Mt s^2)/(2 Mst1^6 (-4+s/Mst1^2))+(Mgl Mt s^2)/(2 Mst1^4 (-4+s/Mst1^2))+(Mgl Mt^3 s^2)/(2 Mst1^6 (-4+s/Mst1^2))+(Mgl^3 Mt t1)/Mst1^4-(Mgl Mt t1)/Mst1^2-(Mgl Mt^3 t1)/Mst1^4+(4 Mgl Mt t1)/s+(2 Mgl^3 Mt t1)/(Mst1^2 s)-(2 Mgl Mt^3 t1)/(Mst1^2 s)+(2 Mgl^3 Mt t1)/(Mst1^4 (-4+s/Mst1^2))-(2 Mgl Mt t1)/(Mst1^2 (-4+s/Mst1^2))-(2 Mgl Mt^3 t1)/(Mst1^4 (-4+s/Mst1^2))-(Mgl^3 Mt s t1)/(Mst1^6 (-4+s/Mst1^2))+(Mgl Mt s t1)/(Mst1^4 (-4+s/Mst1^2))+(Mgl Mt^3 s t1)/(Mst1^6 (-4+s/Mst1^2))+(2 Mgl Mt t1^2)/s^2+(2 Mgl^3 Mt t1^2)/(Mst1^2 s^2)-(2 Mgl Mt^3 t1^2)/(Mst1^2 s^2)+(Mgl^3 Mt t1^2)/(2 Mst1^4 s)-(Mgl Mt t1^2)/(2 Mst1^2 s)-(Mgl Mt^3 t1^2)/(2 Mst1^4 s)-(Mgl^3 Mt t1^2)/(2 Mst1^6 (-4+s/Mst1^2))+(Mgl Mt t1^2)/(2 Mst1^4 (-4+s/Mst1^2))+(Mgl Mt^3 t1^2)/(2 Mst1^6 (-4+s/Mst1^2)))+3 (-(Mgl^2/2)-Mst1^2/2-Mt^2/2-Mgl^4/s+Mst1^4/s-(2 Mst1^2 Mt^2)/s+Mt^4/s+s/4-(Mgl^4 s)/(4 Mst1^4)+(Mt^2 s)/(2 Mst1^2)+(Mt^4 s)/(4 Mst1^4)+Mgl^4/(Mst1^2 (-4+s/Mst1^2))-Mst1^2/(-4+s/Mst1^2)-(2 Mt^2)/(-4+s/Mst1^2)-Mt^4/(Mst1^2 (-4+s/Mst1^2))+s/(-4+s/Mst1^2)-(Mgl^4 s)/(Mst1^4 (-4+s/Mst1^2))+(2 Mt^2 s)/(Mst1^2 (-4+s/Mst1^2))+(Mt^4 s)/(Mst1^4 (-4+s/Mst1^2))+(Mgl^4 s^2)/(4 Mst1^6 (-4+s/Mst1^2))-s^2/(4 Mst1^2 (-4+s/Mst1^2))-(Mt^2 s^2)/(2 Mst1^4 (-4+s/Mst1^2))-(Mt^4 s^2)/(4 Mst1^6 (-4+s/Mst1^2))-(Mgl^4 t1)/(2 Mst1^4)+(Mt^2 t1)/Mst1^2+(Mt^4 t1)/(2 Mst1^4)-(Mgl^2 t1)/s-(Mgl^4 t1)/(Mst1^2 s)+(2 Mst1^2 t1)/s-(3 Mt^2 t1)/s+(Mt^4 t1)/(Mst1^2 s)+t1/(-4+s/Mst1^2)-(Mgl^4 t1)/(Mst1^4 (-4+s/Mst1^2))+(2 Mt^2 t1)/(Mst1^2 (-4+s/Mst1^2))+(Mt^4 t1)/(Mst1^4 (-4+s/Mst1^2))+(Mgl^4 s t1)/(2 Mst1^6 (-4+s/Mst1^2))-(s t1)/(2 Mst1^2 (-4+s/Mst1^2))-(Mt^2 s t1)/(Mst1^4 (-4+s/Mst1^2))-(Mt^4 s t1)/(2 Mst1^6 (-4+s/Mst1^2))-(Mgl^4 t1^2)/(Mst1^2 s^2)+(Mst1^2 t1^2)/s^2-(2 Mt^2 t1^2)/s^2+(Mt^4 t1^2)/(Mst1^2 s^2)+t1^2/(4 s)-(Mgl^4 t1^2)/(4 Mst1^4 s)+(Mt^2 t1^2)/(2 Mst1^2 s)+(Mt^4 t1^2)/(4 Mst1^4 s)+(Mgl^4 t1^2)/(4 Mst1^6 (-4+s/Mst1^2))-t1^2/(4 Mst1^2 (-4+s/Mst1^2))-(Mt^2 t1^2)/(2 Mst1^4 (-4+s/Mst1^2))-(Mt^4 t1^2)/(4 Mst1^6 (-4+s/Mst1^2)))) C0[Mst1^2,Mst1^2,s,Mgl^2,Mt^2,Mgl^2]+(1/3 S2th ((2 Mgl^3 Mt)/s-(2 Mgl Mst1^2 Mt)/s-(2 Mgl Mt^3)/s+(Mgl^3 Mt s)/(2 Mst1^4)+(Mgl Mt s)/(2 Mst1^2)-(Mgl Mt^3 s)/(2 Mst1^4)-(2 Mgl Mt)/(-4+s/Mst1^2)-(2 Mgl^3 Mt)/(Mst1^2 (-4+s/Mst1^2))+(2 Mgl Mt^3)/(Mst1^2 (-4+s/Mst1^2))+(2 Mgl^3 Mt s)/(Mst1^4 (-4+s/Mst1^2))+(2 Mgl Mt s)/(Mst1^2 (-4+s/Mst1^2))-(2 Mgl Mt^3 s)/(Mst1^4 (-4+s/Mst1^2))-(Mgl^3 Mt s^2)/(2 Mst1^6 (-4+s/Mst1^2))-(Mgl Mt s^2)/(2 Mst1^4 (-4+s/Mst1^2))+(Mgl Mt^3 s^2)/(2 Mst1^6 (-4+s/Mst1^2))+(Mgl^3 Mt t1)/Mst1^4+(Mgl Mt t1)/Mst1^2-(Mgl Mt^3 t1)/Mst1^4-(2 Mgl Mt t1)/s+(2 Mgl^3 Mt t1)/(Mst1^2 s)-(2 Mgl Mt^3 t1)/(Mst1^2 s)+(2 Mgl^3 Mt t1)/(Mst1^4 (-4+s/Mst1^2))+(2 Mgl Mt t1)/(Mst1^2 (-4+s/Mst1^2))-(2 Mgl Mt^3 t1)/(Mst1^4 (-4+s/Mst1^2))-(Mgl^3 Mt s t1)/(Mst1^6 (-4+s/Mst1^2))-(Mgl Mt s t1)/(Mst1^4 (-4+s/Mst1^2))+(Mgl Mt^3 s t1)/(Mst1^6 (-4+s/Mst1^2))-(2 Mgl Mt t1^2)/s^2+(2 Mgl^3 Mt t1^2)/(Mst1^2 s^2)-(2 Mgl Mt^3 t1^2)/(Mst1^2 s^2)+(Mgl^3 Mt t1^2)/(2 Mst1^4 s)+(Mgl Mt t1^2)/(2 Mst1^2 s)-(Mgl Mt^3 t1^2)/(2 Mst1^4 s)-(Mgl^3 Mt t1^2)/(2 Mst1^6 (-4+s/Mst1^2))-(Mgl Mt t1^2)/(2 Mst1^4 (-4+s/Mst1^2))+(Mgl Mt^3 t1^2)/(2 Mst1^6 (-4+s/Mst1^2)))+1/3 (-(Mgl^4/s)+(2 Mgl^2 Mst1^2)/s-Mst1^4/s+Mt^4/s-s/4-(Mgl^4 s)/(4 Mst1^4)-(Mgl^2 s)/(2 Mst1^2)+(Mt^4 s)/(4 Mst1^4)+(2 Mgl^2)/(-4+s/Mst1^2)+Mgl^4/(Mst1^2 (-4+s/Mst1^2))+Mst1^2/(-4+s/Mst1^2)-Mt^4/(Mst1^2 (-4+s/Mst1^2))-s/(-4+s/Mst1^2)-(Mgl^4 s)/(Mst1^4 (-4+s/Mst1^2))-(2 Mgl^2 s)/(Mst1^2 (-4+s/Mst1^2))+(Mt^4 s)/(Mst1^4 (-4+s/Mst1^2))+(Mgl^4 s^2)/(4 Mst1^6 (-4+s/Mst1^2))+(Mgl^2 s^2)/(2 Mst1^4 (-4+s/Mst1^2))+s^2/(4 Mst1^2 (-4+s/Mst1^2))-(Mt^4 s^2)/(4 Mst1^6 (-4+s/Mst1^2))-t1/2-(Mgl^4 t1)/(2 Mst1^4)-(Mgl^2 t1)/Mst1^2+(Mt^4 t1)/(2 Mst1^4)+(2 Mgl^2 t1)/s-(Mgl^4 t1)/(Mst1^2 s)-(Mst1^2 t1)/s+(Mt^4 t1)/(Mst1^2 s)-t1/(-4+s/Mst1^2)-(Mgl^4 t1)/(Mst1^4 (-4+s/Mst1^2))-(2 Mgl^2 t1)/(Mst1^2 (-4+s/Mst1^2))+(Mt^4 t1)/(Mst1^4 (-4+s/Mst1^2))+(Mgl^4 s t1)/(2 Mst1^6 (-4+s/Mst1^2))+(Mgl^2 s t1)/(Mst1^4 (-4+s/Mst1^2))+(s t1)/(2 Mst1^2 (-4+s/Mst1^2))-(Mt^4 s t1)/(2 Mst1^6 (-4+s/Mst1^2))+(2 Mgl^2 t1^2)/s^2-(Mgl^4 t1^2)/(Mst1^2 s^2)-(Mst1^2 t1^2)/s^2+(Mt^4 t1^2)/(Mst1^2 s^2)-t1^2/(4 s)-(Mgl^4 t1^2)/(4 Mst1^4 s)-(Mgl^2 t1^2)/(2 Mst1^2 s)+(Mt^4 t1^2)/(4 Mst1^4 s)+(Mgl^4 t1^2)/(4 Mst1^6 (-4+s/Mst1^2))+(Mgl^2 t1^2)/(2 Mst1^4 (-4+s/Mst1^2))+t1^2/(4 Mst1^2 (-4+s/Mst1^2))-(Mt^4 t1^2)/(4 Mst1^6 (-4+s/Mst1^2)))) C0[Mst1^2,Mst1^2,s,Mt^2,Mgl^2,Mt^2]+(1/3 S2th (4 Mgl^3 Mt-2 Mgl Msq^2 Mt+2 Mgl Mst1^2 Mt-2 Mgl Mt^3-2 Mgl Mt s-2 Mgl Mt t1+(4 Mgl^3 Mt t1)/s-(4 Mgl Msq^2 Mt t1)/s)+1/3 (-2 Mgl^4+Mgl^2 Msq^2+3 Mgl^2 Mst1^2-3 Msq^2 Mst1^2+Mst1^4-Mgl^2 Mt^2+Msq^2 Mt^2-2 Mst1^2 Mt^2+Mt^4-Mgl^2 s+Msq^2 s-2 Mst1^2 s+2 Mt^2 s+s^2-Mgl^2 t1+Msq^2 t1-2 Mst1^2 t1+2 Mt^2 t1-(2 Mgl^4 t1)/s+(2 Mgl^2 Msq^2 t1)/s+(2 Mgl^2 Mst1^2 t1)/s-(2 Msq^2 Mst1^2 t1)/s-(2 Mgl^2 Mt^2 t1)/s+(2 Msq^2 Mt^2 t1)/s+2 s t1+t1^2)) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2-s-t1,Mgl^2,Msq^2,Mgl^2,Mt^2]+(1/3 S2th (-2 Mgl Msq^2 Mt-2 Mgl Mst1^2 Mt+2 Mgl Mt^3-2 Mgl Mt t1+(4 Mgl^3 Mt t1)/s-(4 Mgl Msq^2 Mt t1)/s)+3 S2th (Mgl Msq^2 Mt+Mgl Mst1^2 Mt-Mgl Mt^3+Mgl Mt t1-(2 Mgl^3 Mt t1)/s+(2 Mgl Msq^2 Mt t1)/s)+1/3 (Mgl^2 Msq^2-Mgl^2 Mst1^2+Msq^2 Mst1^2-Mst1^4-Mgl^2 Mt^2+Msq^2 Mt^2+2 Mst1^2 Mt^2-Mt^4-Mgl^2 t1+Msq^2 t1-2 Mst1^2 t1+2 Mt^2 t1-(2 Mgl^4 t1)/s+(2 Mgl^2 Msq^2 t1)/s+(2 Mgl^2 Mst1^2 t1)/s-(2 Msq^2 Mst1^2 t1)/s-(2 Mgl^2 Mt^2 t1)/s+(2 Msq^2 Mt^2 t1)/s-t1^2)+3 (-(1/2) Mgl^2 Msq^2+(Mgl^2 Mst1^2)/2-(Msq^2 Mst1^2)/2+Mst1^4/2+(Mgl^2 Mt^2)/2-(Msq^2 Mt^2)/2-Mst1^2 Mt^2+Mt^4/2+(Mgl^2 t1)/2-(Msq^2 t1)/2+Mst1^2 t1-Mt^2 t1+(Mgl^4 t1)/s-(Mgl^2 Msq^2 t1)/s-(Mgl^2 Mst1^2 t1)/s+(Msq^2 Mst1^2 t1)/s+(Mgl^2 Mt^2 t1)/s-(Msq^2 Mt^2 t1)/s+t1^2/2)) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2+t1,Mgl^2,Msq^2,Mgl^2,Mt^2]+(3 (-(Mst1^2/(2 s))-t1/(2 s)-t1^2/s^2)+1/3 (-1-Mst1^2/s-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 s)+(Sqrt[1-(4 Mst1^2)/s] s)/(8 Mst1^2)-Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] s^2)/(8 Mst1^4 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(4 Mst1^2)-(3 t1)/s-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] s t1)/(4 Mst1^4 (-4+s/Mst1^2))-t1^2/s^2-(Sqrt[1-(4 Mst1^2)/s] t1^2)/(2 s^2)+(Sqrt[1-(4 Mst1^2)/s] t1^2)/(8 Mst1^2 s)-(Sqrt[1-(4 Mst1^2)/s] t1^2)/(8 Mst1^4 (-4+s/Mst1^2)))) Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]^2+(1/3 (-4-(4 Mst1^2)/s-(12 t1)/s-(4 t1^2)/s^2)+3 (-((2 Mst1^2)/s)-(2 t1)/s-(4 t1^2)/s^2)) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]^2+1/3 PI ((2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s-(I Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2)+(2 I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(2 I Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] s^2)/(2 Mst1^4 (-4+s/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] t1)/Mst1^2+(2 I Sqrt[1-(4 Mst1^2)/s] t1)/s-(2 I Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] s t1)/(Mst1^4 (-4+s/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s] t1^2)/s^2-(I Sqrt[1-(4 Mst1^2)/s] t1^2)/(2 Mst1^2 s)+(I Sqrt[1-(4 Mst1^2)/s] t1^2)/(2 Mst1^4 (-4+s/Mst1^2))) Log[1-1/(1+Sqrt[1-(4 Mst1^2)/s])+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+3 ((4 Mst1^2)/(3 s)+(4 t1)/(3 s)+(4 t1^2)/(3 s^2)) Log[Mgl^2/s]+5 ((2 Mst1^2)/(3 s)+(2 t1)/(3 s)+(2 t1^2)/(3 s^2)) Log[Msq^2/s]+(1/3 (-(Mst1^2/s)-t1/s-t1^2/s^2)+3 (Mst1^2/s+t1/s+t1^2/s^2)) Log[Mst1^2/s]^2+(Mst1^2/(3 s)+t1/(3 s)+t1^2/(3 s^2)) Log[Mst2^2/s]+((4 Mst1^2)/(3 s)+(4 t1)/(3 s)+(4 t1^2)/(3 s^2)) Log[Mt^2/s]+(3 PI (-((2 I Mst1^2)/s)-(2 I t1)/s-(4 I t1^2)/s^2)+1/3 PI ((4 I Mst1^2)/s+(4 I t1)/s+(8 I t1^2)/s^2)) Log[-(t1/Mst1^2)]+(1/3 (-((4 Mst1^2)/s)-(4 t1)/s)+3 ((2 Mst1^2)/s+(2 t1)/s)) Log[-(t1/Mst1^2)]^2+1/3 PI (-4 I-(4 I Mst1^2)/s-(12 I t1)/s-(8 I t1^2)/s^2) Log[s/Mst1^2+t1/Mst1^2]+1/3 (-4+(4 Mst1^2)/s-(4 t1)/s) Log[s/Mst1^2+t1/Mst1^2]^2+Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])] (-((4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(3 s^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(3 s)-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s] t1)/(3 s^2)+(Sqrt[1-(4 Mst1^2)/s] t1)/(3 s)-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s] t1^2)/(3 s^3)+(Sqrt[1-(4 Mst1^2)/s] t1^2)/(3 s^2)+3 PI (-((I Mst1^2)/s)-(I t1)/s-(2 I t1^2)/s^2)+5 ((4 Mst1^2)/(3 s)+(4 t1)/(3 s)+(4 t1^2)/(3 s^2))+3 (-((7 Mst1^2)/(3 s))-s/(2 Mst1^2)+2/(-4+s/Mst1^2)-(2 s)/(Mst1^2 (-4+s/Mst1^2))+s^2/(2 Mst1^4 (-4+s/Mst1^2))-t1/Mst1^2-(7 t1)/(3 s)-(2 t1)/(Mst1^2 (-4+s/Mst1^2))+(s t1)/(Mst1^4 (-4+s/Mst1^2))-(7 t1^2)/(3 s^2)-t1^2/(2 Mst1^2 s)+t1^2/(2 Mst1^4 (-4+s/Mst1^2)))+1/3 (-((3 Mst1^2)/s)-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s+(Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2)-(2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] s^2)/(2 Mst1^4 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/Mst1^2-(3 t1)/s-(2 Sqrt[1-(4 Mst1^2)/s] t1)/s+(2 Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] s t1)/(Mst1^4 (-4+s/Mst1^2))-(3 t1^2)/s^2-(2 Sqrt[1-(4 Mst1^2)/s] t1^2)/s^2+(Sqrt[1-(4 Mst1^2)/s] t1^2)/(2 Mst1^2 s)-(Sqrt[1-(4 Mst1^2)/s] t1^2)/(2 Mst1^4 (-4+s/Mst1^2)))+1/3 PI (-2 I-(2 I Mst1^2)/s-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s+(I Sqrt[1-(4 Mst1^2)/s] s)/(4 Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] s^2)/(4 Mst1^4 (-4+s/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2)-(6 I t1)/s-(I Sqrt[1-(4 Mst1^2)/s] t1)/s+(I Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] s t1)/(2 Mst1^4 (-4+s/Mst1^2))-(2 I t1^2)/s^2-(I Sqrt[1-(4 Mst1^2)/s] t1^2)/s^2+(I Sqrt[1-(4 Mst1^2)/s] t1^2)/(4 Mst1^2 s)-(I Sqrt[1-(4 Mst1^2)/s] t1^2)/(4 Mst1^4 (-4+s/Mst1^2)))+(3 ((2 Mst1^2)/s+(2 t1)/s+(4 t1^2)/s^2)+1/3 (4+(4 Mst1^2)/s+(12 t1)/s+(4 t1^2)/s^2)) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+1/3 ((2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s-(Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(2 Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s^2)/(2 Mst1^4 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/Mst1^2+(2 Sqrt[1-(4 Mst1^2)/s] t1)/s-(2 Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s t1)/(Mst1^4 (-4+s/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s] t1^2)/s^2-(Sqrt[1-(4 Mst1^2)/s] t1^2)/(2 Mst1^2 s)+(Sqrt[1-(4 Mst1^2)/s] t1^2)/(2 Mst1^4 (-4+s/Mst1^2))) Log[1-1/(1+Sqrt[1-(4 Mst1^2)/s])+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+1/3 ((2 Mst1^2)/s+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s-(Sqrt[1-(4 Mst1^2)/s] s)/(4 Mst1^2)+Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s^2)/(4 Mst1^4 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2)+(2 t1)/s+(Sqrt[1-(4 Mst1^2)/s] t1)/s-(Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s t1)/(2 Mst1^4 (-4+s/Mst1^2))+(2 t1^2)/s^2+(Sqrt[1-(4 Mst1^2)/s] t1^2)/s^2-(Sqrt[1-(4 Mst1^2)/s] t1^2)/(4 Mst1^2 s)+(Sqrt[1-(4 Mst1^2)/s] t1^2)/(4 Mst1^4 (-4+s/Mst1^2))) Log[Mst1^2/s]+(3 (-((2 Mst1^2)/s)-(2 t1)/s-(4 t1^2)/s^2)+1/3 ((4 Mst1^2)/s+(4 t1)/s+(8 t1^2)/s^2)) Log[-(t1/Mst1^2)]+1/3 (-4-(4 Mst1^2)/s-(12 t1)/s-(8 t1^2)/s^2) Log[s/Mst1^2+t1/Mst1^2])+Log[Mst1^2/s] (-((5 Mst1^2)/(3 s))-(5 t1)/(3 s)-(5 t1^2)/(3 s^2)+5 (-((2 Mst1^2)/s)-(2 t1)/s-(2 t1^2)/s^2)+3 (Mst1^2/s+t1/s+t1^2/s^2)+1/3 ((5 Mst1^2)/s+(5 t1)/s+(5 t1^2)/s^2)+1/3 PI ((2 I Mst1^2)/s+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s-(I Sqrt[1-(4 Mst1^2)/s] s)/(4 Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] s^2)/(4 Mst1^4 (-4+s/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2)+(2 I t1)/s+(I Sqrt[1-(4 Mst1^2)/s] t1)/s-(I Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] s t1)/(2 Mst1^4 (-4+s/Mst1^2))+(2 I t1^2)/s^2+(I Sqrt[1-(4 Mst1^2)/s] t1^2)/s^2-(I Sqrt[1-(4 Mst1^2)/s] t1^2)/(4 Mst1^2 s)+(I Sqrt[1-(4 Mst1^2)/s] t1^2)/(4 Mst1^4 (-4+s/Mst1^2)))+(1/3 (-((8 Mst1^2)/s)-(8 t1)/s-(8 t1^2)/s^2)+3 ((4 Mst1^2)/s+(4 t1)/s+(4 t1^2)/s^2)) Log[-(t1/Mst1^2)]+1/3 ((8 Mst1^2)/s+(8 t1)/s+(8 t1^2)/s^2) Log[s/Mst1^2+t1/Mst1^2])+Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])] (5 (-((8 Mst1^2)/(3 s))-(8 t1)/(3 s)-(8 t1^2)/(3 s^2))+3 PI ((2 I Mst1^2)/s+(2 I t1)/s+(4 I t1^2)/s^2)+1/3 PI (4 I+(4 I Mst1^2)/s+(12 I t1)/s+(4 I t1^2)/s^2)+1/3 ((6 Mst1^2)/s+(6 t1)/s+(6 t1^2)/s^2)+3 ((14 Mst1^2)/(3 s)+s/Mst1^2-4/(-4+s/Mst1^2)+(4 s)/(Mst1^2 (-4+s/Mst1^2))-s^2/(Mst1^4 (-4+s/Mst1^2))+(2 t1)/Mst1^2+(14 t1)/(3 s)+(4 t1)/(Mst1^2 (-4+s/Mst1^2))-(2 s t1)/(Mst1^4 (-4+s/Mst1^2))+(14 t1^2)/(3 s^2)+t1^2/(Mst1^2 s)-t1^2/(Mst1^4 (-4+s/Mst1^2)))+1/3 (-((4 Mst1^2)/s)-(4 t1)/s-(4 t1^2)/s^2) Log[Mst1^2/s]+(1/3 (-((8 Mst1^2)/s)-(8 t1)/s-(16 t1^2)/s^2)+3 ((4 Mst1^2)/s+(4 t1)/s+(8 t1^2)/s^2)) Log[-(t1/Mst1^2)]+1/3 (8+(8 Mst1^2)/s+(24 t1)/s+(16 t1^2)/s^2) Log[s/Mst1^2+t1/Mst1^2])+1/3 ((2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s-(Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(2 Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s^2)/(2 Mst1^4 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/Mst1^2+(2 Sqrt[1-(4 Mst1^2)/s] t1)/s-(2 Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s t1)/(Mst1^4 (-4+s/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s] t1^2)/s^2-(Sqrt[1-(4 Mst1^2)/s] t1^2)/(2 Mst1^2 s)+(Sqrt[1-(4 Mst1^2)/s] t1^2)/(2 Mst1^4 (-4+s/Mst1^2))) PolyLog[2,1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+1/3 (-4+(4 Mst1^2)/s-(4 t1)/s) PolyLog[2,1-s/Mst1^2-t1/Mst1^2]+(1/3 (-((4 Mst1^2)/s)-(4 t1)/s)+3 ((2 Mst1^2)/s+(2 t1)/s)) PolyLog[2,1+t1/Mst1^2]
h1qq22[s_,t1_,Mst1_,L1]:= 5 (-((4 Mst1^2)/(3 s))-(4 t1)/(3 s)-(4 t1^2)/(3 s^2))+3 ((7 Mst1^2)/(3 s)+(7 t1)/(3 s)+(7 t1^2)/(3 s^2))+1/3 ((5 Mst1^2)/s+(5 t1)/s+(5 t1^2)/s^2)+1/3 PI ((2 I Mst1^2)/s+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s-(I Sqrt[1-(4 Mst1^2)/s] s)/(4 Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] s^2)/(4 Mst1^4 (-4+s/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2)+(2 I t1)/s+(I Sqrt[1-(4 Mst1^2)/s] t1)/s-(I Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] s t1)/(2 Mst1^4 (-4+s/Mst1^2))+(2 I t1^2)/s^2+(I Sqrt[1-(4 Mst1^2)/s] t1^2)/s^2-(I Sqrt[1-(4 Mst1^2)/s] t1^2)/(4 Mst1^2 s)+(I Sqrt[1-(4 Mst1^2)/s] t1^2)/(4 Mst1^4 (-4+s/Mst1^2)))+1/3 ((2 Mst1^2)/s+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s-(Sqrt[1-(4 Mst1^2)/s] s)/(4 Mst1^2)+Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s^2)/(4 Mst1^4 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2)+(2 t1)/s+(Sqrt[1-(4 Mst1^2)/s] t1)/s-(Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s t1)/(2 Mst1^4 (-4+s/Mst1^2))+(2 t1^2)/s^2+(Sqrt[1-(4 Mst1^2)/s] t1^2)/s^2-(Sqrt[1-(4 Mst1^2)/s] t1^2)/(4 Mst1^2 s)+(Sqrt[1-(4 Mst1^2)/s] t1^2)/(4 Mst1^4 (-4+s/Mst1^2))) Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+1/3 (-((4 Mst1^2)/s)-(4 t1)/s-(4 t1^2)/s^2) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(1/3 (-((2 Mst1^2)/s)-(2 t1)/s-(2 t1^2)/s^2)+3 ((2 Mst1^2)/s+(2 t1)/s+(2 t1^2)/s^2)) Log[Mst1^2/s]+(1/3 (-((8 Mst1^2)/s)-(8 t1)/s-(8 t1^2)/s^2)+3 ((4 Mst1^2)/s+(4 t1)/s+(4 t1^2)/s^2)) Log[-(t1/Mst1^2)]+1/3 ((8 Mst1^2)/s+(8 t1)/s+(8 t1^2)/s^2) Log[s/Mst1^2+t1/Mst1^2]
h1qq22[s_,t1_,Mst1_,L2]:= 1/3 (-(Mst1^2/s)-t1/s-t1^2/s^2)+3 (Mst1^2/s+t1/s+t1^2/s^2)


(* ::Subsubsection:: *)
(*One loop gg channel*)


h1gg11[s_,t1_,Mst1_,L0]:= 1/27 (Mst1^2/(4 t1)-1/(4 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(Mst1^2/(4 t1))+1/(4 (s/Mst1^2+t1/Mst1^2)))+1/27 FINpsis (-(1/2)-Mst1^4/t1^2-Mst1^2/t1+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 FINpsis (1/2+Mst1^4/t1^2+Mst1^2/t1-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/27 PI2 (-(1/12)-7/24 Sqrt[1-(4 Mst1^2)/s]-(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(2 t1^2)-Mst1^2/(2 t1)-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1)+s/(12 t1)-(Sqrt[1-(4 Mst1^2)/s] s)/(24 t1)-(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(3 t1 (-4+s/Mst1^2+t1/Mst1^2))+1/(2 (s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(2 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2)/(3 t1 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1 (s/Mst1^2+t1/Mst1^2))+t1/(12 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(24 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/3 PI2 (1/12+7/24 Sqrt[1-(4 Mst1^2)/s]+(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2))+Mst1^4/(6 t1^2)+(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(2 t1^2)+(5 Mst1^2)/(6 t1)+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1)-s/(6 t1)+(Sqrt[1-(4 Mst1^2)/s] s)/(24 t1)+(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(3 t1 (-4+s/Mst1^2+t1/Mst1^2))-5/(6 (s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(2 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(7 Mst1^2)/(3 t1 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1 (s/Mst1^2+t1/Mst1^2))-t1/(6 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(24 Mst1^2 (s/Mst1^2+t1/Mst1^2))+1/(6 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Sqrt[1-(4 Mst1^2)/s]/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/3 FINmass (Mst1^4/t1^3+Mst1^2/t1^2+1/(8 t1)-1/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1^2 (s/Mst1^2+t1/Mst1^2))-1/(t1 (s/Mst1^2+t1/Mst1^2))+1/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/27 FINmass (-(Mst1^4/t1^3)-Mst1^2/t1^2-1/(8 t1)+1/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1^2 (s/Mst1^2+t1/Mst1^2))+1/(t1 (s/Mst1^2+t1/Mst1^2))-1/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 Lst1gl ((Mgl^2 Mst1^4)/t1^3+(Mgl^2 Mst1^2)/t1^2+Mgl^2/(8 t1)-Mgl^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/27 Lst1gl (-((Mgl^2 Mst1^4)/t1^3)-(Mgl^2 Mst1^2)/t1^2-Mgl^2/(8 t1)+Mgl^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/27 fB0 S2th ((4 Mgl Mst1^4 Mt)/t1^3+(5 Mgl Mst1^2 Mt)/t1^2+(5 Mgl Mt)/(4 t1)-(5 Mgl Mt)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(6 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))+(5 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 fB0 S2th (-((4 Mgl Mst1^4 Mt)/t1^3)-(5 Mgl Mst1^2 Mt)/t1^2-(5 Mgl Mt)/(4 t1)+(5 Mgl Mt)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(4 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(6 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))-(5 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 fB0 ((2 Mgl^2 Mst1^4)/t1^3-(2 Mst1^6)/t1^3+(2 Mst1^4 Mt^2)/t1^3+(5 Mgl^2 Mst1^2)/(2 t1^2)-(3 Mst1^4)/(2 t1^2)+(5 Mst1^2 Mt^2)/(2 t1^2)+(5 Mgl^2)/(8 t1)-Mst1^2/(8 t1)+(5 Mt^2)/(8 t1)+1/(8 (s/Mst1^2+t1/Mst1^2))-(5 Mgl^2)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(5 Mt^2)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^4)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^2)/(t1 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))-(3 Mt^2)/(t1 (s/Mst1^2+t1/Mst1^2))-3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(5 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(5 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mt^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+2/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)-(2 Mgl^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-(2 Mt^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 Lst1t ((Mst1^4 Mt^2)/t1^3+(Mst1^2 Mt^2)/t1^2+Mt^2/(8 t1)-Mt^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 (-1+(Mgl^2 Mst1^4)/t1^3+(Mst1^4 Mt^2)/t1^3+(Mgl^2 Mst1^2)/t1^2-(2 Mst1^4)/t1^2+(Mst1^2 Mt^2)/t1^2+Mgl^2/(8 t1)-(7 Mst1^2)/(4 t1)+Mt^2/(8 t1)+7/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/27 Lst1t (-((Mst1^4 Mt^2)/t1^3)-(Mst1^2 Mt^2)/t1^2-Mt^2/(8 t1)+Mt^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/27 (1-(Mgl^2 Mst1^4)/t1^3-(Mst1^4 Mt^2)/t1^3-(Mgl^2 Mst1^2)/t1^2+(2 Mst1^4)/t1^2-(Mst1^2 Mt^2)/t1^2-Mgl^2/(8 t1)+(7 Mst1^2)/(4 t1)-Mt^2/(8 t1)-7/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/27 fB0 (-((2 Mgl^2 Mst1^4)/t1^3)+(2 Mst1^6)/t1^3-(2 Mst1^4 Mt^2)/t1^3-(5 Mgl^2 Mst1^2)/(2 t1^2)+(3 Mst1^4)/(2 t1^2)-(5 Mst1^2 Mt^2)/(2 t1^2)-(5 Mgl^2)/(8 t1)+Mst1^2/(8 t1)-(5 Mt^2)/(8 t1)-1/(8 (s/Mst1^2+t1/Mst1^2))+(5 Mgl^2)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mt^2)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^4)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2)/(t1 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))+(3 Mt^2)/(t1 (s/Mst1^2+t1/Mst1^2))+3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(5 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(5 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mst1^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mt^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-2/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)+(2 Mgl^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+(2 Mt^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+(1/3 S2th (-((Mgl Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))-(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))+(3 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/27 S2th ((Mgl Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))-(3 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/27 (-(1/4)-Mst1^2/(4 t1)+3/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))-3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(3 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(3 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mst1^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 (1/4+Mst1^2/(4 t1)-3/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(3 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(3 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mst1^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))) B0[Mst1^2-s-t1,Mgl^2,Mt^2]+(1/3 S2th ((2 Mgl Mst1^4 Mt)/t1^3+(3 Mgl Mst1^2 Mt)/t1^2+(Mgl Mt)/t1-(2 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2)))+1/27 S2th (-((2 Mgl Mst1^4 Mt)/t1^3)-(3 Mgl Mst1^2 Mt)/t1^2-(Mgl Mt)/t1+(2 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2)))+1/27 (-(1/4)+(Mgl^2 Mst1^4)/t1^3-Mst1^6/t1^3+(Mst1^4 Mt^2)/t1^3+(3 Mgl^2 Mst1^2)/(2 t1^2)-(3 Mst1^4)/(2 t1^2)+(3 Mst1^2 Mt^2)/(2 t1^2)+Mgl^2/(2 t1)-(3 Mst1^2)/(4 t1)+Mt^2/(2 t1)+1/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(t1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2)))+1/3 (1/4-(Mgl^2 Mst1^4)/t1^3+Mst1^6/t1^3-(Mst1^4 Mt^2)/t1^3-(3 Mgl^2 Mst1^2)/(2 t1^2)+(3 Mst1^4)/(2 t1^2)-(3 Mst1^2 Mt^2)/(2 t1^2)-Mgl^2/(2 t1)+(3 Mst1^2)/(4 t1)-Mt^2/(2 t1)-1/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(t1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2)))) B0[Mst1^2+t1,Mgl^2,Mt^2]+(1/3 S2th (Mgl Mt+(2 Mgl^3 Mt)/t1+(2 Mgl Mst1^2 Mt)/t1-(2 Mgl Mt^3)/t1-(Mgl Mt s)/t1-(2 Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(2 Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (Mst1^2/2-Mt^2+s/4-Mgl^4/t1+(2 Mgl^2 Mst1^2)/t1+Mst1^4/t1-(2 Mst1^2 Mt^2)/t1+Mt^4/t1-(Mst1^2 s)/(2 t1)+(Mt^2 s)/t1+s^2/(4 t1)+t1/4-(2 Mgl^2)/(s/Mst1^2+t1/Mst1^2)+Mgl^4/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(s/Mst1^2+t1/Mst1^2)+(2 Mt^2)/(s/Mst1^2+t1/Mst1^2)-Mt^4/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1/(2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mgl^2,Mgl^2,Mgl^2]+(1/27 C2th^2 (Mst1^4/(2 t1)-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2)))+1/3 C2th^2 (-(Mst1^4/(2 t1))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2)))+1/27 ((3 Mst1^2)/2-s/4+(5 Mst1^4)/(2 t1)-(3 Mst1^2 s)/(2 t1)+s^2/(4 t1)+t1/4-(5 Mst1^2)/(2 (s/Mst1^2+t1/Mst1^2))-(3 t1)/(2 (s/Mst1^2+t1/Mst1^2))-t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-((3 Mst1^2)/2)+s/4-(5 Mst1^4)/(2 t1)+(3 Mst1^2 s)/(2 t1)-s^2/(4 t1)-t1/4+(5 Mst1^2)/(2 (s/Mst1^2+t1/Mst1^2))+(3 t1)/(2 (s/Mst1^2+t1/Mst1^2))+t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mst1^2,Mst1^2,Mst1^2]+(1/27 ((Mst1^2 Mst2^2)/(2 t1)-Mst2^2/(2 (s/Mst1^2+t1/Mst1^2)))+1/3 C2th^2 ((Mst1^2 Mst2^2)/(2 t1)-Mst2^2/(2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-((Mst1^2 Mst2^2)/(2 t1))+Mst2^2/(2 (s/Mst1^2+t1/Mst1^2)))+1/27 C2th^2 (-((Mst1^2 Mst2^2)/(2 t1))+Mst2^2/(2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mst2^2,Mst2^2,Mst2^2]+(1/3 S2th ((Mgl Mt)/2-(Mgl^3 Mt)/t1+(Mgl Mst1^2 Mt)/t1+(Mgl Mt^3)/t1-(Mgl Mt s)/(2 t1)-(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/27 S2th (-((Mgl Mt)/2)+(Mgl^3 Mt)/t1-(Mgl Mst1^2 Mt)/t1-(Mgl Mt^3)/t1+(Mgl Mt s)/(2 t1)+(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(Mgl^2/2)+Mst1^2/4+s/8+Mgl^4/(2 t1)-(Mgl^2 Mst1^2)/t1+Mst1^4/(2 t1)+(Mst1^2 Mt^2)/t1-Mt^4/(2 t1)+(Mgl^2 s)/(2 t1)-(Mst1^2 s)/(4 t1)+s^2/(8 t1)+t1/8+Mgl^2/(s/Mst1^2+t1/Mst1^2)-Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(s/Mst1^2+t1/Mst1^2)+Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/27 (Mgl^2/2-Mst1^2/4-s/8-Mgl^4/(2 t1)+(Mgl^2 Mst1^2)/t1-Mst1^4/(2 t1)-(Mst1^2 Mt^2)/t1+Mt^4/(2 t1)-(Mgl^2 s)/(2 t1)+(Mst1^2 s)/(4 t1)-s^2/(8 t1)-t1/8-Mgl^2/(s/Mst1^2+t1/Mst1^2)+Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(s/Mst1^2+t1/Mst1^2)-Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mt^2,Mt^2,Mt^2]+(1/3 S2th (2 Mgl Mt-(Mgl^3 Mt)/t1-(3 Mgl Mst1^2 Mt)/t1+(Mgl Mt^3)/t1+(2 Mgl Mt s)/t1)+1/3 (-Mgl^2+Mst1^2-Mt^2-s+Mgl^4/(2 t1)+(Mgl^2 Mst1^2)/t1-(3 Mst1^4)/(2 t1)+(2 Mst1^2 Mt^2)/t1-Mt^4/(2 t1)-(3 Mgl^2 s)/(4 t1)+(Mst1^2 s)/t1-(5 Mt^2 s)/(4 t1)-s^2/(2 t1)-t1/2)) C0[0,Mst1^2,Mst1^2-s-t1,Mgl^2,Mgl^2,Mt^2]+(1/27 S2th (-Mgl Mt-(Mgl^3 Mt)/t1+(Mgl Mst1^2 Mt)/t1+(Mgl Mt^3)/t1-(Mgl Mt s)/t1)+1/3 S2th (Mgl Mt-(2 Mgl Mst1^2 Mt)/t1+(Mgl Mt s)/t1)+1/3 (-(Mgl^2/2)+Mst1^2/2-Mt^2/2-s/2+(Mgl^2 Mst1^2)/t1-Mst1^4/t1+(Mst1^2 Mt^2)/t1-(Mgl^2 s)/(2 t1)+(Mst1^2 s)/(2 t1)-(Mt^2 s)/(2 t1)-s^2/(4 t1)-t1/4)+1/27 (Mgl^2/2-Mst1^2/2+Mt^2/2+s/2+Mgl^4/(2 t1)-(Mgl^2 Mst1^2)/t1+Mst1^4/(2 t1)-Mt^4/(2 t1)+(3 Mgl^2 s)/(4 t1)-(Mst1^2 s)/(2 t1)+(Mt^2 s)/(4 t1)+s^2/(4 t1)+t1/4)) C0[0,Mst1^2,Mst1^2-s-t1,Mt^2,Mt^2,Mgl^2]+(1/3 S2th ((3 Mgl Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(Mgl^2/4)+Mt^2/4-Mgl^2/(s/Mst1^2+t1/Mst1^2)-Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mst1^2)/(2 (s/Mst1^2+t1/Mst1^2))-(2 Mt^2)/(s/Mst1^2+t1/Mst1^2)+Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1/(s/Mst1^2+t1/Mst1^2)-(3 Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(5 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,Mst1^2,Mst1^2+t1,Mgl^2,Mgl^2,Mt^2]+(1/27 S2th (-((Mgl Mt)/(s/Mst1^2+t1/Mst1^2))+(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 S2th ((2 Mgl Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/27 (-(Mgl^2/4)+Mt^2/4+Mgl^2/(s/Mst1^2+t1/Mst1^2)-Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1/(2 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(Mgl^2/(s/Mst1^2+t1/Mst1^2))+Mst1^2/(s/Mst1^2+t1/Mst1^2)-Mt^2/(s/Mst1^2+t1/Mst1^2)+t1/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,Mst1^2,Mst1^2+t1,Mt^2,Mt^2,Mgl^2]+1/3 (-(s/2)-(2 Mst1^4)/t1+(2 Mst1^2 s)/t1-s^2/(2 t1)-t1/2+(2 Mst1^2)/(s/Mst1^2+t1/Mst1^2)+(2 t1)/(s/Mst1^2+t1/Mst1^2)+t1^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))) C0[Mst1^2,Mst1^2,s,0,Mst1^2,0]+(1/3 S2th (-Mgl Mt+(2 Mgl Mst1^2 Mt)/t1-(Mgl Mt s)/t1-(2 Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (Mgl^2/2+Mt^2/2+s/4-(Mgl^2 Mst1^2)/t1+Mst1^4/t1-(Mst1^2 Mt^2)/t1+(Mgl^2 s)/(2 t1)-(Mst1^2 s)/t1+(Mt^2 s)/(2 t1)+s^2/(4 t1)+t1/4+Mgl^2/(s/Mst1^2+t1/Mst1^2)-Mst1^2/(s/Mst1^2+t1/Mst1^2)+Mt^2/(s/Mst1^2+t1/Mst1^2)-t1/(s/Mst1^2+t1/Mst1^2)+(Mgl^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[Mst1^2,Mst1^2,s,Mgl^2,Mt^2,Mgl^2]+(1/3 S2th (-((Mgl Mt)/2)+(Mgl Mst1^2 Mt)/t1-(Mgl Mt s)/(2 t1)-(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/27 S2th ((Mgl Mt)/2-(Mgl Mst1^2 Mt)/t1+(Mgl Mt s)/(2 t1)+(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (Mgl^2/4+Mt^2/4+s/8-(Mgl^2 Mst1^2)/(2 t1)+Mst1^4/(2 t1)-(Mst1^2 Mt^2)/(2 t1)+(Mgl^2 s)/(4 t1)-(Mst1^2 s)/(2 t1)+(Mt^2 s)/(4 t1)+s^2/(8 t1)+t1/8+Mgl^2/(2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(2 (s/Mst1^2+t1/Mst1^2))-t1/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/27 (-(Mgl^2/4)-Mt^2/4-s/8+(Mgl^2 Mst1^2)/(2 t1)-Mst1^4/(2 t1)+(Mst1^2 Mt^2)/(2 t1)-(Mgl^2 s)/(4 t1)+(Mst1^2 s)/(2 t1)-(Mt^2 s)/(4 t1)-s^2/(8 t1)-t1/8-Mgl^2/(2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(2 (s/Mst1^2+t1/Mst1^2))+t1/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[Mst1^2,Mst1^2,s,Mt^2,Mgl^2,Mt^2]+(1/3 S2th (2 Mgl^3 Mt-1/2 Mgl Mst1^2 Mt-Mgl Mt s-(Mgl^5 Mt)/t1-(2 Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/t1+(2 Mgl^3 Mt^3)/t1+(2 Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/t1+(2 Mgl^3 Mt s)/t1+(5 Mgl Mst1^2 Mt s)/(2 t1)-(2 Mgl Mt^3 s)/t1-(Mgl Mt s^2)/t1+(2 Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^5 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mst1^2 Mt)/(s/Mst1^2+t1/Mst1^2)-(2 Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)-(2 Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-((5 Mgl^4)/4)+(5 Mgl^2 Mst1^2)/4-(Mgl^2 Mt^2)/2+(Mst1^2 Mt^2)/4-Mt^4/4-(Mgl^2 s)/4-(3 Mst1^2 s)/4+(3 Mt^2 s)/4+s^2/2+Mgl^6/(2 t1)+(Mgl^4 Mst1^2)/(2 t1)-(Mgl^2 Mst1^4)/(2 t1)-Mst1^6/(2 t1)-(Mgl^4 Mt^2)/(2 t1)+(Mgl^2 Mst1^2 Mt^2)/t1+(3 Mst1^4 Mt^2)/(2 t1)-(Mgl^2 Mt^4)/(2 t1)-(3 Mst1^2 Mt^4)/(2 t1)+Mt^6/(2 t1)-(3 Mgl^4 s)/(4 t1)-(Mgl^2 Mst1^2 s)/(4 t1)+(Mst1^4 s)/t1-(Mgl^2 Mt^2 s)/(2 t1)-(9 Mst1^2 Mt^2 s)/(4 t1)+(5 Mt^4 s)/(4 t1)-(3 Mst1^2 s^2)/(4 t1)+(Mt^2 s^2)/t1+s^3/(4 t1)+(s t1)/4-Mgl^4/(2 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(2 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(s/Mst1^2+t1/Mst1^2)+(Mgl^4 Mt^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mst1^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+(3 Mt^4)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^4 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2-s-t1,Mgl^2,Mgl^2,Mgl^2,Mt^2]+(1/27 S2th (1/4 Mgl Mst1^2 Mt-Mgl Mt^3+(Mgl Mt s)/2+(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1+(Mgl Mst1^4 Mt)/(2 t1)-(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1+(Mgl Mt^5)/(2 t1)+(Mgl^3 Mt s)/t1-(5 Mgl Mst1^2 Mt s)/(4 t1)-(Mgl Mt^3 s)/t1+(Mgl Mt s^2)/(2 t1)+(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2)))+1/3 S2th (-(1/4) Mgl Mst1^2 Mt+Mgl Mt^3-(Mgl Mt s)/2-(Mgl^5 Mt)/(2 t1)+(Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/(2 t1)+(Mgl^3 Mt^3)/t1-(Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/(2 t1)-(Mgl^3 Mt s)/t1+(5 Mgl Mst1^2 Mt s)/(4 t1)+(Mgl Mt^3 s)/t1-(Mgl Mt s^2)/(2 t1)-(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2)))+1/27 (Mgl^4/8-(Mgl^2 Mst1^2)/8+(Mgl^2 Mt^2)/4-(5 Mst1^2 Mt^2)/8+(5 Mt^4)/8-(3 Mgl^2 s)/8+(3 Mst1^2 s)/8+(Mt^2 s)/8-s^2/4-Mgl^6/(4 t1)+(3 Mgl^4 Mst1^2)/(4 t1)-(3 Mgl^2 Mst1^4)/(4 t1)+Mst1^6/(4 t1)+(Mgl^4 Mt^2)/(4 t1)-(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(Mst1^4 Mt^2)/(4 t1)+(Mgl^2 Mt^4)/(4 t1)-(Mst1^2 Mt^4)/(4 t1)-Mt^6/(4 t1)-(5 Mgl^4 s)/(8 t1)+(9 Mgl^2 Mst1^2 s)/(8 t1)-(Mst1^4 s)/(2 t1)+(Mgl^2 Mt^2 s)/(4 t1)+(Mst1^2 Mt^2 s)/(8 t1)+(3 Mt^4 s)/(8 t1)-(Mgl^2 s^2)/(2 t1)+(3 Mst1^2 s^2)/(8 t1)-s^3/(8 t1)-(s t1)/8-(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mt^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(Mgl^4/8)+(Mgl^2 Mst1^2)/8-(Mgl^2 Mt^2)/4+(5 Mst1^2 Mt^2)/8-(5 Mt^4)/8+(3 Mgl^2 s)/8-(3 Mst1^2 s)/8-(Mt^2 s)/8+s^2/4+Mgl^6/(4 t1)-(3 Mgl^4 Mst1^2)/(4 t1)+(3 Mgl^2 Mst1^4)/(4 t1)-Mst1^6/(4 t1)-(Mgl^4 Mt^2)/(4 t1)+(Mgl^2 Mst1^2 Mt^2)/(2 t1)-(Mst1^4 Mt^2)/(4 t1)-(Mgl^2 Mt^4)/(4 t1)+(Mst1^2 Mt^4)/(4 t1)+Mt^6/(4 t1)+(5 Mgl^4 s)/(8 t1)-(9 Mgl^2 Mst1^2 s)/(8 t1)+(Mst1^4 s)/(2 t1)-(Mgl^2 Mt^2 s)/(4 t1)-(Mst1^2 Mt^2 s)/(8 t1)-(3 Mt^4 s)/(8 t1)+(Mgl^2 s^2)/(2 t1)-(3 Mst1^2 s^2)/(8 t1)+s^3/(8 t1)+(s t1)/8+(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mt^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2-s-t1,Mt^2,Mt^2,Mt^2,Mgl^2]+(1/3 S2th (-(5/2) Mgl Mst1^2 Mt+2 Mgl Mt^3-(Mgl^5 Mt)/t1-(2 Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/t1+(2 Mgl^3 Mt^3)/t1+(2 Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/t1+(Mgl Mst1^2 Mt s)/(2 t1)-Mgl Mt t1+(2 Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^5 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mst1^2 Mt)/(s/Mst1^2+t1/Mst1^2)-(2 Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)-(2 Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mgl Mt t1)/(2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl^3 Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt^3 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1^2)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(Mgl^4/4)+(5 Mgl^2 Mst1^2)/4-Mst1^4-(Mgl^2 Mt^2)/2+(9 Mst1^2 Mt^2)/4-(5 Mt^4)/4-(Mgl^2 s)/4-(Mt^2 s)/4+Mgl^6/(2 t1)+(Mgl^4 Mst1^2)/(2 t1)-(Mgl^2 Mst1^4)/(2 t1)-Mst1^6/(2 t1)-(Mgl^4 Mt^2)/(2 t1)+(Mgl^2 Mst1^2 Mt^2)/t1+(3 Mst1^4 Mt^2)/(2 t1)-(Mgl^2 Mt^4)/(2 t1)-(3 Mst1^2 Mt^4)/(2 t1)+Mt^6/(2 t1)+(Mgl^4 s)/(4 t1)-(Mgl^2 Mst1^2 s)/(4 t1)-(Mgl^2 Mt^2 s)/(2 t1)-(Mst1^2 Mt^2 s)/(4 t1)+(Mt^4 s)/(4 t1)-(3 Mst1^2 t1)/4+Mt^2 t1-t1^2/4-Mgl^4/(2 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(2 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(s/Mst1^2+t1/Mst1^2)+(Mgl^4 Mt^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mst1^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+(3 Mt^4)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(4 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^4 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 t1)/(s/Mst1^2+t1/Mst1^2)-(9 Mt^2 t1)/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mt^4 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 t1^2)/(4 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1^2)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^3/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2+t1,Mgl^2,Mgl^2,Mgl^2,Mt^2]+(1/27 S2th (-Mgl^3 Mt+5/4 Mgl Mst1^2 Mt+(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1+(Mgl Mst1^4 Mt)/(2 t1)-(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1+(Mgl Mt^5)/(2 t1)-(Mgl Mst1^2 Mt s)/(4 t1)+(Mgl Mt t1)/2+(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(5 Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^3 Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 S2th (Mgl^3 Mt-5/4 Mgl Mst1^2 Mt-(Mgl^5 Mt)/(2 t1)+(Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/(2 t1)+(Mgl^3 Mt^3)/t1-(Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/(2 t1)+(Mgl Mst1^2 Mt s)/(4 t1)-(Mgl Mt t1)/2-(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^3 Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/27 ((5 Mgl^4)/8-(9 Mgl^2 Mst1^2)/8+Mst1^4/2+(Mgl^2 Mt^2)/4-(5 Mst1^2 Mt^2)/8+Mt^4/8+(Mgl^2 s)/8+(Mt^2 s)/8-Mgl^6/(4 t1)+(3 Mgl^4 Mst1^2)/(4 t1)-(3 Mgl^2 Mst1^4)/(4 t1)+Mst1^6/(4 t1)+(Mgl^4 Mt^2)/(4 t1)-(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(Mst1^4 Mt^2)/(4 t1)+(Mgl^2 Mt^4)/(4 t1)-(Mst1^2 Mt^4)/(4 t1)-Mt^6/(4 t1)-(Mgl^4 s)/(8 t1)+(Mgl^2 Mst1^2 s)/(8 t1)+(Mgl^2 Mt^2 s)/(4 t1)+(Mst1^2 Mt^2 s)/(8 t1)-(Mt^4 s)/(8 t1)-(Mgl^2 t1)/2+(3 Mst1^2 t1)/8+t1^2/8-(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mt^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(9 Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(5 Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 t1)/(2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 t1^2)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^3/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-((5 Mgl^4)/8)+(9 Mgl^2 Mst1^2)/8-Mst1^4/2-(Mgl^2 Mt^2)/4+(5 Mst1^2 Mt^2)/8-Mt^4/8-(Mgl^2 s)/8-(Mt^2 s)/8+Mgl^6/(4 t1)-(3 Mgl^4 Mst1^2)/(4 t1)+(3 Mgl^2 Mst1^4)/(4 t1)-Mst1^6/(4 t1)-(Mgl^4 Mt^2)/(4 t1)+(Mgl^2 Mst1^2 Mt^2)/(2 t1)-(Mst1^4 Mt^2)/(4 t1)-(Mgl^2 Mt^4)/(4 t1)+(Mst1^2 Mt^4)/(4 t1)+Mt^6/(4 t1)+(Mgl^4 s)/(8 t1)-(Mgl^2 Mst1^2 s)/(8 t1)-(Mgl^2 Mt^2 s)/(4 t1)-(Mst1^2 Mt^2 s)/(8 t1)+(Mt^4 s)/(8 t1)+(Mgl^2 t1)/2-(3 Mst1^2 t1)/8-t1^2/8+(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mt^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(9 Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(5 Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 t1)/(2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 t1^2)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^3/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2+t1,Mt^2,Mt^2,Mt^2,Mgl^2]+(1/3 S2th (Mgl^3 Mt+1/2 Mgl Mst1^2 Mt+Mgl Mt^3-(Mgl^5 Mt)/t1+(Mgl Mst1^4 Mt)/t1+(2 Mgl^3 Mt^3)/t1-(Mgl Mt^5)/t1+(Mgl Mst1^2 Mt s)/(2 t1)+(Mgl^5 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mst1^2 Mt)/(s/Mst1^2+t1/Mst1^2)-(2 Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-((3 Mgl^4)/4)+(Mgl^2 Mst1^2)/4+Mst1^4/2-(Mgl^2 Mt^2)/2+(Mst1^2 Mt^2)/4-(3 Mt^4)/4-(Mgl^2 s)/4-(Mt^2 s)/4+Mgl^6/(2 t1)-(Mgl^4 Mst1^2)/(2 t1)-(Mgl^2 Mst1^4)/(2 t1)+Mst1^6/(2 t1)-(Mgl^4 Mt^2)/(2 t1)+(Mgl^2 Mst1^2 Mt^2)/t1-(Mst1^4 Mt^2)/(2 t1)-(Mgl^2 Mt^4)/(2 t1)-(Mst1^2 Mt^4)/(2 t1)+Mt^6/(2 t1)+(Mgl^4 s)/(4 t1)-(Mgl^2 Mst1^2 s)/(4 t1)-(Mgl^2 Mt^2 s)/(2 t1)-(Mst1^2 Mt^2 s)/(4 t1)+(Mt^4 s)/(4 t1)+Mgl^4/(2 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(2 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(s/Mst1^2+t1/Mst1^2)+(Mgl^4 Mt^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+Mt^4/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^4 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,Mst1^2,0,Mst1^2,Mst1^2-s-t1,Mst1^2+t1,Mt^2,Mt^2,Mgl^2,Mgl^2]+(1/3 (-(3/4)-1/8 Sqrt[1-(4 Mst1^2)/s]-Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2))-Mst1^2/(2 t1)-s/(4 t1)-(Sqrt[1-(4 Mst1^2)/s] s)/(8 t1)-Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1 (-4+s/Mst1^2+t1/Mst1^2))+1/(2 (s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-t1/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/27 (1/8 Sqrt[1-(4 Mst1^2)/s]+Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s)/(8 t1)+Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1 (-4+s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]^2+1/3 (-3-(2 Mst1^2)/t1-s/t1+2/(s/Mst1^2+t1/Mst1^2)-t1/(Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]^2+(1/27 PI (-I Sqrt[1-(4 Mst1^2)/s]-(2 I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/3 PI (I Sqrt[1-(4 Mst1^2)/s]+(2 I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1-1/(1+Sqrt[1-(4 Mst1^2)/s])+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+1/3 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]^2+1/3 (-(1/2)-Mst1^2/t1-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-t1/(Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]^2+(1/27 (-(1/2)-Mst1^2/(2 t1)+Mst1^2/(2 t1 (1-s/Mst1^2-t1/Mst1^2))+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 (1/2+Mst1^2/(2 t1)-Mst1^2/(2 t1 (1-s/Mst1^2-t1/Mst1^2))-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/27 PI (-((I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1)+(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/3 PI (-2 I+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I s)/t1-(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)-(2 I t1)/s-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 I)/(s/Mst1^2+t1/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(4 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(4 I)/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[s/Mst1^2+t1/Mst1^2]+1/3 (-(3/2)+Mst1^2/t1-s/t1+1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))) Log[s/Mst1^2+t1/Mst1^2]^2+Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])] (1/3 PI (3 I-1/2 I Sqrt[1-(4 Mst1^2)/s]-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 I Mst1^2)/t1-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(I s)/t1+(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)-(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 I)/(s/Mst1^2+t1/Mst1^2)+(2 I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(I t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/27 PI (1/2 I Sqrt[1-(4 Mst1^2)/s]+(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/3 (-2-(4 Mst1^4)/t1^2-(4 Mst1^2)/t1+4/(s/Mst1^2+t1/Mst1^2)+(8 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-4/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]+1/3 (-2-(8 Mst1^4)/t1^2-(4 Mst1^2)/t1-(4 t1)/s+(8 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+(2 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]+1/3 (4+(2 s)/t1+(4 t1)/s+4/(s/Mst1^2+t1/Mst1^2)+(8 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-8/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2])+Log[Mst1^2/s] (1/27 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 (1/2+Mst1^4/t1^2+Mst1^2/t1-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/27 PI (-(1/2) I Sqrt[1-(4 Mst1^2)/s]-(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/3 PI (I+1/2 I Sqrt[1-(4 Mst1^2)/s]+(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(2 I Mst1^4)/t1^2+(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 I Mst1^2)/t1+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 I)/(s/Mst1^2+t1/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(4 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(2 I)/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/3 (-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-(2 t1)/s-2/(s/Mst1^2+t1/Mst1^2)+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[-(t1/Mst1^2)]+1/3 (1+(2 Mst1^4)/t1^2+(2 Mst1^2)/t1+(2 t1)/s+2/(s/Mst1^2+t1/Mst1^2)-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2])+Log[-(t1/Mst1^2)] (1/27 (-(1/2)-(2 Mst1^4)/t1^2-Mst1^2/t1+1/(2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(2 (1+t1/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+1/3 (1/2+(2 Mst1^4)/t1^2+Mst1^2/t1-1/(2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(2 (1+t1/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+1/27 PI (-(1/2) I Sqrt[1-(4 Mst1^2)/s]-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/3 PI (I+1/2 I Sqrt[1-(4 Mst1^2)/s]+(4 I Mst1^4)/t1^2+(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 I Mst1^2)/t1+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(2 I t1)/s+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(4 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(I t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/3 (1+(4 Mst1^4)/t1^2+(2 Mst1^2)/t1-2/(s/Mst1^2+t1/Mst1^2)-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+4/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2])+Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])] (1/3 PI (-((3 I)/2)-1/4 I Sqrt[1-(4 Mst1^2)/s]-(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Mst1^2)/t1-(I s)/(2 t1)-(I Sqrt[1-(4 Mst1^2)/s] s)/(4 t1)-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+I/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(I t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/27 PI (1/4 I Sqrt[1-(4 Mst1^2)/s]+(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s] s)/(4 t1)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+(1/3 (3-1/2 Sqrt[1-(4 Mst1^2)/s]-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2)/t1-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+s/t1+(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-2/(s/Mst1^2+t1/Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+t1/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/27 (1/2 Sqrt[1-(4 Mst1^2)/s]+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(1/27 (-Sqrt[1-(4 Mst1^2)/s]-(2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/3 (Sqrt[1-(4 Mst1^2)/s]+(2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1-1/(1+Sqrt[1-(4 Mst1^2)/s])+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(1/27 (-(1/2) Sqrt[1-(4 Mst1^2)/s]-Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/3 (1+1/2 Sqrt[1-(4 Mst1^2)/s]+Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)+(2 Mst1^4)/t1^2+(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2)/t1+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-2/(s/Mst1^2+t1/Mst1^2)-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[Mst1^2/s]+(1/27 (-(1/2) Sqrt[1-(4 Mst1^2)/s]-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/3 (1+1/2 Sqrt[1-(4 Mst1^2)/s]+(4 Mst1^4)/t1^2+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2)/t1+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(2 t1)/s+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-t1/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[-(t1/Mst1^2)]+(1/27 (-((Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1)+(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/3 (-2+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-s/t1-(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)-(2 t1)/s-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-2/(s/Mst1^2+t1/Mst1^2)-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+4/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[s/Mst1^2+t1/Mst1^2])+(1/27 (-Sqrt[1-(4 Mst1^2)/s]-(2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/3 (Sqrt[1-(4 Mst1^2)/s]+(2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) PolyLog[2,1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(1/3 (-(1/2) Sqrt[1-(4 Mst1^2)/s]-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/27 (1/2 Sqrt[1-(4 Mst1^2)/s]+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) PolyLog[2,-(1/(1+Sqrt[1-(4 Mst1^2)/s]))+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(1/3 (-1-s/(2 t1)+1/(s/Mst1^2+t1/Mst1^2))+1/27 ((2 Mst1^2)/t1-s/(2 t1)-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2)))) PolyLog[2,1-s/Mst1^2-t1/Mst1^2]+(1/3 (-(1/2)-Mst1^2/t1-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/27 (1/2+Mst1^2/t1-2/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) PolyLog[2,1+t1/Mst1^2]
h1gg11[s_,t1_,Mst1_,L1]:= 1/27 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 (1/2+Mst1^4/t1^2+Mst1^2/t1-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/27 PI (-(1/2) I Sqrt[1-(4 Mst1^2)/s]-(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/3 PI (I+1/2 I Sqrt[1-(4 Mst1^2)/s]+(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(2 I Mst1^4)/t1^2+(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 I Mst1^2)/t1+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 I)/(s/Mst1^2+t1/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(4 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(2 I)/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+(1/27 (-(1/2) Sqrt[1-(4 Mst1^2)/s]-Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/3 (1+1/2 Sqrt[1-(4 Mst1^2)/s]+Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)+(2 Mst1^4)/t1^2+(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2)/t1+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-2/(s/Mst1^2+t1/Mst1^2)-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+1/3 (-2-(4 Mst1^4)/t1^2-(4 Mst1^2)/t1+4/(s/Mst1^2+t1/Mst1^2)+(8 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-4/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+1/3 (-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1+2/(s/Mst1^2+t1/Mst1^2)+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]+1/3 (-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-(2 t1)/s-2/(s/Mst1^2+t1/Mst1^2)+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[-(t1/Mst1^2)]+1/3 (1+(2 Mst1^4)/t1^2+(2 Mst1^2)/t1+(2 t1)/s+2/(s/Mst1^2+t1/Mst1^2)-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2]
h1gg11[s_,t1_,Mst1_,L2]:= 1/3 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))


h1gg12[s_,t1_,Mst1_,L0]:= -1+(Mgl^2 Mst1^4)/t1^3+(Mst1^4 Mt^2)/t1^3+(Mgl^2 Mst1^2)/t1^2-(2 Mst1^4)/t1^2+(Mst1^2 Mt^2)/t1^2-(2 Mst1^2)/t1-(2 t1)/s-2/(s/Mst1^2+t1/Mst1^2)-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+PI ((2 I)/(-4+s/Mst1^2)-(I s)/(Mst1^2 (-4+s/Mst1^2))-(I Mst1^2)/t1-(I t1)/s-(I t1)/(Mst1^2 (-4+s/Mst1^2))-(2 I)/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^2)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-I/(s/Mst1^2+t1/Mst1^2)-(2 I)/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+1/9 PI (-((2 I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(I Sqrt[1-(4 Mst1^2)/s] t1)/s+(I Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+5/3 Lglsq ((4 Msq^2)/(s (s/Mst1^2+t1/Mst1^2))+(2 Msq^2)/(t1 (s/Mst1^2+t1/Mst1^2)))+5/3 Lst1gl ((4 Msq^2)/(s (s/Mst1^2+t1/Mst1^2))+(2 Msq^2)/(t1 (s/Mst1^2+t1/Mst1^2)))+1/3 (-((4 Mst1^2)/(s (s/Mst1^2+t1/Mst1^2)))-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2)))+1/3 Lst1st2 ((2 Mst2^2)/(s (s/Mst1^2+t1/Mst1^2))+Mst2^2/(t1 (s/Mst1^2+t1/Mst1^2)))+1/3 Lst1t (-((4 Mt^2)/(s (s/Mst1^2+t1/Mst1^2)))-(2 Mt^2)/(t1 (s/Mst1^2+t1/Mst1^2)))+1/3 PI (-((2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(s (s/Mst1^2+t1/Mst1^2)))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2)))+FINpsis (1/2+Mst1^4/t1^2+Mst1^2/t1+t1/s+1/(s/Mst1^2+t1/Mst1^2)-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+PI2 (3/8+(2 Mst1^4)/(3 t1^2)+(7 Mst1^2)/(12 t1)+s/(24 t1)+(2 t1)/(3 s)+7/(12 (s/Mst1^2+t1/Mst1^2))-t1/(24 Mst1^2 (s/Mst1^2+t1/Mst1^2))-2/(3 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/9 FINpsis (-(1/2)-Mst1^4/t1^2-Mst1^2/t1-t1/s-1/(s/Mst1^2+t1/Mst1^2)+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 PI2 (-(1/12)+1/24 Sqrt[1-(4 Mst1^2)/s]+(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] s)/(3 Mst1^2 (-4+s/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(2 t1^2)+Mst1^2/(6 t1)-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(3 t1)-s/(12 t1)+(Sqrt[1-(4 Mst1^2)/s] s)/(24 t1)-(Sqrt[1-(4 Mst1^2)/s] t1)/(3 s)-(Sqrt[1-(4 Mst1^2)/s] t1)/(3 Mst1^2 (-4+s/Mst1^2))-(7 Sqrt[1-(4 Mst1^2)/s])/(6 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(7 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(6 t1 (-4+s/Mst1^2+t1/Mst1^2))+1/(6 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(3 (s/Mst1^2+t1/Mst1^2))-(7 Sqrt[1-(4 Mst1^2)/s])/(6 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+t1/(12 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(24 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/9 FINmass (-(Mst1^4/t1^3)-Mst1^2/t1^2+Mst1^2/(t1^2 (s/Mst1^2+t1/Mst1^2))+1/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+FINmass (Mst1^4/t1^3+Mst1^2/t1^2-Mst1^2/(t1^2 (s/Mst1^2+t1/Mst1^2))-1/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 Lst1gl (-((Mgl^2 Mst1^4)/t1^3)-(Mgl^2 Mst1^2)/t1^2+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+Lst1gl ((Mgl^2 Mst1^4)/t1^3+(Mgl^2 Mst1^2)/t1^2-(4 Mgl^2)/(s (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl^2)/(t1 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+fB0 S2th (-((Mgl Mt)/Mst1^2)-(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2))+(Mgl Mt s)/(Mst1^4 (-4+s/Mst1^2))-(4 Mgl Mst1^4 Mt)/t1^3-(5 Mgl Mst1^2 Mt)/t1^2-(Mgl Mt)/t1-(Mgl Mt t1)/(Mst1^2 s)+(Mgl Mt t1)/(Mst1^4 (-4+s/Mst1^2))+(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(Mgl Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(4 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 fB0 S2th ((Mgl Mt)/Mst1^2+(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2))-(Mgl Mt s)/(Mst1^4 (-4+s/Mst1^2))+(4 Mgl Mst1^4 Mt)/t1^3+(5 Mgl Mst1^2 Mt)/t1^2+(Mgl Mt)/t1+(Mgl Mt t1)/(Mst1^2 s)-(Mgl Mt t1)/(Mst1^4 (-4+s/Mst1^2))-(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(Mgl Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(4 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(5 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 fB0 (-(1/2)-Mgl^2/(2 Mst1^2)-Mt^2/(2 Mst1^2)-1/(-4+s/Mst1^2)-Mgl^2/(Mst1^2 (-4+s/Mst1^2))-Mt^2/(Mst1^2 (-4+s/Mst1^2))+(Mgl^2 s)/(2 Mst1^4 (-4+s/Mst1^2))+s/(2 Mst1^2 (-4+s/Mst1^2))+(Mt^2 s)/(2 Mst1^4 (-4+s/Mst1^2))-(2 Mgl^2 Mst1^4)/t1^3+(2 Mst1^6)/t1^3-(2 Mst1^4 Mt^2)/t1^3-(5 Mgl^2 Mst1^2)/(2 t1^2)+(3 Mst1^4)/(2 t1^2)-(5 Mst1^2 Mt^2)/(2 t1^2)-Mgl^2/(2 t1)-Mt^2/(2 t1)-t1/(2 s)-(Mgl^2 t1)/(2 Mst1^2 s)-(Mt^2 t1)/(2 Mst1^2 s)+(Mgl^2 t1)/(2 Mst1^4 (-4+s/Mst1^2))+t1/(2 Mst1^2 (-4+s/Mst1^2))+(Mt^2 t1)/(2 Mst1^4 (-4+s/Mst1^2))+1/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mgl^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mt^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Mgl^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+1/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Mgl^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Mt^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^4)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(5 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(5 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mt^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+2/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)-(2 Mgl^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-(2 Mt^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 Lst1t (-((Mst1^4 Mt^2)/t1^3)-(Mst1^2 Mt^2)/t1^2+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 (1-(Mgl^2 Mst1^4)/t1^3-(Mst1^4 Mt^2)/t1^3-(Mgl^2 Mst1^2)/t1^2+(2 Mst1^4)/t1^2-(Mst1^2 Mt^2)/t1^2+(2 Mst1^2)/t1+(2 t1)/s+2/(s/Mst1^2+t1/Mst1^2)+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+Lst1t ((Mst1^4 Mt^2)/t1^3+(Mst1^2 Mt^2)/t1^2-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+fB0 (1/2+Mgl^2/(2 Mst1^2)+Mt^2/(2 Mst1^2)+1/(-4+s/Mst1^2)+Mgl^2/(Mst1^2 (-4+s/Mst1^2))+Mt^2/(Mst1^2 (-4+s/Mst1^2))-(Mgl^2 s)/(2 Mst1^4 (-4+s/Mst1^2))-s/(2 Mst1^2 (-4+s/Mst1^2))-(Mt^2 s)/(2 Mst1^4 (-4+s/Mst1^2))+(2 Mgl^2 Mst1^4)/t1^3-(2 Mst1^6)/t1^3+(2 Mst1^4 Mt^2)/t1^3+(5 Mgl^2 Mst1^2)/(2 t1^2)-(3 Mst1^4)/(2 t1^2)+(5 Mst1^2 Mt^2)/(2 t1^2)+Mgl^2/(2 t1)+Mt^2/(2 t1)+t1/(2 s)+(Mgl^2 t1)/(2 Mst1^2 s)+(Mt^2 t1)/(2 Mst1^2 s)-(Mgl^2 t1)/(2 Mst1^4 (-4+s/Mst1^2))-t1/(2 Mst1^2 (-4+s/Mst1^2))-(Mt^2 t1)/(2 Mst1^4 (-4+s/Mst1^2))-1/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mgl^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mt^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mgl^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-1/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-Mgl^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-Mt^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^4)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(5 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(5 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mst1^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mt^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-2/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)+(2 Mgl^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+(2 Mt^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+(-(Mgl^2/(2 Mst1^2))-Mt^2/(2 Mst1^2)-1/(-4+s/Mst1^2)-Mgl^2/(Mst1^2 (-4+s/Mst1^2))-Mt^2/(Mst1^2 (-4+s/Mst1^2))+(Mgl^2 s)/(2 Mst1^4 (-4+s/Mst1^2))+s/(2 Mst1^2 (-4+s/Mst1^2))+(Mt^2 s)/(2 Mst1^4 (-4+s/Mst1^2))+Mst1^2/(2 t1)+t1/(2 s)-(Mgl^2 t1)/(2 Mst1^2 s)-(Mt^2 t1)/(2 Mst1^2 s)+(Mgl^2 t1)/(2 Mst1^4 (-4+s/Mst1^2))+t1/(2 Mst1^2 (-4+s/Mst1^2))+(Mt^2 t1)/(2 Mst1^4 (-4+s/Mst1^2))+1/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mgl^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mt^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))+1/(2 (s/Mst1^2+t1/Mst1^2))+(4 Mgl^2)/(s (s/Mst1^2+t1/Mst1^2))+1/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Mgl^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Mt^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mgl^2)/(t1 (s/Mst1^2+t1/Mst1^2))+S2th ((Mgl Mt)/Mst1^2+(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2))-(Mgl Mt s)/(Mst1^4 (-4+s/Mst1^2))+(Mgl Mt t1)/(Mst1^2 s)-(Mgl Mt t1)/(Mst1^4 (-4+s/Mst1^2))-(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2)))) B0[s,Mgl^2,Mgl^2]+5/3 (-((4 Msq^2)/(s (s/Mst1^2+t1/Mst1^2)))-(2 Msq^2)/(t1 (s/Mst1^2+t1/Mst1^2))) B0[s,Msq^2,Msq^2]+1/3 (-((2 Mst2^2)/(s (s/Mst1^2+t1/Mst1^2)))-Mst2^2/(t1 (s/Mst1^2+t1/Mst1^2))) B0[s,Mst2^2,Mst2^2]+(1/9 S2th (-((Mgl Mt)/Mst1^2)-(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2))+(Mgl Mt s)/(Mst1^4 (-4+s/Mst1^2))-(Mgl Mt t1)/(Mst1^2 s)+(Mgl Mt t1)/(Mst1^4 (-4+s/Mst1^2))+(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+1/9 (Mgl^2/(2 Mst1^2)+Mt^2/(2 Mst1^2)+1/(-4+s/Mst1^2)+Mgl^2/(Mst1^2 (-4+s/Mst1^2))+Mt^2/(Mst1^2 (-4+s/Mst1^2))-(Mgl^2 s)/(2 Mst1^4 (-4+s/Mst1^2))-s/(2 Mst1^2 (-4+s/Mst1^2))-(Mt^2 s)/(2 Mst1^4 (-4+s/Mst1^2))-Mst1^2/(2 t1)-t1/(2 s)+(Mgl^2 t1)/(2 Mst1^2 s)+(Mt^2 t1)/(2 Mst1^2 s)-(Mgl^2 t1)/(2 Mst1^4 (-4+s/Mst1^2))-t1/(2 Mst1^2 (-4+s/Mst1^2))-(Mt^2 t1)/(2 Mst1^4 (-4+s/Mst1^2))-1/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mgl^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mt^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))-1/(2 (s/Mst1^2+t1/Mst1^2))-1/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-Mgl^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-Mt^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+1/3 ((4 Mt^2)/(s (s/Mst1^2+t1/Mst1^2))+(2 Mt^2)/(t1 (s/Mst1^2+t1/Mst1^2)))) B0[s,Mt^2,Mt^2]+(-(1/4)-Mst1^2/(4 t1)+3/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))-3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(3 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(3 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mst1^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+1/9 S2th (-((Mgl Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))-(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))+(3 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+S2th ((Mgl Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))-(3 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 (1/4+Mst1^2/(4 t1)-3/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(3 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(3 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mst1^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))) B0[Mst1^2-s-t1,Mgl^2,Mt^2]+(1/4-(Mgl^2 Mst1^4)/t1^3+Mst1^6/t1^3-(Mst1^4 Mt^2)/t1^3-(3 Mgl^2 Mst1^2)/(2 t1^2)+(3 Mst1^4)/(2 t1^2)-(3 Mst1^2 Mt^2)/(2 t1^2)-Mgl^2/(2 t1)+(3 Mst1^2)/(4 t1)-Mt^2/(2 t1)-1/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(t1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+S2th ((2 Mgl Mst1^4 Mt)/t1^3+(3 Mgl Mst1^2 Mt)/t1^2+(Mgl Mt)/t1-(2 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2)))+1/9 S2th (-((2 Mgl Mst1^4 Mt)/t1^3)-(3 Mgl Mst1^2 Mt)/t1^2-(Mgl Mt)/t1+(2 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2)))+1/9 (-(1/4)+(Mgl^2 Mst1^4)/t1^3-Mst1^6/t1^3+(Mst1^4 Mt^2)/t1^3+(3 Mgl^2 Mst1^2)/(2 t1^2)-(3 Mst1^4)/(2 t1^2)+(3 Mst1^2 Mt^2)/(2 t1^2)+Mgl^2/(2 t1)-(3 Mst1^2)/(4 t1)+Mt^2/(2 t1)+1/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(t1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2)))) B0[Mst1^2+t1,Mgl^2,Mt^2]+(-(Mgl^2/4)+Mst1^2/4-Mt^2/4-s/8+(Mgl^2 Mst1^2)/t1-(Mgl^2 s)/(4 t1)+(Mst1^2 s)/(4 t1)-(Mt^2 s)/(4 t1)-s^2/(8 t1)+t1/8+Mgl^2/(s/Mst1^2+t1/Mst1^2)-t1/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th ((Mgl Mt)/2+(Mgl Mt s)/(2 t1)-(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mgl^2,Mgl^2,Mgl^2]+5/3 (-((Msq^2 Mst1^2)/t1)-Msq^2/(s/Mst1^2+t1/Mst1^2)) C0[0,0,s,Msq^2,Msq^2,Msq^2]+(1/3 (-(Mst1^4/(2 t1))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2)))+1/9 (Mst1^2/2-s/4+(Mst1^2 s)/(2 t1)-s^2/(4 t1)+t1/4-t1/(2 (s/Mst1^2+t1/Mst1^2))-t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mst1^2,Mst1^2,Mst1^2]+1/3 (-((Mst1^2 Mst2^2)/(2 t1))-Mst2^2/(2 (s/Mst1^2+t1/Mst1^2))) C0[0,0,s,Mst2^2,Mst2^2,Mst2^2]+(1/3 ((Mst1^2 Mt^2)/t1+Mt^2/(s/Mst1^2+t1/Mst1^2))+1/9 S2th (-((Mgl Mt)/2)-(Mgl Mt s)/(2 t1)+(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 (Mgl^2/4-Mst1^2/4+Mt^2/4+s/8+(Mgl^2 s)/(4 t1)-(Mst1^2 s)/(4 t1)+(Mt^2 s)/(4 t1)+s^2/(8 t1)-t1/8+t1/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mt^2,Mt^2,Mt^2]+(Mgl^2/2-Mst1^2/2+Mt^2/2+s/2+S2th (-Mgl Mt+(Mgl^3 Mt)/t1+(Mgl Mst1^2 Mt)/t1-(Mgl Mt^3)/t1-(Mgl Mt s)/t1)-Mgl^4/(2 t1)+Mst1^4/(2 t1)-(Mst1^2 Mt^2)/t1+Mt^4/(2 t1)+(Mgl^2 s)/(4 t1)-(Mst1^2 s)/(2 t1)+(3 Mt^2 s)/(4 t1)+s^2/(4 t1)+t1/4) C0[0,Mst1^2,Mst1^2-s-t1,Mgl^2,Mgl^2,Mt^2]+(1/9 S2th (Mgl Mt+(Mgl^3 Mt)/t1-(Mgl Mst1^2 Mt)/t1-(Mgl Mt^3)/t1+(Mgl Mt s)/t1)+1/9 (-(Mgl^2/2)+Mst1^2/2-Mt^2/2-s/2-Mgl^4/(2 t1)+(Mgl^2 Mst1^2)/t1-Mst1^4/(2 t1)+Mt^4/(2 t1)-(3 Mgl^2 s)/(4 t1)+(Mst1^2 s)/(2 t1)-(Mt^2 s)/(4 t1)-s^2/(4 t1)-t1/4)) C0[0,Mst1^2,Mst1^2-s-t1,Mt^2,Mt^2,Mgl^2]+(-(Mgl^2/4)+Mt^2/4-Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(s/Mst1^2+t1/Mst1^2)+Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th ((Mgl Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,Mst1^2,Mst1^2+t1,Mgl^2,Mgl^2,Mt^2]+(1/9 S2th (-((Mgl Mt)/(s/Mst1^2+t1/Mst1^2))+(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 (-(Mgl^2/4)+Mt^2/4+Mgl^2/(s/Mst1^2+t1/Mst1^2)-Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1/(2 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,Mst1^2,Mst1^2+t1,Mt^2,Mt^2,Mgl^2]+(Mst1^2+(3 s)/4+(4 Mst1^2)/(-4+s/Mst1^2)-(2 s)/(-4+s/Mst1^2)-Mst1^4/t1+s^2/(4 t1)+(3 t1)/4-(2 t1)/(-4+s/Mst1^2)-(4 Mst1^2)/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Mst1^2/(s/Mst1^2+t1/Mst1^2)-(4 Mst1^2)/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))) C0[Mst1^2,Mst1^2,s,0,Mst1^2,0]+(Mgl^4/(2 Mst1^2)-Mt^2/2-Mt^4/(2 Mst1^2)-s/8+Mgl^4/(Mst1^2 (-4+s/Mst1^2))-Mst1^2/(-4+s/Mst1^2)-(2 Mt^2)/(-4+s/Mst1^2)-Mt^4/(Mst1^2 (-4+s/Mst1^2))+s/(2 (-4+s/Mst1^2))-(Mgl^4 s)/(2 Mst1^4 (-4+s/Mst1^2))+(Mt^2 s)/(Mst1^2 (-4+s/Mst1^2))+(Mt^4 s)/(2 Mst1^4 (-4+s/Mst1^2))+Mgl^4/(2 t1)-Mst1^4/(2 t1)+(2 Mst1^2 Mt^2)/t1-Mt^4/(2 t1)+(Mst1^2 s)/(2 t1)-(Mt^2 s)/(2 t1)-s^2/(8 t1)+t1/8+(Mgl^4 t1)/(2 Mst1^2 s)-(Mst1^2 t1)/(2 s)+(Mt^2 t1)/s-(Mt^4 t1)/(2 Mst1^2 s)+t1/(2 (-4+s/Mst1^2))-(Mgl^4 t1)/(2 Mst1^4 (-4+s/Mst1^2))+(Mt^2 t1)/(Mst1^2 (-4+s/Mst1^2))+(Mt^4 t1)/(2 Mst1^4 (-4+s/Mst1^2))-Mgl^4/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mst1^2/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mt^2)/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mt^4/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mgl^4/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mst1^4/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Mt^2)/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mt^4/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+(2 Mt^2)/(s/Mst1^2+t1/Mst1^2)-Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^4/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Mst1^2/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mt^2)/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Mt^4/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-t1/(2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th ((Mgl Mt)/2-(Mgl^3 Mt)/Mst1^2+(Mgl Mt^3)/Mst1^2+(2 Mgl Mt)/(-4+s/Mst1^2)-(2 Mgl^3 Mt)/(Mst1^2 (-4+s/Mst1^2))+(2 Mgl Mt^3)/(Mst1^2 (-4+s/Mst1^2))+(Mgl^3 Mt s)/(Mst1^4 (-4+s/Mst1^2))-(Mgl Mt s)/(Mst1^2 (-4+s/Mst1^2))-(Mgl Mt^3 s)/(Mst1^4 (-4+s/Mst1^2))-(Mgl^3 Mt)/t1-(2 Mgl Mst1^2 Mt)/t1+(Mgl Mt^3)/t1+(Mgl Mt s)/(2 t1)-(Mgl Mt t1)/s-(Mgl^3 Mt t1)/(Mst1^2 s)+(Mgl Mt^3 t1)/(Mst1^2 s)+(Mgl^3 Mt t1)/(Mst1^4 (-4+s/Mst1^2))-(Mgl Mt t1)/(Mst1^2 (-4+s/Mst1^2))-(Mgl Mt^3 t1)/(Mst1^4 (-4+s/Mst1^2))-(2 Mgl Mt)/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl^3 Mt)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt^3)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl^3 Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mst1^2 Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt^3)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mgl^3 Mt)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt^3)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[Mst1^2,Mst1^2,s,Mgl^2,Mt^2,Mgl^2]+(1/9 S2th (-((Mgl Mt)/2)-(Mgl^3 Mt)/Mst1^2+(Mgl Mt^3)/Mst1^2-(2 Mgl Mt)/(-4+s/Mst1^2)-(2 Mgl^3 Mt)/(Mst1^2 (-4+s/Mst1^2))+(2 Mgl Mt^3)/(Mst1^2 (-4+s/Mst1^2))+(Mgl^3 Mt s)/(Mst1^4 (-4+s/Mst1^2))+(Mgl Mt s)/(Mst1^2 (-4+s/Mst1^2))-(Mgl Mt^3 s)/(Mst1^4 (-4+s/Mst1^2))-(Mgl^3 Mt)/t1+(2 Mgl Mst1^2 Mt)/t1+(Mgl Mt^3)/t1-(Mgl Mt s)/(2 t1)+(Mgl Mt t1)/s-(Mgl^3 Mt t1)/(Mst1^2 s)+(Mgl Mt^3 t1)/(Mst1^2 s)+(Mgl^3 Mt t1)/(Mst1^4 (-4+s/Mst1^2))+(Mgl Mt t1)/(Mst1^2 (-4+s/Mst1^2))-(Mgl Mt^3 t1)/(Mst1^4 (-4+s/Mst1^2))+(2 Mgl Mt)/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl^3 Mt)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt^3)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl^3 Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl Mst1^2 Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt^3)/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mgl^3 Mt)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt^3)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 (Mgl^2/2+Mgl^4/(2 Mst1^2)-Mt^4/(2 Mst1^2)+s/8+(2 Mgl^2)/(-4+s/Mst1^2)+Mgl^4/(Mst1^2 (-4+s/Mst1^2))+Mst1^2/(-4+s/Mst1^2)-Mt^4/(Mst1^2 (-4+s/Mst1^2))-s/(2 (-4+s/Mst1^2))-(Mgl^4 s)/(2 Mst1^4 (-4+s/Mst1^2))-(Mgl^2 s)/(Mst1^2 (-4+s/Mst1^2))+(Mt^4 s)/(2 Mst1^4 (-4+s/Mst1^2))+Mgl^4/(2 t1)-(2 Mgl^2 Mst1^2)/t1+Mst1^4/(2 t1)-Mt^4/(2 t1)+(Mgl^2 s)/(2 t1)-(Mst1^2 s)/(2 t1)+s^2/(8 t1)-t1/8-(Mgl^2 t1)/s+(Mgl^4 t1)/(2 Mst1^2 s)+(Mst1^2 t1)/(2 s)-(Mt^4 t1)/(2 Mst1^2 s)-t1/(2 (-4+s/Mst1^2))-(Mgl^4 t1)/(2 Mst1^4 (-4+s/Mst1^2))-(Mgl^2 t1)/(Mst1^2 (-4+s/Mst1^2))+(Mt^4 t1)/(2 Mst1^4 (-4+s/Mst1^2))-(2 Mgl^2)/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mgl^4/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mst1^2/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mt^4/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mgl^4/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl^2 Mst1^2)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Mst1^4/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mt^4/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl^2)/(s/Mst1^2+t1/Mst1^2)+Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))-Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl^2)/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-Mgl^4/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-Mst1^2/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Mt^4/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+t1/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[Mst1^2,Mst1^2,s,Mt^2,Mgl^2,Mt^2]+((5 Mgl^4)/8-(5 Mgl^2 Mst1^2)/8+(Mgl^2 Mt^2)/4-(Mst1^2 Mt^2)/8+Mt^4/8+(Mgl^2 s)/8+(3 Mst1^2 s)/8-(3 Mt^2 s)/8-s^2/4-Mgl^6/(4 t1)-(Mgl^4 Mst1^2)/(4 t1)+(Mgl^2 Mst1^4)/(4 t1)+Mst1^6/(4 t1)+(Mgl^4 Mt^2)/(4 t1)-(Mgl^2 Mst1^2 Mt^2)/(2 t1)-(3 Mst1^4 Mt^2)/(4 t1)+(Mgl^2 Mt^4)/(4 t1)+(3 Mst1^2 Mt^4)/(4 t1)-Mt^6/(4 t1)+(3 Mgl^4 s)/(8 t1)+(Mgl^2 Mst1^2 s)/(8 t1)-(Mst1^4 s)/(2 t1)+(Mgl^2 Mt^2 s)/(4 t1)+(9 Mst1^2 Mt^2 s)/(8 t1)-(5 Mt^4 s)/(8 t1)+(3 Mst1^2 s^2)/(8 t1)-(Mt^2 s^2)/(2 t1)-s^3/(8 t1)-(s t1)/8+Mgl^4/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))-(3 Mt^4)/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th (-Mgl^3 Mt+1/4 Mgl Mst1^2 Mt+(Mgl Mt s)/2+(Mgl^5 Mt)/(2 t1)+(Mgl^3 Mst1^2 Mt)/t1+(Mgl Mst1^4 Mt)/(2 t1)-(Mgl^3 Mt^3)/t1-(Mgl Mst1^2 Mt^3)/t1+(Mgl Mt^5)/(2 t1)-(Mgl^3 Mt s)/t1-(5 Mgl Mst1^2 Mt s)/(4 t1)+(Mgl Mt^3 s)/t1+(Mgl Mt s^2)/(2 t1)-(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2-s-t1,Mgl^2,Mgl^2,Mgl^2,Mt^2]+(1/9 S2th (-(1/4) Mgl Mst1^2 Mt+Mgl Mt^3-(Mgl Mt s)/2-(Mgl^5 Mt)/(2 t1)+(Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/(2 t1)+(Mgl^3 Mt^3)/t1-(Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/(2 t1)-(Mgl^3 Mt s)/t1+(5 Mgl Mst1^2 Mt s)/(4 t1)+(Mgl Mt^3 s)/t1-(Mgl Mt s^2)/(2 t1)-(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2)))+1/9 (-(Mgl^4/8)+(Mgl^2 Mst1^2)/8-(Mgl^2 Mt^2)/4+(5 Mst1^2 Mt^2)/8-(5 Mt^4)/8+(3 Mgl^2 s)/8-(3 Mst1^2 s)/8-(Mt^2 s)/8+s^2/4+Mgl^6/(4 t1)-(3 Mgl^4 Mst1^2)/(4 t1)+(3 Mgl^2 Mst1^4)/(4 t1)-Mst1^6/(4 t1)-(Mgl^4 Mt^2)/(4 t1)+(Mgl^2 Mst1^2 Mt^2)/(2 t1)-(Mst1^4 Mt^2)/(4 t1)-(Mgl^2 Mt^4)/(4 t1)+(Mst1^2 Mt^4)/(4 t1)+Mt^6/(4 t1)+(5 Mgl^4 s)/(8 t1)-(9 Mgl^2 Mst1^2 s)/(8 t1)+(Mst1^4 s)/(2 t1)-(Mgl^2 Mt^2 s)/(4 t1)-(Mst1^2 Mt^2 s)/(8 t1)-(3 Mt^4 s)/(8 t1)+(Mgl^2 s^2)/(2 t1)-(3 Mst1^2 s^2)/(8 t1)+s^3/(8 t1)+(s t1)/8+(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mt^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2-s-t1,Mt^2,Mt^2,Mt^2,Mgl^2]+(-(Mgl^4/8)+(5 Mgl^2 Mst1^2)/8-Mst1^4/2-(Mgl^2 Mt^2)/4+(9 Mst1^2 Mt^2)/8-(5 Mt^4)/8-(Mgl^2 s)/8-(Mt^2 s)/8+Mgl^6/(4 t1)+(Mgl^4 Mst1^2)/(4 t1)-(Mgl^2 Mst1^4)/(4 t1)-Mst1^6/(4 t1)-(Mgl^4 Mt^2)/(4 t1)+(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(3 Mst1^4 Mt^2)/(4 t1)-(Mgl^2 Mt^4)/(4 t1)-(3 Mst1^2 Mt^4)/(4 t1)+Mt^6/(4 t1)+(Mgl^4 s)/(8 t1)-(Mgl^2 Mst1^2 s)/(8 t1)-(Mgl^2 Mt^2 s)/(4 t1)-(Mst1^2 Mt^2 s)/(8 t1)+(Mt^4 s)/(8 t1)-(3 Mst1^2 t1)/8+(Mt^2 t1)/2-t1^2/8-Mgl^4/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))+(3 Mt^4)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 t1)/(2 (s/Mst1^2+t1/Mst1^2))-(9 Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 t1^2)/(8 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^3/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th (-(5/4) Mgl Mst1^2 Mt+Mgl Mt^3-(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/(2 t1)+(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/(2 t1)+(Mgl Mst1^2 Mt s)/(4 t1)-(Mgl Mt t1)/2+(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^3 Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2+t1,Mgl^2,Mgl^2,Mgl^2,Mt^2]+(1/9 S2th (-Mgl^3 Mt+5/4 Mgl Mst1^2 Mt+(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1+(Mgl Mst1^4 Mt)/(2 t1)-(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1+(Mgl Mt^5)/(2 t1)-(Mgl Mst1^2 Mt s)/(4 t1)+(Mgl Mt t1)/2+(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(5 Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^3 Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 ((5 Mgl^4)/8-(9 Mgl^2 Mst1^2)/8+Mst1^4/2+(Mgl^2 Mt^2)/4-(5 Mst1^2 Mt^2)/8+Mt^4/8+(Mgl^2 s)/8+(Mt^2 s)/8-Mgl^6/(4 t1)+(3 Mgl^4 Mst1^2)/(4 t1)-(3 Mgl^2 Mst1^4)/(4 t1)+Mst1^6/(4 t1)+(Mgl^4 Mt^2)/(4 t1)-(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(Mst1^4 Mt^2)/(4 t1)+(Mgl^2 Mt^4)/(4 t1)-(Mst1^2 Mt^4)/(4 t1)-Mt^6/(4 t1)-(Mgl^4 s)/(8 t1)+(Mgl^2 Mst1^2 s)/(8 t1)+(Mgl^2 Mt^2 s)/(4 t1)+(Mst1^2 Mt^2 s)/(8 t1)-(Mt^4 s)/(8 t1)-(Mgl^2 t1)/2+(3 Mst1^2 t1)/8+t1^2/8-(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mt^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(9 Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(5 Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 t1)/(2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 t1^2)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^3/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2+t1,Mt^2,Mt^2,Mt^2,Mgl^2]+(1/8-Mst1^2/(4 t1)+s/(8 t1)-1/(4 (s/Mst1^2+t1/Mst1^2))-t1/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+1/9 (-(1/8) Sqrt[1-(4 Mst1^2)/s]-Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s)/(4 Mst1^2 (-4+s/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1)-(Sqrt[1-(4 Mst1^2)/s] s)/(8 t1)+(Sqrt[1-(4 Mst1^2)/s] t1)/(4 s)+(Sqrt[1-(4 Mst1^2)/s] t1)/(4 Mst1^2 (-4+s/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(2 (s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]^2+(1/2-Mst1^2/t1+s/(2 t1)-1/(s/Mst1^2+t1/Mst1^2)-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]^2+1/9 PI ((2 I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] t1)/s-(I Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) Log[1-1/(1+Sqrt[1-(4 Mst1^2)/s])+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(-(1/2)-Mst1^4/t1^2-Mst1^2/t1-t1/s-1/(s/Mst1^2+t1/Mst1^2)+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]^2+(1/2+(2 Mst1^4)/t1^2+Mst1^2/t1-1/(2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(2 (1+t1/Mst1^2) (s/Mst1^2+t1/Mst1^2))+PI (I/2+(2 I Mst1^4)/t1^2+(I Mst1^2)/t1+(I t1)/s-(2 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(I t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 (-(1/2)-(2 Mst1^4)/t1^2-Mst1^2/t1+1/(2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(2 (1+t1/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+1/9 PI (-(1/2) I Sqrt[1-(4 Mst1^2)/s]-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[-(t1/Mst1^2)]+(-(1/2)-Mst1^2/t1-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]^2+(-(1/2)-Mst1^2/(2 t1)+Mst1^2/(2 t1 (1-s/Mst1^2-t1/Mst1^2))+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+PI (I+(I s)/(2 t1)+(I t1)/s+I/(s/Mst1^2+t1/Mst1^2)+(2 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(2 I)/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 (1/2+Mst1^2/(2 t1)-Mst1^2/(2 t1 (1-s/Mst1^2-t1/Mst1^2))-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 PI ((I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[s/Mst1^2+t1/Mst1^2]+(1+s/(2 t1)-1/(s/Mst1^2+t1/Mst1^2)) Log[s/Mst1^2+t1/Mst1^2]^2+Log[Mst1^2/s] (1/2+Mst1^4/t1^2+Mst1^2/t1+t1/s+1/(s/Mst1^2+t1/Mst1^2)-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+PI (I/2+(I Mst1^4)/t1^2+(I Mst1^2)/t1+(I t1)/s+I/(s/Mst1^2+t1/Mst1^2)-I/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1-t1/s-1/(s/Mst1^2+t1/Mst1^2)+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 PI ((I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))-(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+(-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-t1/s+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]+(-(t1/s)-2/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2])+Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])] (-(4/(-4+s/Mst1^2))+(2 s)/(Mst1^2 (-4+s/Mst1^2))+(2 Mst1^2)/t1+(2 t1)/s+(2 t1)/(Mst1^2 (-4+s/Mst1^2))+4/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^2)/(t1 (-4+s/Mst1^2+t1/Mst1^2))+2/(s/Mst1^2+t1/Mst1^2)+4/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+PI (-(I/2)+(I Mst1^2)/t1-(I s)/(2 t1)+I/(s/Mst1^2+t1/Mst1^2)+(I t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 PI (1/2 I Sqrt[1-(4 Mst1^2)/s]+(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+(-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-(2 t1)/s-2/(s/Mst1^2+t1/Mst1^2)+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]+(-1-(4 Mst1^4)/t1^2-(2 Mst1^2)/t1-(2 t1)/s+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+t1/(Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]+(-2-s/t1-(2 t1)/s-2/(s/Mst1^2+t1/Mst1^2)-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+4/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2])+Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])] (2/(-4+s/Mst1^2)-s/(Mst1^2 (-4+s/Mst1^2))-Mst1^2/t1-t1/s-t1/(Mst1^2 (-4+s/Mst1^2))-2/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-1/(s/Mst1^2+t1/Mst1^2)-2/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+1/9 (-((2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(Sqrt[1-(4 Mst1^2)/s] t1)/s+(Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+1/3 (-((2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(s (s/Mst1^2+t1/Mst1^2)))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2)))+PI (I/4-(I Mst1^2)/(2 t1)+(I s)/(4 t1)-I/(2 (s/Mst1^2+t1/Mst1^2))-(I t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 PI (-(1/4) I Sqrt[1-(4 Mst1^2)/s]-(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] s)/(4 t1)+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+(-(1/2)+Mst1^2/t1-s/(2 t1)+1/(s/Mst1^2+t1/Mst1^2)+t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+1/9 (1/2 Sqrt[1-(4 Mst1^2)/s]+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+1/9 ((2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] t1)/s-(Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) Log[1-1/(1+Sqrt[1-(4 Mst1^2)/s])+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(1/2+Mst1^4/t1^2+Mst1^2/t1+t1/s+1/(s/Mst1^2+t1/Mst1^2)-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+1/9 (Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[Mst1^2/s]+(1/2+(2 Mst1^4)/t1^2+Mst1^2/t1+t1/s-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+1/9 (-(1/2) Sqrt[1-(4 Mst1^2)/s]-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[-(t1/Mst1^2)]+(1+s/(2 t1)+t1/s+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+1/9 ((Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[s/Mst1^2+t1/Mst1^2])+1/9 ((2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] t1)/s-(Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) PolyLog[2,1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+1/9 (1/2 Sqrt[1-(4 Mst1^2)/s]+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) PolyLog[2,-(1/(1+Sqrt[1-(4 Mst1^2)/s]))+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(1+s/(2 t1)-1/(s/Mst1^2+t1/Mst1^2)+1/9 (-((2 Mst1^2)/t1)+s/(2 t1)+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2)))) PolyLog[2,1-s/Mst1^2-t1/Mst1^2]+(-(1/2)-Mst1^2/t1-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+1/9 (1/2+Mst1^2/t1-2/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) PolyLog[2,1+t1/Mst1^2]
h1gg12[s_,t1_,Mst1_,L1]:= 1/2+Mst1^4/t1^2+Mst1^2/t1+t1/s+1/(s/Mst1^2+t1/Mst1^2)-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+PI (I/2+(I Mst1^4)/t1^2+(I Mst1^2)/t1+(I t1)/s+I/(s/Mst1^2+t1/Mst1^2)-I/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1-t1/s-1/(s/Mst1^2+t1/Mst1^2)+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 PI ((I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))-(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+(1/2+Mst1^4/t1^2+Mst1^2/t1+t1/s+1/(s/Mst1^2+t1/Mst1^2)-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+1/9 (Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-(2 t1)/s-2/(s/Mst1^2+t1/Mst1^2)+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-(2 t1)/s-2/(s/Mst1^2+t1/Mst1^2)+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]+(-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-t1/s+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]+(-(t1/s)-2/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2]
h1gg12[s_,t1_,Mst1_,L2]:= -(1/2)-Mst1^4/t1^2-Mst1^2/t1-t1/s-1/(s/Mst1^2+t1/Mst1^2)+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)


h1gg13[s_,t1_,Mst1_,L0]:= -1+(Mgl^2 Mst1^4)/t1^3+(Mst1^4 Mt^2)/t1^3+(Mgl^2 Mst1^2)/t1^2-(2 Mst1^4)/t1^2+(Mst1^2 Mt^2)/t1^2+Mgl^2/(8 t1)-(2 Mst1^2)/t1+Mt^2/(8 t1)+2/(s/Mst1^2+t1/Mst1^2)-Mgl^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+1/9 (Mst1^2/(4 t1)-1/(4 (s/Mst1^2+t1/Mst1^2)))+1/9 FINpsis (-(1/2)-Mst1^4/t1^2-Mst1^2/t1+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+PI2 (5/24+(2 Mst1^4)/(3 t1^2)+(7 Mst1^2)/(12 t1)-s/(24 t1)-7/(12 (s/Mst1^2+t1/Mst1^2))-(4 Mst1^2)/(3 t1 (s/Mst1^2+t1/Mst1^2))-t1/(24 Mst1^2 (s/Mst1^2+t1/Mst1^2))+2/(3 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+FINpsis (1/2+Mst1^4/t1^2+Mst1^2/t1-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 PI2 (-(1/12)-7/24 Sqrt[1-(4 Mst1^2)/s]-(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(2 t1^2)-Mst1^2/(2 t1)-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1)+s/(12 t1)-(Sqrt[1-(4 Mst1^2)/s] s)/(24 t1)-(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(3 t1 (-4+s/Mst1^2+t1/Mst1^2))+1/(2 (s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(2 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2)/(3 t1 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1 (s/Mst1^2+t1/Mst1^2))+t1/(12 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(24 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+FINmass (Mst1^4/t1^3+Mst1^2/t1^2+1/(8 t1)-1/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1^2 (s/Mst1^2+t1/Mst1^2))-1/(t1 (s/Mst1^2+t1/Mst1^2))+1/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 FINmass (-(Mst1^4/t1^3)-Mst1^2/t1^2-1/(8 t1)+1/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1^2 (s/Mst1^2+t1/Mst1^2))+1/(t1 (s/Mst1^2+t1/Mst1^2))-1/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+Lst1gl ((Mgl^2 Mst1^4)/t1^3+(Mgl^2 Mst1^2)/t1^2+Mgl^2/(8 t1)-Mgl^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 Lst1gl (-((Mgl^2 Mst1^4)/t1^3)-(Mgl^2 Mst1^2)/t1^2-Mgl^2/(8 t1)+Mgl^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 fB0 S2th ((4 Mgl Mst1^4 Mt)/t1^3+(5 Mgl Mst1^2 Mt)/t1^2+(5 Mgl Mt)/(4 t1)-(5 Mgl Mt)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(6 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))+(5 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+fB0 S2th (-((4 Mgl Mst1^4 Mt)/t1^3)-(5 Mgl Mst1^2 Mt)/t1^2-(5 Mgl Mt)/(4 t1)+(5 Mgl Mt)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(4 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(6 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))-(5 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+fB0 ((2 Mgl^2 Mst1^4)/t1^3-(2 Mst1^6)/t1^3+(2 Mst1^4 Mt^2)/t1^3+(5 Mgl^2 Mst1^2)/(2 t1^2)-(3 Mst1^4)/(2 t1^2)+(5 Mst1^2 Mt^2)/(2 t1^2)+(5 Mgl^2)/(8 t1)-Mst1^2/(8 t1)+(5 Mt^2)/(8 t1)+1/(8 (s/Mst1^2+t1/Mst1^2))-(5 Mgl^2)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(5 Mt^2)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^4)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^2)/(t1 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))-(3 Mt^2)/(t1 (s/Mst1^2+t1/Mst1^2))-3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(5 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(5 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mt^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+2/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)-(2 Mgl^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-(2 Mt^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+Lst1t ((Mst1^4 Mt^2)/t1^3+(Mst1^2 Mt^2)/t1^2+Mt^2/(8 t1)-Mt^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 Lst1t (-((Mst1^4 Mt^2)/t1^3)-(Mst1^2 Mt^2)/t1^2-Mt^2/(8 t1)+Mt^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 (1-(Mgl^2 Mst1^4)/t1^3-(Mst1^4 Mt^2)/t1^3-(Mgl^2 Mst1^2)/t1^2+(2 Mst1^4)/t1^2-(Mst1^2 Mt^2)/t1^2-Mgl^2/(8 t1)+(7 Mst1^2)/(4 t1)-Mt^2/(8 t1)-7/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 fB0 (-((2 Mgl^2 Mst1^4)/t1^3)+(2 Mst1^6)/t1^3-(2 Mst1^4 Mt^2)/t1^3-(5 Mgl^2 Mst1^2)/(2 t1^2)+(3 Mst1^4)/(2 t1^2)-(5 Mst1^2 Mt^2)/(2 t1^2)-(5 Mgl^2)/(8 t1)+Mst1^2/(8 t1)-(5 Mt^2)/(8 t1)-1/(8 (s/Mst1^2+t1/Mst1^2))+(5 Mgl^2)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mt^2)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^4)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2)/(t1 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))+(3 Mt^2)/(t1 (s/Mst1^2+t1/Mst1^2))+3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(5 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(5 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mst1^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mt^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-2/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)+(2 Mgl^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+(2 Mt^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+(1/4+Mst1^2/(4 t1)-3/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(3 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(3 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mst1^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+S2th (-((Mgl Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))-(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))+(3 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 S2th ((Mgl Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))-(3 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 (-(1/4)-Mst1^2/(4 t1)+3/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))-3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(3 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(3 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mst1^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))) B0[Mst1^2-s-t1,Mgl^2,Mt^2]+(1/4-(Mgl^2 Mst1^4)/t1^3+Mst1^6/t1^3-(Mst1^4 Mt^2)/t1^3-(3 Mgl^2 Mst1^2)/(2 t1^2)+(3 Mst1^4)/(2 t1^2)-(3 Mst1^2 Mt^2)/(2 t1^2)-Mgl^2/(2 t1)+(3 Mst1^2)/(4 t1)-Mt^2/(2 t1)-1/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(t1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+S2th ((2 Mgl Mst1^4 Mt)/t1^3+(3 Mgl Mst1^2 Mt)/t1^2+(Mgl Mt)/t1-(2 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2)))+1/9 S2th (-((2 Mgl Mst1^4 Mt)/t1^3)-(3 Mgl Mst1^2 Mt)/t1^2-(Mgl Mt)/t1+(2 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2)))+1/9 (-(1/4)+(Mgl^2 Mst1^4)/t1^3-Mst1^6/t1^3+(Mst1^4 Mt^2)/t1^3+(3 Mgl^2 Mst1^2)/(2 t1^2)-(3 Mst1^4)/(2 t1^2)+(3 Mst1^2 Mt^2)/(2 t1^2)+Mgl^2/(2 t1)-(3 Mst1^2)/(4 t1)+Mt^2/(2 t1)+1/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(t1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2)))) B0[Mst1^2+t1,Mgl^2,Mt^2]+(Mst1^2/4-Mt^2/2+s/8-Mgl^4/(2 t1)+(Mgl^2 Mst1^2)/t1+Mst1^4/(2 t1)-(Mst1^2 Mt^2)/t1+Mt^4/(2 t1)-(Mst1^2 s)/(4 t1)+(Mt^2 s)/(2 t1)+s^2/(8 t1)+t1/8-Mgl^2/(s/Mst1^2+t1/Mst1^2)+Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(s/Mst1^2+t1/Mst1^2)-Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1/(4 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th ((Mgl Mt)/2+(Mgl^3 Mt)/t1+(Mgl Mst1^2 Mt)/t1-(Mgl Mt^3)/t1-(Mgl Mt s)/(2 t1)-(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mgl^2,Mgl^2,Mgl^2]+(1/9 C2th^2 (Mst1^4/(2 t1)-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2)))+1/3 C2th^2 (-(Mst1^4/(2 t1))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2)))+1/9 ((3 Mst1^2)/2-s/4+(5 Mst1^4)/(2 t1)-(3 Mst1^2 s)/(2 t1)+s^2/(4 t1)+t1/4-(5 Mst1^2)/(2 (s/Mst1^2+t1/Mst1^2))-(3 t1)/(2 (s/Mst1^2+t1/Mst1^2))-t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mst1^2,Mst1^2,Mst1^2]+(1/9 ((Mst1^2 Mst2^2)/(2 t1)-Mst2^2/(2 (s/Mst1^2+t1/Mst1^2)))+1/3 C2th^2 ((Mst1^2 Mst2^2)/(2 t1)-Mst2^2/(2 (s/Mst1^2+t1/Mst1^2)))+1/9 C2th^2 (-((Mst1^2 Mst2^2)/(2 t1))+Mst2^2/(2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mst2^2,Mst2^2,Mst2^2]+(1/9 S2th (-((Mgl Mt)/2)+(Mgl^3 Mt)/t1-(Mgl Mst1^2 Mt)/t1-(Mgl Mt^3)/t1+(Mgl Mt s)/(2 t1)+(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 (Mgl^2/2-Mst1^2/4-s/8-Mgl^4/(2 t1)+(Mgl^2 Mst1^2)/t1-Mst1^4/(2 t1)-(Mst1^2 Mt^2)/t1+Mt^4/(2 t1)-(Mgl^2 s)/(2 t1)+(Mst1^2 s)/(4 t1)-s^2/(8 t1)-t1/8-Mgl^2/(s/Mst1^2+t1/Mst1^2)+Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(s/Mst1^2+t1/Mst1^2)-Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mt^2,Mt^2,Mt^2]+(-(Mgl^2/2)+Mst1^2/2-Mt^2/2-s/2+S2th (Mgl Mt-(Mgl^3 Mt)/t1-(Mgl Mst1^2 Mt)/t1+(Mgl Mt^3)/t1+(Mgl Mt s)/t1)+Mgl^4/(2 t1)-Mst1^4/(2 t1)+(Mst1^2 Mt^2)/t1-Mt^4/(2 t1)-(Mgl^2 s)/(4 t1)+(Mst1^2 s)/(2 t1)-(3 Mt^2 s)/(4 t1)-s^2/(4 t1)-t1/4) C0[0,Mst1^2,Mst1^2-s-t1,Mgl^2,Mgl^2,Mt^2]+(1/9 S2th (-Mgl Mt-(Mgl^3 Mt)/t1+(Mgl Mst1^2 Mt)/t1+(Mgl Mt^3)/t1-(Mgl Mt s)/t1)+1/9 (Mgl^2/2-Mst1^2/2+Mt^2/2+s/2+Mgl^4/(2 t1)-(Mgl^2 Mst1^2)/t1+Mst1^4/(2 t1)-Mt^4/(2 t1)+(3 Mgl^2 s)/(4 t1)-(Mst1^2 s)/(2 t1)+(Mt^2 s)/(4 t1)+s^2/(4 t1)+t1/4)) C0[0,Mst1^2,Mst1^2-s-t1,Mt^2,Mt^2,Mgl^2]+(-(Mgl^2/4)+Mt^2/4-Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(s/Mst1^2+t1/Mst1^2)+Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th ((Mgl Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,Mst1^2,Mst1^2+t1,Mgl^2,Mgl^2,Mt^2]+(1/9 S2th (-((Mgl Mt)/(s/Mst1^2+t1/Mst1^2))+(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 (-(Mgl^2/4)+Mt^2/4+Mgl^2/(s/Mst1^2+t1/Mst1^2)-Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1/(2 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,Mst1^2,Mst1^2+t1,Mt^2,Mt^2,Mgl^2]+(-(s/4)-Mst1^4/t1+(Mst1^2 s)/t1-s^2/(4 t1)-t1/4+Mst1^2/(s/Mst1^2+t1/Mst1^2)+t1/(s/Mst1^2+t1/Mst1^2)+t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))) C0[Mst1^2,Mst1^2,s,0,Mst1^2,0]+(Mgl^2/4+Mt^2/4+s/8-(Mgl^2 Mst1^2)/(2 t1)+Mst1^4/(2 t1)-(Mst1^2 Mt^2)/(2 t1)+(Mgl^2 s)/(4 t1)-(Mst1^2 s)/(2 t1)+(Mt^2 s)/(4 t1)+s^2/(8 t1)+t1/8+Mgl^2/(2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(2 (s/Mst1^2+t1/Mst1^2))-t1/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th (-((Mgl Mt)/2)+(Mgl Mst1^2 Mt)/t1-(Mgl Mt s)/(2 t1)-(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[Mst1^2,Mst1^2,s,Mgl^2,Mt^2,Mgl^2]+(1/9 S2th ((Mgl Mt)/2-(Mgl Mst1^2 Mt)/t1+(Mgl Mt s)/(2 t1)+(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 (-(Mgl^2/4)-Mt^2/4-s/8+(Mgl^2 Mst1^2)/(2 t1)-Mst1^4/(2 t1)+(Mst1^2 Mt^2)/(2 t1)-(Mgl^2 s)/(4 t1)+(Mst1^2 s)/(2 t1)-(Mt^2 s)/(4 t1)-s^2/(8 t1)-t1/8-Mgl^2/(2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(2 (s/Mst1^2+t1/Mst1^2))+t1/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[Mst1^2,Mst1^2,s,Mt^2,Mgl^2,Mt^2]+(-((5 Mgl^4)/8)+(5 Mgl^2 Mst1^2)/8-(Mgl^2 Mt^2)/4+(Mst1^2 Mt^2)/8-Mt^4/8-(Mgl^2 s)/8-(3 Mst1^2 s)/8+(3 Mt^2 s)/8+s^2/4+Mgl^6/(4 t1)+(Mgl^4 Mst1^2)/(4 t1)-(Mgl^2 Mst1^4)/(4 t1)-Mst1^6/(4 t1)-(Mgl^4 Mt^2)/(4 t1)+(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(3 Mst1^4 Mt^2)/(4 t1)-(Mgl^2 Mt^4)/(4 t1)-(3 Mst1^2 Mt^4)/(4 t1)+Mt^6/(4 t1)-(3 Mgl^4 s)/(8 t1)-(Mgl^2 Mst1^2 s)/(8 t1)+(Mst1^4 s)/(2 t1)-(Mgl^2 Mt^2 s)/(4 t1)-(9 Mst1^2 Mt^2 s)/(8 t1)+(5 Mt^4 s)/(8 t1)-(3 Mst1^2 s^2)/(8 t1)+(Mt^2 s^2)/(2 t1)+s^3/(8 t1)+(s t1)/8-Mgl^4/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))+(3 Mt^4)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th (Mgl^3 Mt-1/4 Mgl Mst1^2 Mt-(Mgl Mt s)/2-(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/(2 t1)+(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/(2 t1)+(Mgl^3 Mt s)/t1+(5 Mgl Mst1^2 Mt s)/(4 t1)-(Mgl Mt^3 s)/t1-(Mgl Mt s^2)/(2 t1)+(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2-s-t1,Mgl^2,Mgl^2,Mgl^2,Mt^2]+(1/9 S2th (1/4 Mgl Mst1^2 Mt-Mgl Mt^3+(Mgl Mt s)/2+(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1+(Mgl Mst1^4 Mt)/(2 t1)-(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1+(Mgl Mt^5)/(2 t1)+(Mgl^3 Mt s)/t1-(5 Mgl Mst1^2 Mt s)/(4 t1)-(Mgl Mt^3 s)/t1+(Mgl Mt s^2)/(2 t1)+(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2)))+1/9 (Mgl^4/8-(Mgl^2 Mst1^2)/8+(Mgl^2 Mt^2)/4-(5 Mst1^2 Mt^2)/8+(5 Mt^4)/8-(3 Mgl^2 s)/8+(3 Mst1^2 s)/8+(Mt^2 s)/8-s^2/4-Mgl^6/(4 t1)+(3 Mgl^4 Mst1^2)/(4 t1)-(3 Mgl^2 Mst1^4)/(4 t1)+Mst1^6/(4 t1)+(Mgl^4 Mt^2)/(4 t1)-(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(Mst1^4 Mt^2)/(4 t1)+(Mgl^2 Mt^4)/(4 t1)-(Mst1^2 Mt^4)/(4 t1)-Mt^6/(4 t1)-(5 Mgl^4 s)/(8 t1)+(9 Mgl^2 Mst1^2 s)/(8 t1)-(Mst1^4 s)/(2 t1)+(Mgl^2 Mt^2 s)/(4 t1)+(Mst1^2 Mt^2 s)/(8 t1)+(3 Mt^4 s)/(8 t1)-(Mgl^2 s^2)/(2 t1)+(3 Mst1^2 s^2)/(8 t1)-s^3/(8 t1)-(s t1)/8-(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mt^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2-s-t1,Mt^2,Mt^2,Mt^2,Mgl^2]+(-(Mgl^4/8)+(5 Mgl^2 Mst1^2)/8-Mst1^4/2-(Mgl^2 Mt^2)/4+(9 Mst1^2 Mt^2)/8-(5 Mt^4)/8-(Mgl^2 s)/8-(Mt^2 s)/8+Mgl^6/(4 t1)+(Mgl^4 Mst1^2)/(4 t1)-(Mgl^2 Mst1^4)/(4 t1)-Mst1^6/(4 t1)-(Mgl^4 Mt^2)/(4 t1)+(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(3 Mst1^4 Mt^2)/(4 t1)-(Mgl^2 Mt^4)/(4 t1)-(3 Mst1^2 Mt^4)/(4 t1)+Mt^6/(4 t1)+(Mgl^4 s)/(8 t1)-(Mgl^2 Mst1^2 s)/(8 t1)-(Mgl^2 Mt^2 s)/(4 t1)-(Mst1^2 Mt^2 s)/(8 t1)+(Mt^4 s)/(8 t1)-(3 Mst1^2 t1)/8+(Mt^2 t1)/2-t1^2/8-Mgl^4/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))+(3 Mt^4)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 t1)/(2 (s/Mst1^2+t1/Mst1^2))-(9 Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 t1^2)/(8 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^3/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th (-(5/4) Mgl Mst1^2 Mt+Mgl Mt^3-(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/(2 t1)+(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/(2 t1)+(Mgl Mst1^2 Mt s)/(4 t1)-(Mgl Mt t1)/2+(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^3 Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2+t1,Mgl^2,Mgl^2,Mgl^2,Mt^2]+(1/9 S2th (-Mgl^3 Mt+5/4 Mgl Mst1^2 Mt+(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1+(Mgl Mst1^4 Mt)/(2 t1)-(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1+(Mgl Mt^5)/(2 t1)-(Mgl Mst1^2 Mt s)/(4 t1)+(Mgl Mt t1)/2+(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(5 Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^3 Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 ((5 Mgl^4)/8-(9 Mgl^2 Mst1^2)/8+Mst1^4/2+(Mgl^2 Mt^2)/4-(5 Mst1^2 Mt^2)/8+Mt^4/8+(Mgl^2 s)/8+(Mt^2 s)/8-Mgl^6/(4 t1)+(3 Mgl^4 Mst1^2)/(4 t1)-(3 Mgl^2 Mst1^4)/(4 t1)+Mst1^6/(4 t1)+(Mgl^4 Mt^2)/(4 t1)-(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(Mst1^4 Mt^2)/(4 t1)+(Mgl^2 Mt^4)/(4 t1)-(Mst1^2 Mt^4)/(4 t1)-Mt^6/(4 t1)-(Mgl^4 s)/(8 t1)+(Mgl^2 Mst1^2 s)/(8 t1)+(Mgl^2 Mt^2 s)/(4 t1)+(Mst1^2 Mt^2 s)/(8 t1)-(Mt^4 s)/(8 t1)-(Mgl^2 t1)/2+(3 Mst1^2 t1)/8+t1^2/8-(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mt^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(9 Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(5 Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 t1)/(2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 t1^2)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^3/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2+t1,Mt^2,Mt^2,Mt^2,Mgl^2]+(-(3/8)-Mst1^2/(4 t1)-s/(8 t1)+1/(4 (s/Mst1^2+t1/Mst1^2))-t1/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+1/9 (1/8 Sqrt[1-(4 Mst1^2)/s]+Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s)/(8 t1)+Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1 (-4+s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]^2+(-(3/2)-Mst1^2/t1-s/(2 t1)+1/(s/Mst1^2+t1/Mst1^2)-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]^2+1/9 PI (-I Sqrt[1-(4 Mst1^2)/s]-(2 I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) Log[1-1/(1+Sqrt[1-(4 Mst1^2)/s])+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(-(1/2)-Mst1^4/t1^2-Mst1^2/t1+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]^2+(1/2+(2 Mst1^4)/t1^2+Mst1^2/t1-1/(2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(2 (1+t1/Mst1^2) (s/Mst1^2+t1/Mst1^2))+PI (I/2+(2 I Mst1^4)/t1^2+(I Mst1^2)/t1+(I t1)/s-(2 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(I t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 (-(1/2)-(2 Mst1^4)/t1^2-Mst1^2/t1+1/(2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(2 (1+t1/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+1/9 PI (-(1/2) I Sqrt[1-(4 Mst1^2)/s]-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[-(t1/Mst1^2)]+(-(1/2)-Mst1^2/t1-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]^2+(1/2+Mst1^2/(2 t1)-Mst1^2/(2 t1 (1-s/Mst1^2-t1/Mst1^2))-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+1/9 (-(1/2)-Mst1^2/(2 t1)+Mst1^2/(2 t1 (1-s/Mst1^2-t1/Mst1^2))+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+PI (-I-(I s)/(2 t1)-(I t1)/s-I/(s/Mst1^2+t1/Mst1^2)-(2 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+(2 I)/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 PI (-((I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1)+(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[s/Mst1^2+t1/Mst1^2]+(-1-s/(2 t1)+1/(s/Mst1^2+t1/Mst1^2)) Log[s/Mst1^2+t1/Mst1^2]^2+Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])] (PI ((3 I)/2+(I Mst1^2)/t1+(I s)/(2 t1)-I/(s/Mst1^2+t1/Mst1^2)+(I t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 PI (1/2 I Sqrt[1-(4 Mst1^2)/s]+(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+(-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1+2/(s/Mst1^2+t1/Mst1^2)+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]+(-1-(4 Mst1^4)/t1^2-(2 Mst1^2)/t1-(2 t1)/s+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+t1/(Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]+(2+s/t1+(2 t1)/s+2/(s/Mst1^2+t1/Mst1^2)+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-4/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2])+Log[Mst1^2/s] (1/2+Mst1^4/t1^2+Mst1^2/t1-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+1/9 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+PI (I/2+(I Mst1^4)/t1^2+(I Mst1^2)/t1-I/(s/Mst1^2+t1/Mst1^2)-(2 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+I/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 PI (-(1/2) I Sqrt[1-(4 Mst1^2)/s]-(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+(-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-t1/s+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]+(t1/s+2/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2])+Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])] (PI (-((3 I)/4)-(I Mst1^2)/(2 t1)-(I s)/(4 t1)+I/(2 (s/Mst1^2+t1/Mst1^2))-(I t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 PI (1/4 I Sqrt[1-(4 Mst1^2)/s]+(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s] s)/(4 t1)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+(3/2+Mst1^2/t1+s/(2 t1)-1/(s/Mst1^2+t1/Mst1^2)+t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+1/9 (1/2 Sqrt[1-(4 Mst1^2)/s]+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+1/9 (-Sqrt[1-(4 Mst1^2)/s]-(2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) Log[1-1/(1+Sqrt[1-(4 Mst1^2)/s])+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(1/2+Mst1^4/t1^2+Mst1^2/t1-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+1/9 (-(1/2) Sqrt[1-(4 Mst1^2)/s]-Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[Mst1^2/s]+(1/2+(2 Mst1^4)/t1^2+Mst1^2/t1+t1/s-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+1/9 (-(1/2) Sqrt[1-(4 Mst1^2)/s]-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[-(t1/Mst1^2)]+(-1-s/(2 t1)-t1/s-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+1/9 (-((Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1)+(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[s/Mst1^2+t1/Mst1^2])+1/9 (-Sqrt[1-(4 Mst1^2)/s]-(2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) PolyLog[2,1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+1/9 (1/2 Sqrt[1-(4 Mst1^2)/s]+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) PolyLog[2,-(1/(1+Sqrt[1-(4 Mst1^2)/s]))+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(-1-s/(2 t1)+1/(s/Mst1^2+t1/Mst1^2)+1/9 ((2 Mst1^2)/t1-s/(2 t1)-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2)))) PolyLog[2,1-s/Mst1^2-t1/Mst1^2]+(-(1/2)-Mst1^2/t1-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+1/9 (1/2+Mst1^2/t1-2/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) PolyLog[2,1+t1/Mst1^2]
h1gg13[s_,t1_,Mst1_,L1]:= 1/2+Mst1^4/t1^2+Mst1^2/t1-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+1/9 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+PI (I/2+(I Mst1^4)/t1^2+(I Mst1^2)/t1-I/(s/Mst1^2+t1/Mst1^2)-(2 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+I/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 PI (-(1/2) I Sqrt[1-(4 Mst1^2)/s]-(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+(1/2+Mst1^4/t1^2+Mst1^2/t1-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+1/9 (-(1/2) Sqrt[1-(4 Mst1^2)/s]-Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1+2/(s/Mst1^2+t1/Mst1^2)+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1+2/(s/Mst1^2+t1/Mst1^2)+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]+(-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-t1/s+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]+(t1/s+2/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2]
h1gg13[s_,t1_,Mst1_,L2]:= -(1/2)-Mst1^4/t1^2-Mst1^2/t1+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)


h1gg21[s_,t1_,Mst1_,L0]:= -1+(Mgl^2 Mst1^4)/t1^3+(Mst1^4 Mt^2)/t1^3+(Mgl^2 Mst1^2)/t1^2-(2 Mst1^4)/t1^2+(Mst1^2 Mt^2)/t1^2+Mgl^2/(4 t1)-(2 Mst1^2)/t1+Mt^2/(4 t1)-(2 t1)/s-2/(s/Mst1^2+t1/Mst1^2)+Mgl^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+1/9 (Mst1^2/(4 t1)+1/(4 (s/Mst1^2+t1/Mst1^2)))+FINpsis (1/2+Mst1^4/t1^2+Mst1^2/t1+t1/s+1/(s/Mst1^2+t1/Mst1^2)-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 FINpsis (-(1/2)-Mst1^4/t1^2-Mst1^2/t1-t1/s-1/(s/Mst1^2+t1/Mst1^2)+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 PI2 (1/12-1/24 Sqrt[1-(4 Mst1^2)/s]+(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] s)/(3 Mst1^2 (-4+s/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(2 t1^2)-Mst1^2/(2 t1)-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1)+s/(12 t1)-(Sqrt[1-(4 Mst1^2)/s] s)/(24 t1)-(Sqrt[1-(4 Mst1^2)/s] t1)/(3 s)-(Sqrt[1-(4 Mst1^2)/s] t1)/(3 Mst1^2 (-4+s/Mst1^2))-(7 Sqrt[1-(4 Mst1^2)/s])/(6 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(7 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(6 t1 (-4+s/Mst1^2+t1/Mst1^2))-1/(2 (s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(2 (s/Mst1^2+t1/Mst1^2))+(4 Mst1^2)/(3 s (s/Mst1^2+t1/Mst1^2))-(7 Sqrt[1-(4 Mst1^2)/s])/(6 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2)/(3 t1 (s/Mst1^2+t1/Mst1^2))-t1/(12 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(24 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+PI2 (-(1/4)+1/24 Sqrt[1-(4 Mst1^2)/s]-(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s)/(3 Mst1^2 (-4+s/Mst1^2))+Mst1^4/(6 t1^2)+(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(2 t1^2)+(5 Mst1^2)/(6 t1)+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1)-s/(6 t1)+(Sqrt[1-(4 Mst1^2)/s] s)/(24 t1)-t1/(6 s)+(Sqrt[1-(4 Mst1^2)/s] t1)/(3 s)+(Sqrt[1-(4 Mst1^2)/s] t1)/(3 Mst1^2 (-4+s/Mst1^2))+(7 Sqrt[1-(4 Mst1^2)/s])/(6 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(7 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(6 t1 (-4+s/Mst1^2+t1/Mst1^2))+5/(6 (s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(2 (s/Mst1^2+t1/Mst1^2))-(4 Mst1^2)/(s (s/Mst1^2+t1/Mst1^2))+(7 Sqrt[1-(4 Mst1^2)/s])/(6 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+t1/(6 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(24 Mst1^2 (s/Mst1^2+t1/Mst1^2))-1/(6 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Sqrt[1-(4 Mst1^2)/s]/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/9 FINmass (-(Mst1^4/t1^3)-Mst1^2/t1^2-1/(4 t1)-1/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1^2 (s/Mst1^2+t1/Mst1^2))+1/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+FINmass (Mst1^4/t1^3+Mst1^2/t1^2+1/(4 t1)+1/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1^2 (s/Mst1^2+t1/Mst1^2))-1/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 Lst1gl (-((Mgl^2 Mst1^4)/t1^3)-(Mgl^2 Mst1^2)/t1^2-Mgl^2/(4 t1)-Mgl^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+Lst1gl ((Mgl^2 Mst1^4)/t1^3+(Mgl^2 Mst1^2)/t1^2+Mgl^2/(4 t1)+Mgl^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+fB0 S2th (-((4 Mgl Mst1^4 Mt)/t1^3)-(5 Mgl Mst1^2 Mt)/t1^2-(3 Mgl Mt)/(2 t1)-(3 Mgl Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 Mgl Mt)/(s (s/Mst1^2+t1/Mst1^2))-(4 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))+(5 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 fB0 S2th ((4 Mgl Mst1^4 Mt)/t1^3+(5 Mgl Mst1^2 Mt)/t1^2+(3 Mgl Mt)/(2 t1)+(3 Mgl Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(4 Mgl Mt)/(s (s/Mst1^2+t1/Mst1^2))+(4 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))-(5 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 fB0 (-((2 Mgl^2 Mst1^4)/t1^3)+(2 Mst1^6)/t1^3-(2 Mst1^4 Mt^2)/t1^3-(5 Mgl^2 Mst1^2)/(2 t1^2)+(3 Mst1^4)/(2 t1^2)-(5 Mst1^2 Mt^2)/(2 t1^2)-(3 Mgl^2)/(4 t1)+Mst1^2/(4 t1)-(3 Mt^2)/(4 t1)+1/(4 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl^2)/(s (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2)/(s (s/Mst1^2+t1/Mst1^2))-(2 Mt^2)/(s (s/Mst1^2+t1/Mst1^2))-(2 Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^4)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))-3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(5 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(5 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mst1^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mt^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+2/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)-(2 Mgl^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-(2 Mt^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 Lst1t (-((Mst1^4 Mt^2)/t1^3)-(Mst1^2 Mt^2)/t1^2-Mt^2/(4 t1)-Mt^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 (1-(Mgl^2 Mst1^4)/t1^3-(Mst1^4 Mt^2)/t1^3-(Mgl^2 Mst1^2)/t1^2+(2 Mst1^4)/t1^2-(Mst1^2 Mt^2)/t1^2-Mgl^2/(4 t1)+(7 Mst1^2)/(4 t1)-Mt^2/(4 t1)+(2 t1)/s+7/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+Lst1t ((Mst1^4 Mt^2)/t1^3+(Mst1^2 Mt^2)/t1^2+Mt^2/(4 t1)+Mt^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+fB0 ((2 Mgl^2 Mst1^4)/t1^3-(2 Mst1^6)/t1^3+(2 Mst1^4 Mt^2)/t1^3+(5 Mgl^2 Mst1^2)/(2 t1^2)-(3 Mst1^4)/(2 t1^2)+(5 Mst1^2 Mt^2)/(2 t1^2)+(3 Mgl^2)/(4 t1)-Mst1^2/(4 t1)+(3 Mt^2)/(4 t1)-1/(4 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl^2)/(s (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(s (s/Mst1^2+t1/Mst1^2))+(2 Mt^2)/(s (s/Mst1^2+t1/Mst1^2))+(2 Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^4)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(5 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(5 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mt^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-2/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)+(2 Mgl^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+(2 Mt^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+(1/4+Mgl^2/s-Mst1^2/s+Mt^2/s+Mst1^2/(4 t1)+t1/(2 s)+3/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(s (s/Mst1^2+t1/Mst1^2))+Mst1^2/(s (s/Mst1^2+t1/Mst1^2))-Mt^2/(s (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))-3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(3 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(3 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mst1^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+1/9 S2th ((2 Mgl Mt)/s-(Mgl Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(s (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))+(3 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+S2th (-((2 Mgl Mt)/s)+(Mgl Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(s (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))-(3 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 (-(1/4)-Mgl^2/s+Mst1^2/s-Mt^2/s-Mst1^2/(4 t1)-t1/(2 s)-3/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(s (s/Mst1^2+t1/Mst1^2))-Mst1^2/(s (s/Mst1^2+t1/Mst1^2))+Mt^2/(s (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(3 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(3 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mst1^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))) B0[Mst1^2-s-t1,Mgl^2,Mt^2]+(1/4-Mgl^2/s+Mst1^2/s-Mt^2/s-(Mgl^2 Mst1^4)/t1^3+Mst1^6/t1^3-(Mst1^4 Mt^2)/t1^3-(3 Mgl^2 Mst1^2)/(2 t1^2)+(3 Mst1^4)/(2 t1^2)-(3 Mst1^2 Mt^2)/(2 t1^2)-Mgl^2/(2 t1)+(3 Mst1^2)/(4 t1)-Mt^2/(2 t1)+t1/(2 s)+1/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(s (s/Mst1^2+t1/Mst1^2))+Mst1^2/(s (s/Mst1^2+t1/Mst1^2))-Mt^2/(s (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(t1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl^2)/(t1 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(2 Mt^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/9 S2th (-((2 Mgl Mt)/s)-(2 Mgl Mst1^4 Mt)/t1^3-(3 Mgl Mst1^2 Mt)/t1^2-(Mgl Mt)/t1-(2 Mgl Mt)/(s (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(4 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2)))+S2th ((2 Mgl Mt)/s+(2 Mgl Mst1^4 Mt)/t1^3+(3 Mgl Mst1^2 Mt)/t1^2+(Mgl Mt)/t1+(2 Mgl Mt)/(s (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(4 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2)))+1/9 (-(1/4)+Mgl^2/s-Mst1^2/s+Mt^2/s+(Mgl^2 Mst1^4)/t1^3-Mst1^6/t1^3+(Mst1^4 Mt^2)/t1^3+(3 Mgl^2 Mst1^2)/(2 t1^2)-(3 Mst1^4)/(2 t1^2)+(3 Mst1^2 Mt^2)/(2 t1^2)+Mgl^2/(2 t1)-(3 Mst1^2)/(4 t1)+Mt^2/(2 t1)-t1/(2 s)-1/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(s (s/Mst1^2+t1/Mst1^2))-Mst1^2/(s (s/Mst1^2+t1/Mst1^2))+Mt^2/(s (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(t1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+(2 Mt^2)/(t1 (s/Mst1^2+t1/Mst1^2)))) B0[Mst1^2+t1,Mgl^2,Mt^2]+(-(Mst1^2/2)+Mt^2+(3 s)/4-Mgl^4/t1+(2 Mgl^2 Mst1^2)/t1+Mst1^4/t1-(2 Mst1^2 Mt^2)/t1+Mt^4/t1-(Mst1^2 s)/(2 t1)+(Mt^2 s)/t1+s^2/(4 t1)+(3 t1)/4+(2 Mgl^2)/(s/Mst1^2+t1/Mst1^2)-Mgl^4/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(s/Mst1^2+t1/Mst1^2)-(2 Mt^2)/(s/Mst1^2+t1/Mst1^2)+Mt^4/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1/(2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th (-Mgl Mt+(2 Mgl^3 Mt)/t1+(2 Mgl Mst1^2 Mt)/t1-(2 Mgl Mt^3)/t1-(Mgl Mt s)/t1+(2 Mgl Mt)/(s/Mst1^2+t1/Mst1^2)+(2 Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mgl^2,Mgl^2,Mgl^2]+((3 Mst1^2)/2-s/4-(5 Mst1^4)/(2 t1)+(3 Mst1^2 s)/(2 t1)-s^2/(4 t1)+t1/4-(5 Mst1^2)/(2 (s/Mst1^2+t1/Mst1^2))-(3 t1)/(2 (s/Mst1^2+t1/Mst1^2))-t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+C2th^2 (-(Mst1^4/(2 t1))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2)))+1/9 C2th^2 (Mst1^4/(2 t1)+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2)))+1/9 (-((3 Mst1^2)/2)+s/4+(5 Mst1^4)/(2 t1)-(3 Mst1^2 s)/(2 t1)+s^2/(4 t1)-t1/4+(5 Mst1^2)/(2 (s/Mst1^2+t1/Mst1^2))+(3 t1)/(2 (s/Mst1^2+t1/Mst1^2))+t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mst1^2,Mst1^2,Mst1^2]+(-((Mst1^2 Mst2^2)/(2 t1))-Mst2^2/(2 (s/Mst1^2+t1/Mst1^2))+1/9 C2th^2 (-((Mst1^2 Mst2^2)/(2 t1))-Mst2^2/(2 (s/Mst1^2+t1/Mst1^2)))+1/9 ((Mst1^2 Mst2^2)/(2 t1)+Mst2^2/(2 (s/Mst1^2+t1/Mst1^2)))+C2th^2 ((Mst1^2 Mst2^2)/(2 t1)+Mst2^2/(2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mst2^2,Mst2^2,Mst2^2]+(Mgl^2/2-Mst1^2/4+(3 s)/8+Mgl^4/(2 t1)-(Mgl^2 Mst1^2)/t1+Mst1^4/(2 t1)+(Mst1^2 Mt^2)/t1-Mt^4/(2 t1)+(Mgl^2 s)/(2 t1)-(Mst1^2 s)/(4 t1)+s^2/(8 t1)+(3 t1)/8-Mgl^2/(s/Mst1^2+t1/Mst1^2)+Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(s/Mst1^2+t1/Mst1^2)-Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+1/9 S2th ((Mgl Mt)/2+(Mgl^3 Mt)/t1-(Mgl Mst1^2 Mt)/t1-(Mgl Mt^3)/t1+(Mgl Mt s)/(2 t1)-(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+S2th (-((Mgl Mt)/2)-(Mgl^3 Mt)/t1+(Mgl Mst1^2 Mt)/t1+(Mgl Mt^3)/t1-(Mgl Mt s)/(2 t1)+(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 (-(Mgl^2/2)+Mst1^2/4-(3 s)/8-Mgl^4/(2 t1)+(Mgl^2 Mst1^2)/t1-Mst1^4/(2 t1)-(Mst1^2 Mt^2)/t1+Mt^4/(2 t1)-(Mgl^2 s)/(2 t1)+(Mst1^2 s)/(4 t1)-s^2/(8 t1)-(3 t1)/8+Mgl^2/(s/Mst1^2+t1/Mst1^2)-Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(s/Mst1^2+t1/Mst1^2)+Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mt^2,Mt^2,Mt^2]+(-((5 Mgl^2)/2)+3 Mst1^2-(7 Mt^2)/2+Mgl^4/s+(2 Mgl^2 Mst1^2)/s-(3 Mst1^4)/s+(4 Mst1^2 Mt^2)/s-Mt^4/s-2 s+Mgl^4/(2 t1)+(Mgl^2 Mst1^2)/t1-(3 Mst1^4)/(2 t1)+(2 Mst1^2 Mt^2)/t1-Mt^4/(2 t1)-(3 Mgl^2 s)/(4 t1)+(Mst1^2 s)/t1-(5 Mt^2 s)/(4 t1)-s^2/(2 t1)-(5 t1)/2-(2 Mgl^2 t1)/s+(2 Mst1^2 t1)/s-(2 Mt^2 t1)/s-t1^2/s+S2th (6 Mgl Mt-(2 Mgl^3 Mt)/s-(6 Mgl Mst1^2 Mt)/s+(2 Mgl Mt^3)/s-(Mgl^3 Mt)/t1-(3 Mgl Mst1^2 Mt)/t1+(Mgl Mt^3)/t1+(2 Mgl Mt s)/t1+(4 Mgl Mt t1)/s)) C0[0,Mst1^2,Mst1^2-s-t1,Mgl^2,Mgl^2,Mt^2]+(-((3 Mgl^2)/2)+(3 Mst1^2)/2-(3 Mt^2)/2+(2 Mgl^2 Mst1^2)/s-(2 Mst1^4)/s+(2 Mst1^2 Mt^2)/s-s+(Mgl^2 Mst1^2)/t1-Mst1^4/t1+(Mst1^2 Mt^2)/t1-(Mgl^2 s)/(2 t1)+(Mst1^2 s)/(2 t1)-(Mt^2 s)/(2 t1)-s^2/(4 t1)-(5 t1)/4-(Mgl^2 t1)/s+(Mst1^2 t1)/s-(Mt^2 t1)/s-t1^2/(2 s)+1/9 S2th (-3 Mgl Mt-(2 Mgl^3 Mt)/s+(2 Mgl Mst1^2 Mt)/s+(2 Mgl Mt^3)/s-(Mgl^3 Mt)/t1+(Mgl Mst1^2 Mt)/t1+(Mgl Mt^3)/t1-(Mgl Mt s)/t1-(2 Mgl Mt t1)/s)+S2th (3 Mgl Mt-(4 Mgl Mst1^2 Mt)/s-(2 Mgl Mst1^2 Mt)/t1+(Mgl Mt s)/t1+(2 Mgl Mt t1)/s)+1/9 (2 Mgl^2-(3 Mst1^2)/2+Mt^2+Mgl^4/s-(2 Mgl^2 Mst1^2)/s+Mst1^4/s-Mt^4/s+s+Mgl^4/(2 t1)-(Mgl^2 Mst1^2)/t1+Mst1^4/(2 t1)-Mt^4/(2 t1)+(3 Mgl^2 s)/(4 t1)-(Mst1^2 s)/(2 t1)+(Mt^2 s)/(4 t1)+s^2/(4 t1)+(5 t1)/4+(Mgl^2 t1)/s-(Mst1^2 t1)/s+(Mt^2 t1)/s+t1^2/(2 s))) C0[0,Mst1^2,Mst1^2-s-t1,Mt^2,Mt^2,Mgl^2]+(-(Mgl^2/4)+Mt^2/4-Mgl^4/s-(2 Mgl^2 Mst1^2)/s+(3 Mst1^4)/s-(4 Mst1^2 Mt^2)/s+Mt^4/s-(2 Mgl^2 t1)/s+(2 Mst1^2 t1)/s-(2 Mt^2 t1)/s+t1^2/s+Mgl^2/(s/Mst1^2+t1/Mst1^2)+Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mst1^2)/(2 (s/Mst1^2+t1/Mst1^2))+(2 Mt^2)/(s/Mst1^2+t1/Mst1^2)-Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1/(s/Mst1^2+t1/Mst1^2)+(3 Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th ((2 Mgl^3 Mt)/s+(6 Mgl Mst1^2 Mt)/s-(2 Mgl Mt^3)/s+(4 Mgl Mt t1)/s-(3 Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,Mst1^2,Mst1^2+t1,Mgl^2,Mgl^2,Mt^2]+(-((2 Mgl^2 Mst1^2)/s)+(2 Mst1^4)/s-(2 Mst1^2 Mt^2)/s-(Mgl^2 t1)/s+(Mst1^2 t1)/s-(Mt^2 t1)/s+t1^2/(2 s)+Mgl^2/(s/Mst1^2+t1/Mst1^2)-Mst1^2/(s/Mst1^2+t1/Mst1^2)+Mt^2/(s/Mst1^2+t1/Mst1^2)-t1/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th ((4 Mgl Mst1^2 Mt)/s+(2 Mgl Mt t1)/s-(2 Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 S2th ((2 Mgl^3 Mt)/s-(2 Mgl Mst1^2 Mt)/s-(2 Mgl Mt^3)/s-(2 Mgl Mt t1)/s+(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 (-(Mgl^2/4)+Mt^2/4-Mgl^4/s+(2 Mgl^2 Mst1^2)/s-Mst1^4/s+Mt^4/s+(Mgl^2 t1)/s-(Mst1^2 t1)/s+(Mt^2 t1)/s-t1^2/(2 s)-Mgl^2/(s/Mst1^2+t1/Mst1^2)+Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))-Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1/(2 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,Mst1^2,Mst1^2+t1,Mt^2,Mt^2,Mgl^2]+(4 Mst1^2-(3 s)/2-(2 Mst1^4)/t1+(2 Mst1^2 s)/t1-s^2/(2 t1)-(3 t1)/2+(4 Mst1^2 t1)/s-(2 Mst1^2)/(s/Mst1^2+t1/Mst1^2)-(2 t1)/(s/Mst1^2+t1/Mst1^2)-t1^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))) C0[Mst1^2,Mst1^2,s,0,Mst1^2,0]+((3 Mgl^2)/2-2 Mst1^2+(3 Mt^2)/2+(3 s)/4-(Mgl^2 Mst1^2)/t1+Mst1^4/t1-(Mst1^2 Mt^2)/t1+(Mgl^2 s)/(2 t1)-(Mst1^2 s)/t1+(Mt^2 s)/(2 t1)+s^2/(4 t1)+(3 t1)/4+(2 Mgl^2 t1)/s-(2 Mst1^2 t1)/s+(2 Mt^2 t1)/s-Mgl^2/(s/Mst1^2+t1/Mst1^2)+Mst1^2/(s/Mst1^2+t1/Mst1^2)-Mt^2/(s/Mst1^2+t1/Mst1^2)+t1/(s/Mst1^2+t1/Mst1^2)-(Mgl^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th (-3 Mgl Mt+(2 Mgl Mst1^2 Mt)/t1-(Mgl Mt s)/t1-(4 Mgl Mt t1)/s+(2 Mgl Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[Mst1^2,Mst1^2,s,Mgl^2,Mt^2,Mgl^2]+((3 Mgl^2)/4-Mst1^2+(3 Mt^2)/4+(3 s)/8-(Mgl^2 Mst1^2)/(2 t1)+Mst1^4/(2 t1)-(Mst1^2 Mt^2)/(2 t1)+(Mgl^2 s)/(4 t1)-(Mst1^2 s)/(2 t1)+(Mt^2 s)/(4 t1)+s^2/(8 t1)+(3 t1)/8+(Mgl^2 t1)/s-(Mst1^2 t1)/s+(Mt^2 t1)/s-Mgl^2/(2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(2 (s/Mst1^2+t1/Mst1^2))+t1/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+1/9 S2th ((3 Mgl Mt)/2-(Mgl Mst1^2 Mt)/t1+(Mgl Mt s)/(2 t1)+(2 Mgl Mt t1)/s-(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+S2th (-((3 Mgl Mt)/2)+(Mgl Mst1^2 Mt)/t1-(Mgl Mt s)/(2 t1)-(2 Mgl Mt t1)/s+(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 (-((3 Mgl^2)/4)+Mst1^2-(3 Mt^2)/4-(3 s)/8+(Mgl^2 Mst1^2)/(2 t1)-Mst1^4/(2 t1)+(Mst1^2 Mt^2)/(2 t1)-(Mgl^2 s)/(4 t1)+(Mst1^2 s)/(2 t1)-(Mt^2 s)/(4 t1)-s^2/(8 t1)-(3 t1)/8-(Mgl^2 t1)/s+(Mst1^2 t1)/s-(Mt^2 t1)/s+Mgl^2/(2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(2 (s/Mst1^2+t1/Mst1^2))-t1/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[Mst1^2,Mst1^2,s,Mt^2,Mgl^2,Mt^2]+(-((11 Mgl^4)/4)+(3 Mgl^2 Mst1^2)/4+2 Mst1^4-(3 Mgl^2 Mt^2)/2-(17 Mst1^2 Mt^2)/4+(9 Mt^4)/4-(Mgl^2 s)/4-(9 Mst1^2 s)/4+(11 Mt^2 s)/4+s^2+Mgl^6/(2 t1)+(Mgl^4 Mst1^2)/(2 t1)-(Mgl^2 Mst1^4)/(2 t1)-Mst1^6/(2 t1)-(Mgl^4 Mt^2)/(2 t1)+(Mgl^2 Mst1^2 Mt^2)/t1+(3 Mst1^4 Mt^2)/(2 t1)-(Mgl^2 Mt^4)/(2 t1)-(3 Mst1^2 Mt^4)/(2 t1)+Mt^6/(2 t1)-(3 Mgl^4 s)/(4 t1)-(Mgl^2 Mst1^2 s)/(4 t1)+(Mst1^4 s)/t1-(Mgl^2 Mt^2 s)/(2 t1)-(9 Mst1^2 Mt^2 s)/(4 t1)+(5 Mt^4 s)/(4 t1)-(3 Mst1^2 s^2)/(4 t1)+(Mt^2 s^2)/t1+s^3/(4 t1)-(Mgl^2 t1)/2-(3 Mst1^2 t1)/2+(3 Mt^2 t1)/2-(2 Mgl^4 t1)/s+(2 Mgl^2 Mst1^2 t1)/s-(2 Mgl^2 Mt^2 t1)/s+(5 s t1)/4+t1^2/2+Mgl^4/(2 (s/Mst1^2+t1/Mst1^2))+Mgl^6/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(2 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2)/(s/Mst1^2+t1/Mst1^2)-(Mgl^4 Mt^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mst1^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))-(3 Mt^4)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^4)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^6/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^4 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th (6 Mgl^3 Mt+9/2 Mgl Mst1^2 Mt-4 Mgl Mt^3-3 Mgl Mt s-(Mgl^5 Mt)/t1-(2 Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/t1+(2 Mgl^3 Mt^3)/t1+(2 Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/t1+(2 Mgl^3 Mt s)/t1+(5 Mgl Mst1^2 Mt s)/(2 t1)-(2 Mgl Mt^3 s)/t1-(Mgl Mt s^2)/t1-2 Mgl Mt t1+(4 Mgl^3 Mt t1)/s-(2 Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^5 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mst1^2 Mt)/(s/Mst1^2+t1/Mst1^2)+(2 Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)+(2 Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^5)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2-s-t1,Mgl^2,Mgl^2,Mgl^2,Mt^2]+((9 Mgl^4)/8-(17 Mgl^2 Mst1^2)/8+Mst1^4-(3 Mgl^2 Mt^2)/4+(3 Mst1^2 Mt^2)/8-(11 Mt^4)/8+(11 Mgl^2 s)/8-(9 Mst1^2 s)/8-(Mt^2 s)/8+s^2/2+Mgl^6/(4 t1)-(3 Mgl^4 Mst1^2)/(4 t1)+(3 Mgl^2 Mst1^4)/(4 t1)-Mst1^6/(4 t1)-(Mgl^4 Mt^2)/(4 t1)+(Mgl^2 Mst1^2 Mt^2)/(2 t1)-(Mst1^4 Mt^2)/(4 t1)-(Mgl^2 Mt^4)/(4 t1)+(Mst1^2 Mt^4)/(4 t1)+Mt^6/(4 t1)+(5 Mgl^4 s)/(8 t1)-(9 Mgl^2 Mst1^2 s)/(8 t1)+(Mst1^4 s)/(2 t1)-(Mgl^2 Mt^2 s)/(4 t1)-(Mst1^2 Mt^2 s)/(8 t1)-(3 Mt^4 s)/(8 t1)+(Mgl^2 s^2)/(2 t1)-(3 Mst1^2 s^2)/(8 t1)+s^3/(8 t1)+(3 Mgl^2 t1)/4-(3 Mst1^2 t1)/4-(Mt^2 t1)/4-(Mgl^2 Mt^2 t1)/s+(Mst1^2 Mt^2 t1)/s-(Mt^4 t1)/s+(5 s t1)/8+t1^2/4-(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mt^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th (-2 Mgl^3 Mt+9/4 Mgl Mst1^2 Mt+3 Mgl Mt^3-(3 Mgl Mt s)/2-(Mgl^5 Mt)/(2 t1)+(Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/(2 t1)+(Mgl^3 Mt^3)/t1-(Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/(2 t1)-(Mgl^3 Mt s)/t1+(5 Mgl Mst1^2 Mt s)/(4 t1)+(Mgl Mt^3 s)/t1-(Mgl Mt s^2)/(2 t1)-Mgl Mt t1+(2 Mgl Mt^3 t1)/s+(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2)))+1/9 S2th (2 Mgl^3 Mt-9/4 Mgl Mst1^2 Mt-3 Mgl Mt^3+(3 Mgl Mt s)/2+(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1+(Mgl Mst1^4 Mt)/(2 t1)-(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1+(Mgl Mt^5)/(2 t1)+(Mgl^3 Mt s)/t1-(5 Mgl Mst1^2 Mt s)/(4 t1)-(Mgl Mt^3 s)/t1+(Mgl Mt s^2)/(2 t1)+Mgl Mt t1-(2 Mgl Mt^3 t1)/s-(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2)))+1/9 (-((9 Mgl^4)/8)+(17 Mgl^2 Mst1^2)/8-Mst1^4+(3 Mgl^2 Mt^2)/4-(3 Mst1^2 Mt^2)/8+(11 Mt^4)/8-(11 Mgl^2 s)/8+(9 Mst1^2 s)/8+(Mt^2 s)/8-s^2/2-Mgl^6/(4 t1)+(3 Mgl^4 Mst1^2)/(4 t1)-(3 Mgl^2 Mst1^4)/(4 t1)+Mst1^6/(4 t1)+(Mgl^4 Mt^2)/(4 t1)-(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(Mst1^4 Mt^2)/(4 t1)+(Mgl^2 Mt^4)/(4 t1)-(Mst1^2 Mt^4)/(4 t1)-Mt^6/(4 t1)-(5 Mgl^4 s)/(8 t1)+(9 Mgl^2 Mst1^2 s)/(8 t1)-(Mst1^4 s)/(2 t1)+(Mgl^2 Mt^2 s)/(4 t1)+(Mst1^2 Mt^2 s)/(8 t1)+(3 Mt^4 s)/(8 t1)-(Mgl^2 s^2)/(2 t1)+(3 Mst1^2 s^2)/(8 t1)-s^3/(8 t1)-(3 Mgl^2 t1)/4+(3 Mst1^2 t1)/4+(Mt^2 t1)/4+(Mgl^2 Mt^2 t1)/s-(Mst1^2 Mt^2 t1)/s+(Mt^4 t1)/s-(5 s t1)/8-t1^2/4+(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mt^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2-s-t1,Mt^2,Mt^2,Mt^2,Mgl^2]+(Mgl^4/4+(3 Mgl^2 Mst1^2)/4-Mst1^4-(3 Mgl^2 Mt^2)/2+(7 Mst1^2 Mt^2)/4-(3 Mt^4)/4-(Mgl^2 s)/4-(Mt^2 s)/4+Mgl^6/(2 t1)+(Mgl^4 Mst1^2)/(2 t1)-(Mgl^2 Mst1^4)/(2 t1)-Mst1^6/(2 t1)-(Mgl^4 Mt^2)/(2 t1)+(Mgl^2 Mst1^2 Mt^2)/t1+(3 Mst1^4 Mt^2)/(2 t1)-(Mgl^2 Mt^4)/(2 t1)-(3 Mst1^2 Mt^4)/(2 t1)+Mt^6/(2 t1)+(Mgl^4 s)/(4 t1)-(Mgl^2 Mst1^2 s)/(4 t1)-(Mgl^2 Mt^2 s)/(2 t1)-(Mst1^2 Mt^2 s)/(4 t1)+(Mt^4 s)/(4 t1)-(Mgl^2 t1)/2-(3 Mst1^2 t1)/4+(Mt^2 t1)/2-(2 Mgl^4 t1)/s+(2 Mgl^2 Mst1^2 t1)/s-(2 Mgl^2 Mt^2 t1)/s-t1^2/4+Mgl^4/(2 (s/Mst1^2+t1/Mst1^2))+Mgl^6/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(2 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2)/(s/Mst1^2+t1/Mst1^2)-(Mgl^4 Mt^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mst1^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))-(3 Mt^4)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^4)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^6/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(4 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^4 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 t1)/(s/Mst1^2+t1/Mst1^2)+(9 Mt^2 t1)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(5 Mt^4 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 t1^2)/(4 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1^2)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^3/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th (-(3/2) Mgl Mst1^2 Mt+2 Mgl Mt^3-(Mgl^5 Mt)/t1-(2 Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/t1+(2 Mgl^3 Mt^3)/t1+(2 Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/t1+(Mgl Mst1^2 Mt s)/(2 t1)-Mgl Mt t1+(4 Mgl^3 Mt t1)/s-(2 Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^5 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mst1^2 Mt)/(s/Mst1^2+t1/Mst1^2)+(2 Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)+(2 Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^5)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(5 Mgl Mt t1)/(2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl^3 Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt^3 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1^2)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2+t1,Mgl^2,Mgl^2,Mgl^2,Mt^2]+(-((3 Mgl^4)/8)+(7 Mgl^2 Mst1^2)/8-Mst1^4/2-(3 Mgl^2 Mt^2)/4+(3 Mst1^2 Mt^2)/8+Mt^4/8-(Mgl^2 s)/8-(Mt^2 s)/8+Mgl^6/(4 t1)-(3 Mgl^4 Mst1^2)/(4 t1)+(3 Mgl^2 Mst1^4)/(4 t1)-Mst1^6/(4 t1)-(Mgl^4 Mt^2)/(4 t1)+(Mgl^2 Mst1^2 Mt^2)/(2 t1)-(Mst1^4 Mt^2)/(4 t1)-(Mgl^2 Mt^4)/(4 t1)+(Mst1^2 Mt^4)/(4 t1)+Mt^6/(4 t1)+(Mgl^4 s)/(8 t1)-(Mgl^2 Mst1^2 s)/(8 t1)-(Mgl^2 Mt^2 s)/(4 t1)-(Mst1^2 Mt^2 s)/(8 t1)+(Mt^4 s)/(8 t1)+(Mgl^2 t1)/4-(3 Mst1^2 t1)/8-(Mt^2 t1)/4-(Mgl^2 Mt^2 t1)/s+(Mst1^2 Mt^2 t1)/s-(Mt^4 t1)/s-t1^2/8-(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mt^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(9 Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(5 Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 t1)/(2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 t1^2)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^3/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th (Mgl^3 Mt-3/4 Mgl Mst1^2 Mt-(Mgl^5 Mt)/(2 t1)+(Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/(2 t1)+(Mgl^3 Mt^3)/t1-(Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/(2 t1)+(Mgl Mst1^2 Mt s)/(4 t1)-(Mgl Mt t1)/2+(2 Mgl Mt^3 t1)/s+(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(5 Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^3 Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 S2th (-Mgl^3 Mt+3/4 Mgl Mst1^2 Mt+(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1+(Mgl Mst1^4 Mt)/(2 t1)-(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1+(Mgl Mt^5)/(2 t1)-(Mgl Mst1^2 Mt s)/(4 t1)+(Mgl Mt t1)/2-(2 Mgl Mt^3 t1)/s-(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^3 Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 ((3 Mgl^4)/8-(7 Mgl^2 Mst1^2)/8+Mst1^4/2+(3 Mgl^2 Mt^2)/4-(3 Mst1^2 Mt^2)/8-Mt^4/8+(Mgl^2 s)/8+(Mt^2 s)/8-Mgl^6/(4 t1)+(3 Mgl^4 Mst1^2)/(4 t1)-(3 Mgl^2 Mst1^4)/(4 t1)+Mst1^6/(4 t1)+(Mgl^4 Mt^2)/(4 t1)-(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(Mst1^4 Mt^2)/(4 t1)+(Mgl^2 Mt^4)/(4 t1)-(Mst1^2 Mt^4)/(4 t1)-Mt^6/(4 t1)-(Mgl^4 s)/(8 t1)+(Mgl^2 Mst1^2 s)/(8 t1)+(Mgl^2 Mt^2 s)/(4 t1)+(Mst1^2 Mt^2 s)/(8 t1)-(Mt^4 s)/(8 t1)-(Mgl^2 t1)/4+(3 Mst1^2 t1)/8+(Mt^2 t1)/4+(Mgl^2 Mt^2 t1)/s-(Mst1^2 Mt^2 t1)/s+(Mt^4 t1)/s+t1^2/8+(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mt^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(9 Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(5 Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 t1)/(2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 t1^2)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^3/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2+t1,Mt^2,Mt^2,Mt^2,Mgl^2]+(-(Mgl^4/4)-(Mgl^2 Mst1^2)/4+Mst1^4/2-(3 Mgl^2 Mt^2)/2-(Mst1^2 Mt^2)/4-Mt^4/4-(Mgl^2 s)/4-(Mt^2 s)/4+Mgl^6/(2 t1)-(Mgl^4 Mst1^2)/(2 t1)-(Mgl^2 Mst1^4)/(2 t1)+Mst1^6/(2 t1)-(Mgl^4 Mt^2)/(2 t1)+(Mgl^2 Mst1^2 Mt^2)/t1-(Mst1^4 Mt^2)/(2 t1)-(Mgl^2 Mt^4)/(2 t1)-(Mst1^2 Mt^4)/(2 t1)+Mt^6/(2 t1)+(Mgl^4 s)/(4 t1)-(Mgl^2 Mst1^2 s)/(4 t1)-(Mgl^2 Mt^2 s)/(2 t1)-(Mst1^2 Mt^2 s)/(4 t1)+(Mt^4 s)/(4 t1)-(Mgl^2 t1)/2-(Mt^2 t1)/2-(Mgl^4 t1)/s+(Mst1^4 t1)/s-(2 Mgl^2 Mt^2 t1)/s-(Mt^4 t1)/s-Mgl^4/(2 (s/Mst1^2+t1/Mst1^2))+Mgl^6/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(2 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2)/(s/Mst1^2+t1/Mst1^2)-(Mgl^4 Mt^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))-Mt^4/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^4)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^6/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^4 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th (Mgl^3 Mt+3/2 Mgl Mst1^2 Mt+Mgl Mt^3-(Mgl^5 Mt)/t1+(Mgl Mst1^4 Mt)/t1+(2 Mgl^3 Mt^3)/t1-(Mgl Mt^5)/t1+(Mgl Mst1^2 Mt s)/(2 t1)+(2 Mgl^3 Mt t1)/s+(2 Mgl Mst1^2 Mt t1)/s+(2 Mgl Mt^3 t1)/s-(Mgl^5 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mst1^2 Mt)/(s/Mst1^2+t1/Mst1^2)+(2 Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^5)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(2 (s/Mst1^2+t1/Mst1^2)))) D0[0,Mst1^2,0,Mst1^2,Mst1^2-s-t1,Mst1^2+t1,Mt^2,Mt^2,Mgl^2,Mgl^2]+(-(5/4)-1/8 Sqrt[1-(4 Mst1^2)/s]+Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] s)/(4 Mst1^2 (-4+s/Mst1^2))-Mst1^2/(2 t1)-s/(4 t1)-(Sqrt[1-(4 Mst1^2)/s] s)/(8 t1)-(2 t1)/s-(Sqrt[1-(4 Mst1^2)/s] t1)/(4 s)-(Sqrt[1-(4 Mst1^2)/s] t1)/(4 Mst1^2 (-4+s/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1 (-4+s/Mst1^2+t1/Mst1^2))-1/(2 (s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+t1/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+1/9 (1/8 Sqrt[1-(4 Mst1^2)/s]-Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s)/(4 Mst1^2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s)/(8 t1)+(Sqrt[1-(4 Mst1^2)/s] t1)/(4 s)+(Sqrt[1-(4 Mst1^2)/s] t1)/(4 Mst1^2 (-4+s/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]^2+(-5-(2 Mst1^2)/t1-s/t1-(8 t1)/s-2/(s/Mst1^2+t1/Mst1^2)+t1/(Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]^2+(1/9 PI ((2 I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] t1)/s-(I Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+PI (-((2 I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))+(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(I Sqrt[1-(4 Mst1^2)/s] t1)/s+(I Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1-1/(1+Sqrt[1-(4 Mst1^2)/s])+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(-(1/2)-Mst1^4/t1^2-Mst1^2/t1-t1/s-1/(s/Mst1^2+t1/Mst1^2)+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]^2+(-(1/2)-(4 Mst1^2)/s-Mst1^2/t1-(3 t1)/s+1/(s/Mst1^2+t1/Mst1^2)-(4 Mst1^2)/(s (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+t1/(Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]^2+(1/2-Mst1^2/s+Mst1^2/(2 t1)+t1/s-Mst1^2/(s (1-s/Mst1^2-t1/Mst1^2))-Mst1^2/(2 t1 (1-s/Mst1^2-t1/Mst1^2))+1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+1/9 (-(1/2)+Mst1^2/s-Mst1^2/(2 t1)-t1/s+Mst1^2/(s (1-s/Mst1^2-t1/Mst1^2))+Mst1^2/(2 t1 (1-s/Mst1^2-t1/Mst1^2))-1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+PI (-4 I-I Sqrt[1-(4 Mst1^2)/s]-(4 I Mst1^2)/s+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s-(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I s)/t1-(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)-(6 I t1)/s-(4 I t1^2)/s^2-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 I)/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(3 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(4 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(4 I)/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/9 PI (I Sqrt[1-(4 Mst1^2)/s]-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s+(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(3 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[s/Mst1^2+t1/Mst1^2]+(-(7/2)+(4 Mst1^2)/s+Mst1^2/t1-s/t1-(3 t1)/s-1/(s/Mst1^2+t1/Mst1^2)-(4 Mst1^2)/(s (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))) Log[s/Mst1^2+t1/Mst1^2]^2+Log[-(t1/Mst1^2)] (1/2+Mst1^2/s+(2 Mst1^4)/t1^2+Mst1^2/t1+t1/s+1/(2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(2 (1+t1/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Mst1^2/(s (1+s/Mst1^2+t1/Mst1^2))+1/((1+t1/Mst1^2) (1+s/Mst1^2+t1/Mst1^2))+1/9 (-(1/2)-Mst1^2/s-(2 Mst1^4)/t1^2-Mst1^2/t1-t1/s-1/(2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(2 (1+t1/Mst1^2) (s/Mst1^2+t1/Mst1^2))-Mst1^2/(s (1+s/Mst1^2+t1/Mst1^2))-1/((1+t1/Mst1^2) (1+s/Mst1^2+t1/Mst1^2)))+1/9 PI (-(1/2) I Sqrt[1-(4 Mst1^2)/s]+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s-(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(3 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(3 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+PI (I+1/2 I Sqrt[1-(4 Mst1^2)/s]+(4 I Mst1^2)/s-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s+(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(4 I Mst1^4)/t1^2+(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 I Mst1^2)/t1+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(2 I t1)/s+(4 I t1^2)/s^2+(3 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(3 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(4 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(I t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+(1+(4 Mst1^4)/t1^2+(2 Mst1^2)/t1+(2 t1)/s+2/(s/Mst1^2+t1/Mst1^2)+(8 Mst1^2)/(s (s/Mst1^2+t1/Mst1^2))+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-4/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2])+Log[Mst1^2/s] (1/2+Mst1^4/t1^2+Mst1^2/t1+t1/s+1/(s/Mst1^2+t1/Mst1^2)-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+1/9 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1-t1/s-1/(s/Mst1^2+t1/Mst1^2)+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 PI ((I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))-(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+PI (I-(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))+(2 I Mst1^4)/t1^2+(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 I Mst1^2)/t1+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(2 I t1)/s+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 I)/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 I)/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+(-1-(8 Mst1^2)/s-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-(4 t1)/s-(4 t1^2)/s^2+2/(s/Mst1^2+t1/Mst1^2)-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[-(t1/Mst1^2)]+(1+(8 Mst1^2)/s+(2 Mst1^4)/t1^2+(2 Mst1^2)/t1+(4 t1)/s+(4 t1^2)/s^2-2/(s/Mst1^2+t1/Mst1^2)+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2])+Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])] (PI (5 I+1/2 I Sqrt[1-(4 Mst1^2)/s]-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 I Mst1^2)/t1-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(I s)/t1+(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(8 I t1)/s-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 I)/(s/Mst1^2+t1/Mst1^2)-(2 I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(I t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/9 PI (-(1/2) I Sqrt[1-(4 Mst1^2)/s]+(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+(-2-(4 Mst1^4)/t1^2-(4 Mst1^2)/t1-(4 t1)/s-4/(s/Mst1^2+t1/Mst1^2)+4/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]+(-2-(8 Mst1^2)/s-(8 Mst1^4)/t1^2-(4 Mst1^2)/t1-(4 t1)/s-(8 t1^2)/s^2-(8 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(2 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]+(8+(8 Mst1^2)/s+(2 s)/t1+(12 t1)/s+(8 t1^2)/s^2-4/(s/Mst1^2+t1/Mst1^2)+(8 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+8/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2])+Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])] (1/9 PI (1/4 I Sqrt[1-(4 Mst1^2)/s]-(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] s)/(4 t1)+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+PI (-((5 I)/2)-1/4 I Sqrt[1-(4 Mst1^2)/s]+(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))-(I Mst1^2)/t1-(I s)/(2 t1)-(I Sqrt[1-(4 Mst1^2)/s] s)/(4 t1)-(4 I t1)/s-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-I/(s/Mst1^2+t1/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+(5+1/2 Sqrt[1-(4 Mst1^2)/s]-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2)/t1-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+s/t1+(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(8 t1)/s-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+2/(s/Mst1^2+t1/Mst1^2)-(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-t1/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 (-(1/2) Sqrt[1-(4 Mst1^2)/s]+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(-((2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(Sqrt[1-(4 Mst1^2)/s] t1)/s+(Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 ((2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] t1)/s-(Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1-1/(1+Sqrt[1-(4 Mst1^2)/s])+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(1-Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)+(Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))+(2 Mst1^4)/t1^2+(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2)/t1+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(2 t1)/s+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+2/(s/Mst1^2+t1/Mst1^2)+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 (Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[Mst1^2/s]+(1+1/2 Sqrt[1-(4 Mst1^2)/s]+(4 Mst1^2)/s-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s+Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)+(4 Mst1^4)/t1^2+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2)/t1+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(2 t1)/s+(4 t1^2)/s^2+(3 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(3 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+t1/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 (-(1/2) Sqrt[1-(4 Mst1^2)/s]+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s-Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(3 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(3 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[-(t1/Mst1^2)]+(-4-Sqrt[1-(4 Mst1^2)/s]-(4 Mst1^2)/s+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s-Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-s/t1-(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)-(6 t1)/s-(4 t1^2)/s^2-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+2/(s/Mst1^2+t1/Mst1^2)+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+(3 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-4/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 (Sqrt[1-(4 Mst1^2)/s]-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s+Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-(3 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[s/Mst1^2+t1/Mst1^2])+(-((2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(Sqrt[1-(4 Mst1^2)/s] t1)/s+(Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 ((2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] t1)/s-(Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) PolyLog[2,1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(1/2 Sqrt[1-(4 Mst1^2)/s]-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 (-(1/2) Sqrt[1-(4 Mst1^2)/s]+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) PolyLog[2,-(1/(1+Sqrt[1-(4 Mst1^2)/s]))+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(-2+(2 Mst1^2)/s-s/(2 t1)-(2 t1)/s-1/(s/Mst1^2+t1/Mst1^2)+1/9 (-1+(2 Mst1^2)/s+(2 Mst1^2)/t1-s/(2 t1)+1/(s/Mst1^2+t1/Mst1^2)-(4 Mst1^2)/(s (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2)))) PolyLog[2,1-s/Mst1^2-t1/Mst1^2]+(-(1/2)-(2 Mst1^2)/s-Mst1^2/t1-(2 t1)/s+t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+1/9 (1/2-(2 Mst1^2)/s+Mst1^2/t1+2/(s/Mst1^2+t1/Mst1^2)-(4 Mst1^2)/(s (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) PolyLog[2,1+t1/Mst1^2]
h1gg21[s_,t1_,Mst1_,L1]:= 1/2+Mst1^4/t1^2+Mst1^2/t1+t1/s+1/(s/Mst1^2+t1/Mst1^2)-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+1/9 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1-t1/s-1/(s/Mst1^2+t1/Mst1^2)+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 PI ((I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))-(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+PI (I-(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))+(2 I Mst1^4)/t1^2+(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 I Mst1^2)/t1+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(2 I t1)/s+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 I)/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 I)/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+(1-Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)+(Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))+(2 Mst1^4)/t1^2+(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2)/t1+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(2 t1)/s+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+2/(s/Mst1^2+t1/Mst1^2)+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 (Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(-2-(4 Mst1^4)/t1^2-(4 Mst1^2)/t1-(4 t1)/s-4/(s/Mst1^2+t1/Mst1^2)+4/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-(2 t1)/s-2/(s/Mst1^2+t1/Mst1^2)+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]+(-1-(8 Mst1^2)/s-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-(4 t1)/s-(4 t1^2)/s^2+2/(s/Mst1^2+t1/Mst1^2)-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[-(t1/Mst1^2)]+(1+(8 Mst1^2)/s+(2 Mst1^4)/t1^2+(2 Mst1^2)/t1+(4 t1)/s+(4 t1^2)/s^2-2/(s/Mst1^2+t1/Mst1^2)+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2]
h1gg21[s_,t1_,Mst1_,L2]:= -(1/2)-Mst1^4/t1^2-Mst1^2/t1-t1/s-1/(s/Mst1^2+t1/Mst1^2)+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)


h1gg22[s_,t1_,Mst1_,L0]:= -((8 Mst1^4)/s^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+3 PI (-I-(2 I Mst1^2)/s+(I s)/(2 Mst1^2)-(4 I)/(-4+s/Mst1^2)+(2 I s)/(Mst1^2 (-4+s/Mst1^2))-(I s^2)/(2 Mst1^4 (-4+s/Mst1^2))-(I Mst1^2)/t1+(I t1)/Mst1^2-(2 I t1)/s+(2 I t1)/(Mst1^2 (-4+s/Mst1^2))-(I s t1)/(Mst1^4 (-4+s/Mst1^2))-(2 I t1^2)/s^2+(I t1^2)/(2 Mst1^2 s)-(I t1^2)/(2 Mst1^4 (-4+s/Mst1^2))-(2 I)/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^2)/(t1 (-4+s/Mst1^2+t1/Mst1^2))+I/(s/Mst1^2+t1/Mst1^2)+(2 I)/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+1/3 PI (I Sqrt[1-(4 Mst1^2)/s]+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s-(I Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2)+(4 I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(2 I Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] s^2)/(2 Mst1^4 (-4+s/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] t1)/Mst1^2+(2 I Sqrt[1-(4 Mst1^2)/s] t1)/s-(2 I Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] s t1)/(Mst1^4 (-4+s/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s] t1^2)/s^2-(I Sqrt[1-(4 Mst1^2)/s] t1^2)/(2 Mst1^2 s)+(I Sqrt[1-(4 Mst1^2)/s] t1^2)/(2 Mst1^4 (-4+s/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+5 Lglsq (1/24+(8 Msq^2 Mst1^2)/s^2+t1/(6 s)+t1^2/(6 s^2)+(2 Msq^2)/(t1 (s/Mst1^2+t1/Mst1^2)))+5 Lst1gl (1/24+(8 Msq^2 Mst1^2)/s^2+t1/(6 s)+t1^2/(6 s^2)+(2 Msq^2)/(t1 (s/Mst1^2+t1/Mst1^2)))+Lst1st2 (1/48+(4 Mst1^2 Mst2^2)/s^2+t1/(12 s)+t1^2/(12 s^2)+Mst2^2/(t1 (s/Mst1^2+t1/Mst1^2)))+Lst1t (1/12-(8 Mst1^2 Mt^2)/s^2+t1/(3 s)+t1^2/(3 s^2)-(2 Mt^2)/(t1 (s/Mst1^2+t1/Mst1^2)))+PI (-((4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/s^2)-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2)))+1/3 FINpsis (-(1/2)-(4 Mst1^2)/s-Mst1^4/t1^2-Mst1^2/t1-(2 t1)/s-(2 t1^2)/s^2+1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+3 PI2 (11/24+(7 Mst1^2)/(3 s)+(2 Mst1^4)/(3 t1^2)+(7 Mst1^2)/(12 t1)+s/(24 t1)+(4 t1)/(3 s)+(4 t1^2)/(3 s^2)-7/(12 (s/Mst1^2+t1/Mst1^2))+(4 Mst1^2)/(3 t1 (s/Mst1^2+t1/Mst1^2))+t1/(24 Mst1^2 (s/Mst1^2+t1/Mst1^2))+2/(3 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+3 FINpsis (1/2+(4 Mst1^2)/s+Mst1^4/t1^2+Mst1^2/t1+(2 t1)/s+(2 t1^2)/s^2-1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 PI2 (-(1/4)-5/24 Sqrt[1-(4 Mst1^2)/s]+(2 Mst1^2)/(3 s)-(3 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 s)+(Sqrt[1-(4 Mst1^2)/s] s)/(6 Mst1^2)-(11 Sqrt[1-(4 Mst1^2)/s])/(6 (-4+s/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s] s)/(3 Mst1^2 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] s^2)/(6 Mst1^4 (-4+s/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(2 t1^2)+Mst1^2/(6 t1)-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(3 t1)-s/(12 t1)+(Sqrt[1-(4 Mst1^2)/s] s)/(24 t1)+(Sqrt[1-(4 Mst1^2)/s] t1)/(3 Mst1^2)-(2 Sqrt[1-(4 Mst1^2)/s] t1)/(3 s)+(2 Sqrt[1-(4 Mst1^2)/s] t1)/(3 Mst1^2 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] s t1)/(3 Mst1^4 (-4+s/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s] t1^2)/(3 s^2)+(Sqrt[1-(4 Mst1^2)/s] t1^2)/(6 Mst1^2 s)-(Sqrt[1-(4 Mst1^2)/s] t1^2)/(6 Mst1^4 (-4+s/Mst1^2))-(5 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(5 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(3 t1 (-4+s/Mst1^2+t1/Mst1^2))-1/(6 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(3 (s/Mst1^2+t1/Mst1^2))+(5 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1 (s/Mst1^2+t1/Mst1^2))-t1/(12 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(24 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+3 FINmass (-(1/(2 s))+Mst1^4/t1^3+Mst1^2/t1^2+1/(8 t1)-1/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1^2 (s/Mst1^2+t1/Mst1^2))+1/(t1 (s/Mst1^2+t1/Mst1^2))+1/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 FINmass (1/(2 s)-Mst1^4/t1^3-Mst1^2/t1^2-1/(8 t1)+1/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1^2 (s/Mst1^2+t1/Mst1^2))-1/(t1 (s/Mst1^2+t1/Mst1^2))-1/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 Lst1gl (1/12-(8 Mgl^2 Mst1^2)/s^2-Mgl^2/(2 s)+(Mgl^2 Mst1^4)/t1^3+(Mgl^2 Mst1^2)/t1^2+Mgl^2/(8 t1)+t1/(3 s)+t1^2/(3 s^2)-Mgl^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 Lst1gl (Mgl^2/(2 s)-(Mgl^2 Mst1^4)/t1^3-(Mgl^2 Mst1^2)/t1^2-Mgl^2/(8 t1)+Mgl^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 fB0 S2th ((5 Mgl Mt)/s+(Mgl Mt s)/(2 Mst1^4)-(4 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2))+(2 Mgl Mt s)/(Mst1^4 (-4+s/Mst1^2))-(Mgl Mt s^2)/(2 Mst1^6 (-4+s/Mst1^2))+(4 Mgl Mst1^4 Mt)/t1^3+(5 Mgl Mst1^2 Mt)/t1^2+(5 Mgl Mt)/(4 t1)+(Mgl Mt t1)/Mst1^4+(2 Mgl Mt t1)/(Mst1^2 s)+(2 Mgl Mt t1)/(Mst1^4 (-4+s/Mst1^2))-(Mgl Mt s t1)/(Mst1^6 (-4+s/Mst1^2))+(2 Mgl Mt t1^2)/(Mst1^2 s^2)+(Mgl Mt t1^2)/(2 Mst1^4 s)-(Mgl Mt t1^2)/(2 Mst1^6 (-4+s/Mst1^2))-(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(5 Mgl Mt)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(4 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(8 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))+(5 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 fB0 S2th (-((5 Mgl Mt)/s)-(Mgl Mt s)/(2 Mst1^4)+(4 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2))-(2 Mgl Mt s)/(Mst1^4 (-4+s/Mst1^2))+(Mgl Mt s^2)/(2 Mst1^6 (-4+s/Mst1^2))-(4 Mgl Mst1^4 Mt)/t1^3-(5 Mgl Mst1^2 Mt)/t1^2-(5 Mgl Mt)/(4 t1)-(Mgl Mt t1)/Mst1^4-(2 Mgl Mt t1)/(Mst1^2 s)-(2 Mgl Mt t1)/(Mst1^4 (-4+s/Mst1^2))+(Mgl Mt s t1)/(Mst1^6 (-4+s/Mst1^2))-(2 Mgl Mt t1^2)/(Mst1^2 s^2)-(Mgl Mt t1^2)/(2 Mst1^4 s)+(Mgl Mt t1^2)/(2 Mst1^6 (-4+s/Mst1^2))+(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(5 Mgl Mt)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(4 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(8 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))-(5 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 fB0 ((5 Mgl^2)/(2 s)+(3 Mst1^2)/(2 s)+(5 Mt^2)/(2 s)+(Mgl^2 s)/(4 Mst1^4)+s/(4 Mst1^2)+(Mt^2 s)/(4 Mst1^4)-2/(-4+s/Mst1^2)-(2 Mgl^2)/(Mst1^2 (-4+s/Mst1^2))-(2 Mt^2)/(Mst1^2 (-4+s/Mst1^2))+(Mgl^2 s)/(Mst1^4 (-4+s/Mst1^2))+s/(Mst1^2 (-4+s/Mst1^2))+(Mt^2 s)/(Mst1^4 (-4+s/Mst1^2))-(Mgl^2 s^2)/(4 Mst1^6 (-4+s/Mst1^2))-s^2/(4 Mst1^4 (-4+s/Mst1^2))-(Mt^2 s^2)/(4 Mst1^6 (-4+s/Mst1^2))+(2 Mgl^2 Mst1^4)/t1^3-(2 Mst1^6)/t1^3+(2 Mst1^4 Mt^2)/t1^3+(5 Mgl^2 Mst1^2)/(2 t1^2)-(3 Mst1^4)/(2 t1^2)+(5 Mst1^2 Mt^2)/(2 t1^2)+(5 Mgl^2)/(8 t1)-Mst1^2/(8 t1)+(5 Mt^2)/(8 t1)+(Mgl^2 t1)/(2 Mst1^4)+t1/(2 Mst1^2)+(Mt^2 t1)/(2 Mst1^4)+t1/s+(Mgl^2 t1)/(Mst1^2 s)+(Mt^2 t1)/(Mst1^2 s)+(Mgl^2 t1)/(Mst1^4 (-4+s/Mst1^2))+t1/(Mst1^2 (-4+s/Mst1^2))+(Mt^2 t1)/(Mst1^4 (-4+s/Mst1^2))-(Mgl^2 s t1)/(2 Mst1^6 (-4+s/Mst1^2))-(s t1)/(2 Mst1^4 (-4+s/Mst1^2))-(Mt^2 s t1)/(2 Mst1^6 (-4+s/Mst1^2))+t1^2/s^2+(Mgl^2 t1^2)/(Mst1^2 s^2)+(Mt^2 t1^2)/(Mst1^2 s^2)+(Mgl^2 t1^2)/(4 Mst1^4 s)+t1^2/(4 Mst1^2 s)+(Mt^2 t1^2)/(4 Mst1^4 s)-(Mgl^2 t1^2)/(4 Mst1^6 (-4+s/Mst1^2))-t1^2/(4 Mst1^4 (-4+s/Mst1^2))-(Mt^2 t1^2)/(4 Mst1^6 (-4+s/Mst1^2))-1/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mgl^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mt^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))+1/(8 (s/Mst1^2+t1/Mst1^2))-(5 Mgl^2)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(5 Mt^2)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+1/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Mgl^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Mt^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^4)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(4 Mgl^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+(4 Mt^2)/(t1 (s/Mst1^2+t1/Mst1^2))-3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(5 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(5 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mst1^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mt^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+2/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)-(2 Mgl^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-(2 Mt^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 Lst1t (-(Mt^2/(2 s))+(Mst1^4 Mt^2)/t1^3+(Mst1^2 Mt^2)/t1^2+Mt^2/(8 t1)-Mt^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 (-1-Mgl^2/(2 s)-(8 Mst1^2)/s-Mt^2/(2 s)+(Mgl^2 Mst1^4)/t1^3+(Mst1^4 Mt^2)/t1^3+(Mgl^2 Mst1^2)/t1^2-(2 Mst1^4)/t1^2+(Mst1^2 Mt^2)/t1^2+Mgl^2/(8 t1)-(2 Mst1^2)/t1+Mt^2/(8 t1)-(4 t1)/s-(4 t1^2)/s^2+2/(s/Mst1^2+t1/Mst1^2)-Mgl^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 Lst1t (Mt^2/(2 s)-(Mst1^4 Mt^2)/t1^3-(Mst1^2 Mt^2)/t1^2-Mt^2/(8 t1)+Mt^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 (1+Mgl^2/(2 s)+(8 Mst1^2)/s+Mt^2/(2 s)-(Mgl^2 Mst1^4)/t1^3-(Mst1^4 Mt^2)/t1^3-(Mgl^2 Mst1^2)/t1^2+(2 Mst1^4)/t1^2-(Mst1^2 Mt^2)/t1^2-Mgl^2/(8 t1)+(2 Mst1^2)/t1-Mt^2/(8 t1)+(4 t1)/s+(4 t1^2)/s^2-2/(s/Mst1^2+t1/Mst1^2)+Mgl^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 fB0 (-((5 Mgl^2)/(2 s))-(3 Mst1^2)/(2 s)-(5 Mt^2)/(2 s)-(Mgl^2 s)/(4 Mst1^4)-s/(4 Mst1^2)-(Mt^2 s)/(4 Mst1^4)+2/(-4+s/Mst1^2)+(2 Mgl^2)/(Mst1^2 (-4+s/Mst1^2))+(2 Mt^2)/(Mst1^2 (-4+s/Mst1^2))-(Mgl^2 s)/(Mst1^4 (-4+s/Mst1^2))-s/(Mst1^2 (-4+s/Mst1^2))-(Mt^2 s)/(Mst1^4 (-4+s/Mst1^2))+(Mgl^2 s^2)/(4 Mst1^6 (-4+s/Mst1^2))+s^2/(4 Mst1^4 (-4+s/Mst1^2))+(Mt^2 s^2)/(4 Mst1^6 (-4+s/Mst1^2))-(2 Mgl^2 Mst1^4)/t1^3+(2 Mst1^6)/t1^3-(2 Mst1^4 Mt^2)/t1^3-(5 Mgl^2 Mst1^2)/(2 t1^2)+(3 Mst1^4)/(2 t1^2)-(5 Mst1^2 Mt^2)/(2 t1^2)-(5 Mgl^2)/(8 t1)+Mst1^2/(8 t1)-(5 Mt^2)/(8 t1)-(Mgl^2 t1)/(2 Mst1^4)-t1/(2 Mst1^2)-(Mt^2 t1)/(2 Mst1^4)-t1/s-(Mgl^2 t1)/(Mst1^2 s)-(Mt^2 t1)/(Mst1^2 s)-(Mgl^2 t1)/(Mst1^4 (-4+s/Mst1^2))-t1/(Mst1^2 (-4+s/Mst1^2))-(Mt^2 t1)/(Mst1^4 (-4+s/Mst1^2))+(Mgl^2 s t1)/(2 Mst1^6 (-4+s/Mst1^2))+(s t1)/(2 Mst1^4 (-4+s/Mst1^2))+(Mt^2 s t1)/(2 Mst1^6 (-4+s/Mst1^2))-t1^2/s^2-(Mgl^2 t1^2)/(Mst1^2 s^2)-(Mt^2 t1^2)/(Mst1^2 s^2)-(Mgl^2 t1^2)/(4 Mst1^4 s)-t1^2/(4 Mst1^2 s)-(Mt^2 t1^2)/(4 Mst1^4 s)+(Mgl^2 t1^2)/(4 Mst1^6 (-4+s/Mst1^2))+t1^2/(4 Mst1^4 (-4+s/Mst1^2))+(Mt^2 t1^2)/(4 Mst1^6 (-4+s/Mst1^2))+1/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mgl^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mt^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))-1/(8 (s/Mst1^2+t1/Mst1^2))+(5 Mgl^2)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mt^2)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-1/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-Mgl^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-Mt^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^4)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(4 Mgl^2)/(t1 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(4 Mt^2)/(t1 (s/Mst1^2+t1/Mst1^2))+3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(5 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(5 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mt^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-2/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)+(2 Mgl^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+(2 Mt^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+(3 S2th ((2 Mgl Mt)/s+(Mgl Mt s)/(2 Mst1^4)-(4 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2))+(2 Mgl Mt s)/(Mst1^4 (-4+s/Mst1^2))-(Mgl Mt s^2)/(2 Mst1^6 (-4+s/Mst1^2))+(Mgl Mt t1)/Mst1^4+(2 Mgl Mt t1)/(Mst1^2 s)+(2 Mgl Mt t1)/(Mst1^4 (-4+s/Mst1^2))-(Mgl Mt s t1)/(Mst1^6 (-4+s/Mst1^2))+(2 Mgl Mt t1^2)/(Mst1^2 s^2)+(Mgl Mt t1^2)/(2 Mst1^4 s)-(Mgl Mt t1^2)/(2 Mst1^6 (-4+s/Mst1^2))-(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+3 (1/2+(8 Mgl^2 Mst1^2)/s^2-Mgl^2/s+Mst1^2/s-Mt^2/s-(Mgl^2 s)/(4 Mst1^4)-s/(4 Mst1^2)-(Mt^2 s)/(4 Mst1^4)+2/(-4+s/Mst1^2)+(2 Mgl^2)/(Mst1^2 (-4+s/Mst1^2))+(2 Mt^2)/(Mst1^2 (-4+s/Mst1^2))-(Mgl^2 s)/(Mst1^4 (-4+s/Mst1^2))-s/(Mst1^2 (-4+s/Mst1^2))-(Mt^2 s)/(Mst1^4 (-4+s/Mst1^2))+(Mgl^2 s^2)/(4 Mst1^6 (-4+s/Mst1^2))+s^2/(4 Mst1^4 (-4+s/Mst1^2))+(Mt^2 s^2)/(4 Mst1^6 (-4+s/Mst1^2))+Mst1^2/(2 t1)-(Mgl^2 t1)/(2 Mst1^4)-t1/(2 Mst1^2)-(Mt^2 t1)/(2 Mst1^4)+t1/s-(Mgl^2 t1)/(Mst1^2 s)-(Mt^2 t1)/(Mst1^2 s)-(Mgl^2 t1)/(Mst1^4 (-4+s/Mst1^2))-t1/(Mst1^2 (-4+s/Mst1^2))-(Mt^2 t1)/(Mst1^4 (-4+s/Mst1^2))+(Mgl^2 s t1)/(2 Mst1^6 (-4+s/Mst1^2))+(s t1)/(2 Mst1^4 (-4+s/Mst1^2))+(Mt^2 s t1)/(2 Mst1^6 (-4+s/Mst1^2))+t1^2/s^2-(Mgl^2 t1^2)/(Mst1^2 s^2)-(Mt^2 t1^2)/(Mst1^2 s^2)-(Mgl^2 t1^2)/(4 Mst1^4 s)-t1^2/(4 Mst1^2 s)-(Mt^2 t1^2)/(4 Mst1^4 s)+(Mgl^2 t1^2)/(4 Mst1^6 (-4+s/Mst1^2))+t1^2/(4 Mst1^4 (-4+s/Mst1^2))+(Mt^2 t1^2)/(4 Mst1^6 (-4+s/Mst1^2))+1/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mgl^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mt^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))-1/(2 (s/Mst1^2+t1/Mst1^2))-1/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-Mgl^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-Mt^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mgl^2)/(t1 (s/Mst1^2+t1/Mst1^2)))) B0[s,Mgl^2,Mgl^2]+5 (-((8 Msq^2 Mst1^2)/s^2)-(2 Msq^2)/(t1 (s/Mst1^2+t1/Mst1^2))) B0[s,Msq^2,Msq^2]+(-((4 Mst1^2 Mst2^2)/s^2)-Mst2^2/(t1 (s/Mst1^2+t1/Mst1^2))) B0[s,Mst2^2,Mst2^2]+((8 Mst1^2 Mt^2)/s^2+(2 Mt^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/3 S2th (-((2 Mgl Mt)/s)-(Mgl Mt s)/(2 Mst1^4)+(4 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2))-(2 Mgl Mt s)/(Mst1^4 (-4+s/Mst1^2))+(Mgl Mt s^2)/(2 Mst1^6 (-4+s/Mst1^2))-(Mgl Mt t1)/Mst1^4-(2 Mgl Mt t1)/(Mst1^2 s)-(2 Mgl Mt t1)/(Mst1^4 (-4+s/Mst1^2))+(Mgl Mt s t1)/(Mst1^6 (-4+s/Mst1^2))-(2 Mgl Mt t1^2)/(Mst1^2 s^2)-(Mgl Mt t1^2)/(2 Mst1^4 s)+(Mgl Mt t1^2)/(2 Mst1^6 (-4+s/Mst1^2))+(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+1/3 (-(1/2)+Mgl^2/s-Mst1^2/s+Mt^2/s+(Mgl^2 s)/(4 Mst1^4)+s/(4 Mst1^2)+(Mt^2 s)/(4 Mst1^4)-2/(-4+s/Mst1^2)-(2 Mgl^2)/(Mst1^2 (-4+s/Mst1^2))-(2 Mt^2)/(Mst1^2 (-4+s/Mst1^2))+(Mgl^2 s)/(Mst1^4 (-4+s/Mst1^2))+s/(Mst1^2 (-4+s/Mst1^2))+(Mt^2 s)/(Mst1^4 (-4+s/Mst1^2))-(Mgl^2 s^2)/(4 Mst1^6 (-4+s/Mst1^2))-s^2/(4 Mst1^4 (-4+s/Mst1^2))-(Mt^2 s^2)/(4 Mst1^6 (-4+s/Mst1^2))-Mst1^2/(2 t1)+(Mgl^2 t1)/(2 Mst1^4)+t1/(2 Mst1^2)+(Mt^2 t1)/(2 Mst1^4)-t1/s+(Mgl^2 t1)/(Mst1^2 s)+(Mt^2 t1)/(Mst1^2 s)+(Mgl^2 t1)/(Mst1^4 (-4+s/Mst1^2))+t1/(Mst1^2 (-4+s/Mst1^2))+(Mt^2 t1)/(Mst1^4 (-4+s/Mst1^2))-(Mgl^2 s t1)/(2 Mst1^6 (-4+s/Mst1^2))-(s t1)/(2 Mst1^4 (-4+s/Mst1^2))-(Mt^2 s t1)/(2 Mst1^6 (-4+s/Mst1^2))-t1^2/s^2+(Mgl^2 t1^2)/(Mst1^2 s^2)+(Mt^2 t1^2)/(Mst1^2 s^2)+(Mgl^2 t1^2)/(4 Mst1^4 s)+t1^2/(4 Mst1^2 s)+(Mt^2 t1^2)/(4 Mst1^4 s)-(Mgl^2 t1^2)/(4 Mst1^6 (-4+s/Mst1^2))-t1^2/(4 Mst1^4 (-4+s/Mst1^2))-(Mt^2 t1^2)/(4 Mst1^6 (-4+s/Mst1^2))-1/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mgl^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mt^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))+1/(2 (s/Mst1^2+t1/Mst1^2))+1/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Mgl^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Mt^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2)))) B0[s,Mt^2,Mt^2]+(3 S2th ((2 Mgl Mt)/s-(Mgl Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(s (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))+(3 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 S2th (-((2 Mgl Mt)/s)+(Mgl Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(s (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))-(3 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 (1/4+Mgl^2/s-Mst1^2/s+Mt^2/s+Mst1^2/(4 t1)+t1/(2 s)+3/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(s (s/Mst1^2+t1/Mst1^2))+Mst1^2/(s (s/Mst1^2+t1/Mst1^2))-Mt^2/(s (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))-3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(3 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(3 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mst1^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 (-(1/4)-Mgl^2/s+Mst1^2/s-Mt^2/s-Mst1^2/(4 t1)-t1/(2 s)-3/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(s (s/Mst1^2+t1/Mst1^2))-Mst1^2/(s (s/Mst1^2+t1/Mst1^2))+Mt^2/(s (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(3 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(3 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mst1^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))) B0[Mst1^2-s-t1,Mgl^2,Mt^2]+(1/3 S2th (-((2 Mgl Mt)/s)-(2 Mgl Mst1^4 Mt)/t1^3-(3 Mgl Mst1^2 Mt)/t1^2-(Mgl Mt)/t1-(2 Mgl Mt)/(s (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(4 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2)))+3 S2th ((2 Mgl Mt)/s+(2 Mgl Mst1^4 Mt)/t1^3+(3 Mgl Mst1^2 Mt)/t1^2+(Mgl Mt)/t1+(2 Mgl Mt)/(s (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(4 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2)))+3 (1/4-Mgl^2/s+Mst1^2/s-Mt^2/s-(Mgl^2 Mst1^4)/t1^3+Mst1^6/t1^3-(Mst1^4 Mt^2)/t1^3-(3 Mgl^2 Mst1^2)/(2 t1^2)+(3 Mst1^4)/(2 t1^2)-(3 Mst1^2 Mt^2)/(2 t1^2)-Mgl^2/(2 t1)+(3 Mst1^2)/(4 t1)-Mt^2/(2 t1)+t1/(2 s)+1/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(s (s/Mst1^2+t1/Mst1^2))+Mst1^2/(s (s/Mst1^2+t1/Mst1^2))-Mt^2/(s (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(t1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl^2)/(t1 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(2 Mt^2)/(t1 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(1/4)+Mgl^2/s-Mst1^2/s+Mt^2/s+(Mgl^2 Mst1^4)/t1^3-Mst1^6/t1^3+(Mst1^4 Mt^2)/t1^3+(3 Mgl^2 Mst1^2)/(2 t1^2)-(3 Mst1^4)/(2 t1^2)+(3 Mst1^2 Mt^2)/(2 t1^2)+Mgl^2/(2 t1)-(3 Mst1^2)/(4 t1)+Mt^2/(2 t1)-t1/(2 s)-1/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(s (s/Mst1^2+t1/Mst1^2))-Mst1^2/(s (s/Mst1^2+t1/Mst1^2))+Mt^2/(s (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(t1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+(2 Mt^2)/(t1 (s/Mst1^2+t1/Mst1^2)))) B0[Mst1^2+t1,Mgl^2,Mt^2]+(3 S2th ((3 Mgl Mt)/2+(Mgl Mt s)/(2 t1)+(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+3 (-((3 Mgl^2)/4)+(3 Mst1^2)/4-(3 Mt^2)/4+(4 Mgl^2 Mst1^2)/s-(3 s)/8+(Mgl^2 Mst1^2)/t1-(Mgl^2 s)/(4 t1)+(Mst1^2 s)/(4 t1)-(Mt^2 s)/(4 t1)-s^2/(8 t1)-t1/8-Mgl^2/(s/Mst1^2+t1/Mst1^2)+t1/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mgl^2,Mgl^2,Mgl^2]+5 (-((4 Msq^2 Mst1^2)/s)-(Msq^2 Mst1^2)/t1+Msq^2/(s/Mst1^2+t1/Mst1^2)) C0[0,0,s,Msq^2,Msq^2,Msq^2]+(-((2 Mst1^4)/s)-Mst1^4/(2 t1)+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+1/3 ((3 Mst1^2)/2-(3 s)/4+(Mst1^2 s)/(2 t1)-s^2/(4 t1)-t1/4+t1/(2 (s/Mst1^2+t1/Mst1^2))+t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mst1^2,Mst1^2,Mst1^2]+(-((2 Mst1^2 Mst2^2)/s)-(Mst1^2 Mst2^2)/(2 t1)+Mst2^2/(2 (s/Mst1^2+t1/Mst1^2))) C0[0,0,s,Mst2^2,Mst2^2,Mst2^2]+((4 Mst1^2 Mt^2)/s+(Mst1^2 Mt^2)/t1-Mt^2/(s/Mst1^2+t1/Mst1^2)+1/3 S2th (-((3 Mgl Mt)/2)-(Mgl Mt s)/(2 t1)-(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 ((3 Mgl^2)/4-(3 Mst1^2)/4+(3 Mt^2)/4+(3 s)/8+(Mgl^2 s)/(4 t1)-(Mst1^2 s)/(4 t1)+(Mt^2 s)/(4 t1)+s^2/(8 t1)+t1/8-t1/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mt^2,Mt^2,Mt^2]+(3 S2th (-3 Mgl Mt+(2 Mgl^3 Mt)/s+(2 Mgl Mst1^2 Mt)/s-(2 Mgl Mt^3)/s+(Mgl^3 Mt)/t1+(Mgl Mst1^2 Mt)/t1-(Mgl Mt^3)/t1-(Mgl Mt s)/t1-(2 Mgl Mt t1)/s)+3 (Mgl^2-(3 Mst1^2)/2+2 Mt^2-Mgl^4/s+Mst1^4/s-(2 Mst1^2 Mt^2)/s+Mt^4/s+s-Mgl^4/(2 t1)+Mst1^4/(2 t1)-(Mst1^2 Mt^2)/t1+Mt^4/(2 t1)+(Mgl^2 s)/(4 t1)-(Mst1^2 s)/(2 t1)+(3 Mt^2 s)/(4 t1)+s^2/(4 t1)+(5 t1)/4+(Mgl^2 t1)/s-(Mst1^2 t1)/s+(Mt^2 t1)/s+t1^2/(2 s))) C0[0,Mst1^2,Mst1^2-s-t1,Mgl^2,Mgl^2,Mt^2]+(1/3 S2th (3 Mgl Mt+(2 Mgl^3 Mt)/s-(2 Mgl Mst1^2 Mt)/s-(2 Mgl Mt^3)/s+(Mgl^3 Mt)/t1-(Mgl Mst1^2 Mt)/t1-(Mgl Mt^3)/t1+(Mgl Mt s)/t1+(2 Mgl Mt t1)/s)+1/3 (-2 Mgl^2+(3 Mst1^2)/2-Mt^2-Mgl^4/s+(2 Mgl^2 Mst1^2)/s-Mst1^4/s+Mt^4/s-s-Mgl^4/(2 t1)+(Mgl^2 Mst1^2)/t1-Mst1^4/(2 t1)+Mt^4/(2 t1)-(3 Mgl^2 s)/(4 t1)+(Mst1^2 s)/(2 t1)-(Mt^2 s)/(4 t1)-s^2/(4 t1)-(5 t1)/4-(Mgl^2 t1)/s+(Mst1^2 t1)/s-(Mt^2 t1)/s-t1^2/(2 s))) C0[0,Mst1^2,Mst1^2-s-t1,Mt^2,Mt^2,Mgl^2]+(3 S2th ((2 Mgl^3 Mt)/s+(2 Mgl Mst1^2 Mt)/s-(2 Mgl Mt^3)/s+(2 Mgl Mt t1)/s-(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))+3 (-(Mgl^2/4)+Mt^2/4-Mgl^4/s+Mst1^4/s-(2 Mst1^2 Mt^2)/s+Mt^4/s-(Mgl^2 t1)/s+(Mst1^2 t1)/s-(Mt^2 t1)/s+t1^2/(2 s)+Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(s/Mst1^2+t1/Mst1^2)-Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,Mst1^2,Mst1^2+t1,Mgl^2,Mgl^2,Mt^2]+(1/3 S2th ((2 Mgl^3 Mt)/s-(2 Mgl Mst1^2 Mt)/s-(2 Mgl Mt^3)/s-(2 Mgl Mt t1)/s+(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(Mgl^2/4)+Mt^2/4-Mgl^4/s+(2 Mgl^2 Mst1^2)/s-Mst1^4/s+Mt^4/s+(Mgl^2 t1)/s-(Mst1^2 t1)/s+(Mt^2 t1)/s-t1^2/(2 s)-Mgl^2/(s/Mst1^2+t1/Mst1^2)+Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))-Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1/(2 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,Mst1^2,Mst1^2+t1,Mt^2,Mt^2,Mgl^2]+3 (-Mst1^2+(9 s)/4-(8 Mst1^2)/(-4+s/Mst1^2)+(4 s)/(-4+s/Mst1^2)-s^2/(Mst1^2 (-4+s/Mst1^2))-Mst1^4/t1+s^2/(4 t1)+(17 t1)/4+(4 t1)/(-4+s/Mst1^2)-(2 s t1)/(Mst1^2 (-4+s/Mst1^2))+(3 t1^2)/s-t1^2/(Mst1^2 (-4+s/Mst1^2))-(4 Mst1^2)/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4)/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mst1^2/(s/Mst1^2+t1/Mst1^2)+(4 Mst1^2)/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))) C0[Mst1^2,Mst1^2,s,0,Mst1^2,0]+(3 S2th ((Mgl Mt)/2-(6 Mgl^3 Mt)/s-(6 Mgl Mst1^2 Mt)/s+(6 Mgl Mt^3)/s-(Mgl^3 Mt s)/(2 Mst1^4)+(Mgl Mt s)/(2 Mst1^2)+(Mgl Mt^3 s)/(2 Mst1^4)-(4 Mgl Mt)/(-4+s/Mst1^2)+(4 Mgl^3 Mt)/(Mst1^2 (-4+s/Mst1^2))-(4 Mgl Mt^3)/(Mst1^2 (-4+s/Mst1^2))-(2 Mgl^3 Mt s)/(Mst1^4 (-4+s/Mst1^2))+(2 Mgl Mt s)/(Mst1^2 (-4+s/Mst1^2))+(2 Mgl Mt^3 s)/(Mst1^4 (-4+s/Mst1^2))+(Mgl^3 Mt s^2)/(2 Mst1^6 (-4+s/Mst1^2))-(Mgl Mt s^2)/(2 Mst1^4 (-4+s/Mst1^2))-(Mgl Mt^3 s^2)/(2 Mst1^6 (-4+s/Mst1^2))-(Mgl^3 Mt)/t1-(2 Mgl Mst1^2 Mt)/t1+(Mgl Mt^3)/t1+(Mgl Mt s)/(2 t1)-(Mgl^3 Mt t1)/Mst1^4+(Mgl Mt t1)/Mst1^2+(Mgl Mt^3 t1)/Mst1^4-(2 Mgl Mt t1)/s-(2 Mgl^3 Mt t1)/(Mst1^2 s)+(2 Mgl Mt^3 t1)/(Mst1^2 s)-(2 Mgl^3 Mt t1)/(Mst1^4 (-4+s/Mst1^2))+(2 Mgl Mt t1)/(Mst1^2 (-4+s/Mst1^2))+(2 Mgl Mt^3 t1)/(Mst1^4 (-4+s/Mst1^2))+(Mgl^3 Mt s t1)/(Mst1^6 (-4+s/Mst1^2))-(Mgl Mt s t1)/(Mst1^4 (-4+s/Mst1^2))-(Mgl Mt^3 s t1)/(Mst1^6 (-4+s/Mst1^2))-(2 Mgl Mt t1^2)/s^2-(2 Mgl^3 Mt t1^2)/(Mst1^2 s^2)+(2 Mgl Mt^3 t1^2)/(Mst1^2 s^2)-(Mgl^3 Mt t1^2)/(2 Mst1^4 s)+(Mgl Mt t1^2)/(2 Mst1^2 s)+(Mgl Mt^3 t1^2)/(2 Mst1^4 s)+(Mgl^3 Mt t1^2)/(2 Mst1^6 (-4+s/Mst1^2))-(Mgl Mt t1^2)/(2 Mst1^4 (-4+s/Mst1^2))-(Mgl Mt^3 t1^2)/(2 Mst1^6 (-4+s/Mst1^2))-(2 Mgl Mt)/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl^3 Mt)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt^3)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl^3 Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mst1^2 Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt^3)/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 Mgl^3 Mt)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt^3)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+3 ((3 Mst1^2)/2-Mt^2/2+(3 Mgl^4)/s-(3 Mst1^4)/s+(6 Mst1^2 Mt^2)/s-(3 Mt^4)/s-(5 s)/8+(Mgl^4 s)/(4 Mst1^4)-(Mt^2 s)/(2 Mst1^2)-(Mt^4 s)/(4 Mst1^4)-(2 Mgl^4)/(Mst1^2 (-4+s/Mst1^2))+(2 Mst1^2)/(-4+s/Mst1^2)+(4 Mt^2)/(-4+s/Mst1^2)+(2 Mt^4)/(Mst1^2 (-4+s/Mst1^2))-s/(-4+s/Mst1^2)+(Mgl^4 s)/(Mst1^4 (-4+s/Mst1^2))-(2 Mt^2 s)/(Mst1^2 (-4+s/Mst1^2))-(Mt^4 s)/(Mst1^4 (-4+s/Mst1^2))-(Mgl^4 s^2)/(4 Mst1^6 (-4+s/Mst1^2))+s^2/(4 Mst1^2 (-4+s/Mst1^2))+(Mt^2 s^2)/(2 Mst1^4 (-4+s/Mst1^2))+(Mt^4 s^2)/(4 Mst1^6 (-4+s/Mst1^2))+Mgl^4/(2 t1)-Mst1^4/(2 t1)+(2 Mst1^2 Mt^2)/t1-Mt^4/(2 t1)+(Mst1^2 s)/(2 t1)-(Mt^2 s)/(2 t1)-s^2/(8 t1)-(5 t1)/8+(Mgl^4 t1)/(2 Mst1^4)-(Mt^2 t1)/Mst1^2-(Mt^4 t1)/(2 Mst1^4)+(Mgl^4 t1)/(Mst1^2 s)-(Mst1^2 t1)/s+(2 Mt^2 t1)/s-(Mt^4 t1)/(Mst1^2 s)-t1/(-4+s/Mst1^2)+(Mgl^4 t1)/(Mst1^4 (-4+s/Mst1^2))-(2 Mt^2 t1)/(Mst1^2 (-4+s/Mst1^2))-(Mt^4 t1)/(Mst1^4 (-4+s/Mst1^2))-(Mgl^4 s t1)/(2 Mst1^6 (-4+s/Mst1^2))+(s t1)/(2 Mst1^2 (-4+s/Mst1^2))+(Mt^2 s t1)/(Mst1^4 (-4+s/Mst1^2))+(Mt^4 s t1)/(2 Mst1^6 (-4+s/Mst1^2))+(Mgl^4 t1^2)/(Mst1^2 s^2)-(Mst1^2 t1^2)/s^2+(2 Mt^2 t1^2)/s^2-(Mt^4 t1^2)/(Mst1^2 s^2)-t1^2/(4 s)+(Mgl^4 t1^2)/(4 Mst1^4 s)-(Mt^2 t1^2)/(2 Mst1^2 s)-(Mt^4 t1^2)/(4 Mst1^4 s)-(Mgl^4 t1^2)/(4 Mst1^6 (-4+s/Mst1^2))+t1^2/(4 Mst1^2 (-4+s/Mst1^2))+(Mt^2 t1^2)/(2 Mst1^4 (-4+s/Mst1^2))+(Mt^4 t1^2)/(4 Mst1^6 (-4+s/Mst1^2))-Mgl^4/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mst1^2/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mt^2)/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mt^4/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mgl^4/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mst1^4/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Mt^2)/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mt^4/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))-(2 Mt^2)/(s/Mst1^2+t1/Mst1^2)+Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^4/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-Mst1^2/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 Mt^2)/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-Mt^4/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+t1/(2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[Mst1^2,Mst1^2,s,Mgl^2,Mt^2,Mgl^2]+(1/3 S2th (-((Mgl Mt)/2)-(6 Mgl^3 Mt)/s+(6 Mgl Mst1^2 Mt)/s+(6 Mgl Mt^3)/s-(Mgl^3 Mt s)/(2 Mst1^4)-(Mgl Mt s)/(2 Mst1^2)+(Mgl Mt^3 s)/(2 Mst1^4)+(4 Mgl Mt)/(-4+s/Mst1^2)+(4 Mgl^3 Mt)/(Mst1^2 (-4+s/Mst1^2))-(4 Mgl Mt^3)/(Mst1^2 (-4+s/Mst1^2))-(2 Mgl^3 Mt s)/(Mst1^4 (-4+s/Mst1^2))-(2 Mgl Mt s)/(Mst1^2 (-4+s/Mst1^2))+(2 Mgl Mt^3 s)/(Mst1^4 (-4+s/Mst1^2))+(Mgl^3 Mt s^2)/(2 Mst1^6 (-4+s/Mst1^2))+(Mgl Mt s^2)/(2 Mst1^4 (-4+s/Mst1^2))-(Mgl Mt^3 s^2)/(2 Mst1^6 (-4+s/Mst1^2))-(Mgl^3 Mt)/t1+(2 Mgl Mst1^2 Mt)/t1+(Mgl Mt^3)/t1-(Mgl Mt s)/(2 t1)-(Mgl^3 Mt t1)/Mst1^4-(Mgl Mt t1)/Mst1^2+(Mgl Mt^3 t1)/Mst1^4+(2 Mgl Mt t1)/s-(2 Mgl^3 Mt t1)/(Mst1^2 s)+(2 Mgl Mt^3 t1)/(Mst1^2 s)-(2 Mgl^3 Mt t1)/(Mst1^4 (-4+s/Mst1^2))-(2 Mgl Mt t1)/(Mst1^2 (-4+s/Mst1^2))+(2 Mgl Mt^3 t1)/(Mst1^4 (-4+s/Mst1^2))+(Mgl^3 Mt s t1)/(Mst1^6 (-4+s/Mst1^2))+(Mgl Mt s t1)/(Mst1^4 (-4+s/Mst1^2))-(Mgl Mt^3 s t1)/(Mst1^6 (-4+s/Mst1^2))+(2 Mgl Mt t1^2)/s^2-(2 Mgl^3 Mt t1^2)/(Mst1^2 s^2)+(2 Mgl Mt^3 t1^2)/(Mst1^2 s^2)-(Mgl^3 Mt t1^2)/(2 Mst1^4 s)-(Mgl Mt t1^2)/(2 Mst1^2 s)+(Mgl Mt^3 t1^2)/(2 Mst1^4 s)+(Mgl^3 Mt t1^2)/(2 Mst1^6 (-4+s/Mst1^2))+(Mgl Mt t1^2)/(2 Mst1^4 (-4+s/Mst1^2))-(Mgl Mt^3 t1^2)/(2 Mst1^6 (-4+s/Mst1^2))+(2 Mgl Mt)/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl^3 Mt)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt^3)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl^3 Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl Mst1^2 Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt^3)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 Mgl^3 Mt)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt^3)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (Mgl^2/2-(3 Mst1^2)/2+(3 Mgl^4)/s-(6 Mgl^2 Mst1^2)/s+(3 Mst1^4)/s-(3 Mt^4)/s+(5 s)/8+(Mgl^4 s)/(4 Mst1^4)+(Mgl^2 s)/(2 Mst1^2)-(Mt^4 s)/(4 Mst1^4)-(4 Mgl^2)/(-4+s/Mst1^2)-(2 Mgl^4)/(Mst1^2 (-4+s/Mst1^2))-(2 Mst1^2)/(-4+s/Mst1^2)+(2 Mt^4)/(Mst1^2 (-4+s/Mst1^2))+s/(-4+s/Mst1^2)+(Mgl^4 s)/(Mst1^4 (-4+s/Mst1^2))+(2 Mgl^2 s)/(Mst1^2 (-4+s/Mst1^2))-(Mt^4 s)/(Mst1^4 (-4+s/Mst1^2))-(Mgl^4 s^2)/(4 Mst1^6 (-4+s/Mst1^2))-(Mgl^2 s^2)/(2 Mst1^4 (-4+s/Mst1^2))-s^2/(4 Mst1^2 (-4+s/Mst1^2))+(Mt^4 s^2)/(4 Mst1^6 (-4+s/Mst1^2))+Mgl^4/(2 t1)-(2 Mgl^2 Mst1^2)/t1+Mst1^4/(2 t1)-Mt^4/(2 t1)+(Mgl^2 s)/(2 t1)-(Mst1^2 s)/(2 t1)+s^2/(8 t1)+(5 t1)/8+(Mgl^4 t1)/(2 Mst1^4)+(Mgl^2 t1)/Mst1^2-(Mt^4 t1)/(2 Mst1^4)-(2 Mgl^2 t1)/s+(Mgl^4 t1)/(Mst1^2 s)+(Mst1^2 t1)/s-(Mt^4 t1)/(Mst1^2 s)+t1/(-4+s/Mst1^2)+(Mgl^4 t1)/(Mst1^4 (-4+s/Mst1^2))+(2 Mgl^2 t1)/(Mst1^2 (-4+s/Mst1^2))-(Mt^4 t1)/(Mst1^4 (-4+s/Mst1^2))-(Mgl^4 s t1)/(2 Mst1^6 (-4+s/Mst1^2))-(Mgl^2 s t1)/(Mst1^4 (-4+s/Mst1^2))-(s t1)/(2 Mst1^2 (-4+s/Mst1^2))+(Mt^4 s t1)/(2 Mst1^6 (-4+s/Mst1^2))-(2 Mgl^2 t1^2)/s^2+(Mgl^4 t1^2)/(Mst1^2 s^2)+(Mst1^2 t1^2)/s^2-(Mt^4 t1^2)/(Mst1^2 s^2)+t1^2/(4 s)+(Mgl^4 t1^2)/(4 Mst1^4 s)+(Mgl^2 t1^2)/(2 Mst1^2 s)-(Mt^4 t1^2)/(4 Mst1^4 s)-(Mgl^4 t1^2)/(4 Mst1^6 (-4+s/Mst1^2))-(Mgl^2 t1^2)/(2 Mst1^4 (-4+s/Mst1^2))-t1^2/(4 Mst1^2 (-4+s/Mst1^2))+(Mt^4 t1^2)/(4 Mst1^6 (-4+s/Mst1^2))-(2 Mgl^2)/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mgl^4/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mst1^2/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mt^4/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mgl^4/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl^2 Mst1^2)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Mst1^4/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mt^4/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl^2)/(s/Mst1^2+t1/Mst1^2)-Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl^2)/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Mgl^4/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Mst1^2/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-Mt^4/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-t1/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[Mst1^2,Mst1^2,s,Mt^2,Mgl^2,Mt^2]+(3 S2th (-3 Mgl^3 Mt-9/4 Mgl Mst1^2 Mt+2 Mgl Mt^3+(3 Mgl Mt s)/2+(Mgl^5 Mt)/(2 t1)+(Mgl^3 Mst1^2 Mt)/t1+(Mgl Mst1^4 Mt)/(2 t1)-(Mgl^3 Mt^3)/t1-(Mgl Mst1^2 Mt^3)/t1+(Mgl Mt^5)/(2 t1)-(Mgl^3 Mt s)/t1-(5 Mgl Mst1^2 Mt s)/(4 t1)+(Mgl Mt^3 s)/t1+(Mgl Mt s^2)/(2 t1)+Mgl Mt t1-(2 Mgl^3 Mt t1)/s+(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2)))+3 ((11 Mgl^4)/8-(3 Mgl^2 Mst1^2)/8-Mst1^4+(3 Mgl^2 Mt^2)/4+(17 Mst1^2 Mt^2)/8-(9 Mt^4)/8+(Mgl^2 s)/8+(9 Mst1^2 s)/8-(11 Mt^2 s)/8-s^2/2-Mgl^6/(4 t1)-(Mgl^4 Mst1^2)/(4 t1)+(Mgl^2 Mst1^4)/(4 t1)+Mst1^6/(4 t1)+(Mgl^4 Mt^2)/(4 t1)-(Mgl^2 Mst1^2 Mt^2)/(2 t1)-(3 Mst1^4 Mt^2)/(4 t1)+(Mgl^2 Mt^4)/(4 t1)+(3 Mst1^2 Mt^4)/(4 t1)-Mt^6/(4 t1)+(3 Mgl^4 s)/(8 t1)+(Mgl^2 Mst1^2 s)/(8 t1)-(Mst1^4 s)/(2 t1)+(Mgl^2 Mt^2 s)/(4 t1)+(9 Mst1^2 Mt^2 s)/(8 t1)-(5 Mt^4 s)/(8 t1)+(3 Mst1^2 s^2)/(8 t1)-(Mt^2 s^2)/(2 t1)-s^3/(8 t1)+(Mgl^2 t1)/4+(3 Mst1^2 t1)/4-(3 Mt^2 t1)/4+(Mgl^4 t1)/s-(Mgl^2 Mst1^2 t1)/s+(Mgl^2 Mt^2 t1)/s-(5 s t1)/8-t1^2/4-Mgl^4/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))+(3 Mt^4)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2-s-t1,Mgl^2,Mgl^2,Mgl^2,Mt^2]+(1/3 S2th (-2 Mgl^3 Mt+9/4 Mgl Mst1^2 Mt+3 Mgl Mt^3-(3 Mgl Mt s)/2-(Mgl^5 Mt)/(2 t1)+(Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/(2 t1)+(Mgl^3 Mt^3)/t1-(Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/(2 t1)-(Mgl^3 Mt s)/t1+(5 Mgl Mst1^2 Mt s)/(4 t1)+(Mgl Mt^3 s)/t1-(Mgl Mt s^2)/(2 t1)-Mgl Mt t1+(2 Mgl Mt^3 t1)/s+(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2)))+1/3 ((9 Mgl^4)/8-(17 Mgl^2 Mst1^2)/8+Mst1^4-(3 Mgl^2 Mt^2)/4+(3 Mst1^2 Mt^2)/8-(11 Mt^4)/8+(11 Mgl^2 s)/8-(9 Mst1^2 s)/8-(Mt^2 s)/8+s^2/2+Mgl^6/(4 t1)-(3 Mgl^4 Mst1^2)/(4 t1)+(3 Mgl^2 Mst1^4)/(4 t1)-Mst1^6/(4 t1)-(Mgl^4 Mt^2)/(4 t1)+(Mgl^2 Mst1^2 Mt^2)/(2 t1)-(Mst1^4 Mt^2)/(4 t1)-(Mgl^2 Mt^4)/(4 t1)+(Mst1^2 Mt^4)/(4 t1)+Mt^6/(4 t1)+(5 Mgl^4 s)/(8 t1)-(9 Mgl^2 Mst1^2 s)/(8 t1)+(Mst1^4 s)/(2 t1)-(Mgl^2 Mt^2 s)/(4 t1)-(Mst1^2 Mt^2 s)/(8 t1)-(3 Mt^4 s)/(8 t1)+(Mgl^2 s^2)/(2 t1)-(3 Mst1^2 s^2)/(8 t1)+s^3/(8 t1)+(3 Mgl^2 t1)/4-(3 Mst1^2 t1)/4-(Mt^2 t1)/4-(Mgl^2 Mt^2 t1)/s+(Mst1^2 Mt^2 t1)/s-(Mt^4 t1)/s+(5 s t1)/8+t1^2/4-(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mt^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2-s-t1,Mt^2,Mt^2,Mt^2,Mgl^2]+(3 S2th (-(3/4) Mgl Mst1^2 Mt+Mgl Mt^3-(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/(2 t1)+(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/(2 t1)+(Mgl Mst1^2 Mt s)/(4 t1)-(Mgl Mt t1)/2+(2 Mgl^3 Mt t1)/s-(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(5 Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^3 Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+3 (Mgl^4/8+(3 Mgl^2 Mst1^2)/8-Mst1^4/2-(3 Mgl^2 Mt^2)/4+(7 Mst1^2 Mt^2)/8-(3 Mt^4)/8-(Mgl^2 s)/8-(Mt^2 s)/8+Mgl^6/(4 t1)+(Mgl^4 Mst1^2)/(4 t1)-(Mgl^2 Mst1^4)/(4 t1)-Mst1^6/(4 t1)-(Mgl^4 Mt^2)/(4 t1)+(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(3 Mst1^4 Mt^2)/(4 t1)-(Mgl^2 Mt^4)/(4 t1)-(3 Mst1^2 Mt^4)/(4 t1)+Mt^6/(4 t1)+(Mgl^4 s)/(8 t1)-(Mgl^2 Mst1^2 s)/(8 t1)-(Mgl^2 Mt^2 s)/(4 t1)-(Mst1^2 Mt^2 s)/(8 t1)+(Mt^4 s)/(8 t1)-(Mgl^2 t1)/4-(3 Mst1^2 t1)/8+(Mt^2 t1)/4-(Mgl^4 t1)/s+(Mgl^2 Mst1^2 t1)/s-(Mgl^2 Mt^2 t1)/s-t1^2/8+Mgl^4/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))-(3 Mt^4)/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 t1)/(2 (s/Mst1^2+t1/Mst1^2))+(9 Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(5 Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 t1^2)/(8 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^3/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2+t1,Mgl^2,Mgl^2,Mgl^2,Mt^2]+(1/3 S2th (-Mgl^3 Mt+3/4 Mgl Mst1^2 Mt+(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1+(Mgl Mst1^4 Mt)/(2 t1)-(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1+(Mgl Mt^5)/(2 t1)-(Mgl Mst1^2 Mt s)/(4 t1)+(Mgl Mt t1)/2-(2 Mgl Mt^3 t1)/s-(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^3 Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 ((3 Mgl^4)/8-(7 Mgl^2 Mst1^2)/8+Mst1^4/2+(3 Mgl^2 Mt^2)/4-(3 Mst1^2 Mt^2)/8-Mt^4/8+(Mgl^2 s)/8+(Mt^2 s)/8-Mgl^6/(4 t1)+(3 Mgl^4 Mst1^2)/(4 t1)-(3 Mgl^2 Mst1^4)/(4 t1)+Mst1^6/(4 t1)+(Mgl^4 Mt^2)/(4 t1)-(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(Mst1^4 Mt^2)/(4 t1)+(Mgl^2 Mt^4)/(4 t1)-(Mst1^2 Mt^4)/(4 t1)-Mt^6/(4 t1)-(Mgl^4 s)/(8 t1)+(Mgl^2 Mst1^2 s)/(8 t1)+(Mgl^2 Mt^2 s)/(4 t1)+(Mst1^2 Mt^2 s)/(8 t1)-(Mt^4 s)/(8 t1)-(Mgl^2 t1)/4+(3 Mst1^2 t1)/8+(Mt^2 t1)/4+(Mgl^2 Mt^2 t1)/s-(Mst1^2 Mt^2 t1)/s+(Mt^4 t1)/s+t1^2/8+(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mt^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(9 Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(5 Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 t1)/(2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 t1^2)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^3/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2+t1,Mt^2,Mt^2,Mt^2,Mgl^2]+(3 (3/8-Mst1^2/s-Mst1^2/(4 t1)+s/(8 t1)+1/(4 (s/Mst1^2+t1/Mst1^2))+t1/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(1/8) Sqrt[1-(4 Mst1^2)/s]+(3 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 s)-(Sqrt[1-(4 Mst1^2)/s] s)/(8 Mst1^2)+Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s^2)/(8 Mst1^4 (-4+s/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1)-(Sqrt[1-(4 Mst1^2)/s] s)/(8 t1)-(Sqrt[1-(4 Mst1^2)/s] t1)/(4 Mst1^2)+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s t1)/(4 Mst1^4 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1^2)/(2 s^2)-(Sqrt[1-(4 Mst1^2)/s] t1^2)/(8 Mst1^2 s)+(Sqrt[1-(4 Mst1^2)/s] t1^2)/(8 Mst1^4 (-4+s/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1 (-4+s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(2 (s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]^2+3 (3/2-(4 Mst1^2)/s-Mst1^2/t1+s/(2 t1)+1/(s/Mst1^2+t1/Mst1^2)+t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]^2+1/3 PI (-I Sqrt[1-(4 Mst1^2)/s]-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s+(I Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2)-(6 I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(2 I Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] s^2)/(2 Mst1^4 (-4+s/Mst1^2))-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(I Sqrt[1-(4 Mst1^2)/s] t1)/Mst1^2-(2 I Sqrt[1-(4 Mst1^2)/s] t1)/s+(2 I Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] s t1)/(Mst1^4 (-4+s/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s] t1^2)/s^2+(I Sqrt[1-(4 Mst1^2)/s] t1^2)/(2 Mst1^2 s)-(I Sqrt[1-(4 Mst1^2)/s] t1^2)/(2 Mst1^4 (-4+s/Mst1^2))-(6 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(6 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(6 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) Log[1-1/(1+Sqrt[1-(4 Mst1^2)/s])+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+3 (1/12+t1/(3 s)+t1^2/(3 s^2)) Log[Mgl^2/s]+5 (1/24+t1/(6 s)+t1^2/(6 s^2)) Log[Msq^2/s]+3 (-(1/2)-(4 Mst1^2)/s-Mst1^4/t1^2-Mst1^2/t1-(2 t1)/s-(2 t1^2)/s^2+1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]^2+(1/48+t1/(12 s)+t1^2/(12 s^2)) Log[Mst2^2/s]+(1/12+t1/(3 s)+t1^2/(3 s^2)) Log[Mt^2/s]+(3 PI (I/2+(2 I Mst1^2)/s+(2 I Mst1^4)/t1^2+(I Mst1^2)/t1+(I t1)/s+(2 I t1^2)/s^2+(2 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+(I t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(1/2)-Mst1^2/s-(2 Mst1^4)/t1^2-Mst1^2/t1-t1/s-1/(2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(2 (1+t1/Mst1^2) (s/Mst1^2+t1/Mst1^2))-Mst1^2/(s (1+s/Mst1^2+t1/Mst1^2))-1/((1+t1/Mst1^2) (1+s/Mst1^2+t1/Mst1^2)))+3 (1/2+Mst1^2/s+(2 Mst1^4)/t1^2+Mst1^2/t1+t1/s+1/(2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(2 (1+t1/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Mst1^2/(s (1+s/Mst1^2+t1/Mst1^2))+1/((1+t1/Mst1^2) (1+s/Mst1^2+t1/Mst1^2)))+1/3 PI (-(1/2) I Sqrt[1-(4 Mst1^2)/s]+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s-(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(3 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(3 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[-(t1/Mst1^2)]+3 (-(1/2)-(2 Mst1^2)/s-Mst1^2/t1-(2 t1)/s+t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]^2+(1/3 (1/2-Mst1^2/s+Mst1^2/(2 t1)+t1/s-Mst1^2/(s (1-s/Mst1^2-t1/Mst1^2))-Mst1^2/(2 t1 (1-s/Mst1^2-t1/Mst1^2))+1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+3 PI (2 I+(2 I Mst1^2)/s+(I s)/(2 t1)+(3 I t1)/s+(2 I t1^2)/s^2-I/(s/Mst1^2+t1/Mst1^2)+(2 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+(2 I)/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+3 (-(1/2)+Mst1^2/s-Mst1^2/(2 t1)-t1/s+Mst1^2/(s (1-s/Mst1^2-t1/Mst1^2))+Mst1^2/(2 t1 (1-s/Mst1^2-t1/Mst1^2))-1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 PI (-I Sqrt[1-(4 Mst1^2)/s]+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s-(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(3 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[s/Mst1^2+t1/Mst1^2]+3 (2-(2 Mst1^2)/s+s/(2 t1)+(2 t1)/s+1/(s/Mst1^2+t1/Mst1^2)) Log[s/Mst1^2+t1/Mst1^2]^2+Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])] (3 (2+(4 Mst1^2)/s-s/Mst1^2+8/(-4+s/Mst1^2)-(4 s)/(Mst1^2 (-4+s/Mst1^2))+s^2/(Mst1^4 (-4+s/Mst1^2))+(2 Mst1^2)/t1-(2 t1)/Mst1^2+(4 t1)/s-(4 t1)/(Mst1^2 (-4+s/Mst1^2))+(2 s t1)/(Mst1^4 (-4+s/Mst1^2))+(4 t1^2)/s^2-t1^2/(Mst1^2 s)+t1^2/(Mst1^4 (-4+s/Mst1^2))+4/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^2)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-2/(s/Mst1^2+t1/Mst1^2)-4/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+3 PI (-((3 I)/2)+(4 I Mst1^2)/s+(I Mst1^2)/t1-(I s)/(2 t1)-I/(s/Mst1^2+t1/Mst1^2)-(I t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 PI (3/2 I Sqrt[1-(4 Mst1^2)/s]-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s+(2 I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+3 (-1-(8 Mst1^2)/s-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-(4 t1)/s-(4 t1^2)/s^2+2/(s/Mst1^2+t1/Mst1^2)-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]+3 (-1-(4 Mst1^2)/s-(4 Mst1^4)/t1^2-(2 Mst1^2)/t1-(2 t1)/s-(4 t1^2)/s^2-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-t1/(Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]+3 (-4-(4 Mst1^2)/s-s/t1-(6 t1)/s-(4 t1^2)/s^2+2/(s/Mst1^2+t1/Mst1^2)-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-4/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2])+Log[Mst1^2/s] (-(5/48)-(5 t1)/(12 s)-(5 t1^2)/(12 s^2)+5 (-(1/24)-t1/(6 s)-t1^2/(6 s^2))+1/3 (-(1/2)-(4 Mst1^2)/s-Mst1^4/t1^2-Mst1^2/t1-(2 t1)/s-(2 t1^2)/s^2+1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+3 PI (I/2+(4 I Mst1^2)/s+(I Mst1^4)/t1^2+(I Mst1^2)/t1+(2 I t1)/s+(2 I t1^2)/s^2-I/(s/Mst1^2+t1/Mst1^2)+(2 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+I/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+3 (5/12+(4 Mst1^2)/s+Mst1^4/t1^2+Mst1^2/t1+(5 t1)/(3 s)+(5 t1^2)/(3 s^2)-1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 PI (-(1/2) I Sqrt[1-(4 Mst1^2)/s]-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s+(I Sqrt[1-(4 Mst1^2)/s] s)/(4 Mst1^2)-(3 I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] s^2)/(4 Mst1^4 (-4+s/Mst1^2))-(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s] t1)/s+(I Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] s t1)/(2 Mst1^4 (-4+s/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] t1^2)/s^2+(I Sqrt[1-(4 Mst1^2)/s] t1^2)/(4 Mst1^2 s)-(I Sqrt[1-(4 Mst1^2)/s] t1^2)/(4 Mst1^4 (-4+s/Mst1^2))-(3 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(3 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(3 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+3 (-1-(4 Mst1^2)/s-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-(3 t1)/s-(2 t1^2)/s^2-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]+3 (-((4 Mst1^2)/s)-t1/s-(2 t1^2)/s^2+2/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2])+Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])] (-((4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/s^2)-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+3 (-1-(2 Mst1^2)/s+s/(2 Mst1^2)-4/(-4+s/Mst1^2)+(2 s)/(Mst1^2 (-4+s/Mst1^2))-s^2/(2 Mst1^4 (-4+s/Mst1^2))-Mst1^2/t1+t1/Mst1^2-(2 t1)/s+(2 t1)/(Mst1^2 (-4+s/Mst1^2))-(s t1)/(Mst1^4 (-4+s/Mst1^2))-(2 t1^2)/s^2+t1^2/(2 Mst1^2 s)-t1^2/(2 Mst1^4 (-4+s/Mst1^2))-2/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (-4+s/Mst1^2+t1/Mst1^2))+1/(s/Mst1^2+t1/Mst1^2)+2/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+1/3 (Sqrt[1-(4 Mst1^2)/s]+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s-(Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2)+(4 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(2 Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s^2)/(2 Mst1^4 (-4+s/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] t1)/Mst1^2+(2 Sqrt[1-(4 Mst1^2)/s] t1)/s-(2 Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s t1)/(Mst1^4 (-4+s/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s] t1^2)/s^2-(Sqrt[1-(4 Mst1^2)/s] t1^2)/(2 Mst1^2 s)+(Sqrt[1-(4 Mst1^2)/s] t1^2)/(2 Mst1^4 (-4+s/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+3 PI ((3 I)/4-(2 I Mst1^2)/s-(I Mst1^2)/(2 t1)+(I s)/(4 t1)+I/(2 (s/Mst1^2+t1/Mst1^2))+(I t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 PI (-(1/4) I Sqrt[1-(4 Mst1^2)/s]+(3 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s-(I Sqrt[1-(4 Mst1^2)/s] s)/(4 Mst1^2)+(2 I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] s^2)/(4 Mst1^4 (-4+s/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] s)/(4 t1)-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s] t1)/s-(I Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] s t1)/(2 Mst1^4 (-4+s/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] t1^2)/s^2-(I Sqrt[1-(4 Mst1^2)/s] t1^2)/(4 Mst1^2 s)+(I Sqrt[1-(4 Mst1^2)/s] t1^2)/(4 Mst1^4 (-4+s/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+(3 (-(3/2)+(4 Mst1^2)/s+Mst1^2/t1-s/(2 t1)-1/(s/Mst1^2+t1/Mst1^2)-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (3/2 Sqrt[1-(4 Mst1^2)/s]-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s+(2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+1/3 (-Sqrt[1-(4 Mst1^2)/s]-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s+(Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2)-(6 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] s^2)/(2 Mst1^4 (-4+s/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(Sqrt[1-(4 Mst1^2)/s] t1)/Mst1^2-(2 Sqrt[1-(4 Mst1^2)/s] t1)/s+(2 Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] s t1)/(Mst1^4 (-4+s/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s] t1^2)/s^2+(Sqrt[1-(4 Mst1^2)/s] t1^2)/(2 Mst1^2 s)-(Sqrt[1-(4 Mst1^2)/s] t1^2)/(2 Mst1^4 (-4+s/Mst1^2))-(6 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(6 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(6 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) Log[1-1/(1+Sqrt[1-(4 Mst1^2)/s])+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(3 (1/2+(4 Mst1^2)/s+Mst1^4/t1^2+Mst1^2/t1+(2 t1)/s+(2 t1^2)/s^2-1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 (-(1/2) Sqrt[1-(4 Mst1^2)/s]-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s+(Sqrt[1-(4 Mst1^2)/s] s)/(4 Mst1^2)-(3 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] s^2)/(4 Mst1^4 (-4+s/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2)-(Sqrt[1-(4 Mst1^2)/s] t1)/s+(Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] s t1)/(2 Mst1^4 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1^2)/s^2+(Sqrt[1-(4 Mst1^2)/s] t1^2)/(4 Mst1^2 s)-(Sqrt[1-(4 Mst1^2)/s] t1^2)/(4 Mst1^4 (-4+s/Mst1^2))-(3 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(3 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+(3 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[Mst1^2/s]+(3 (1/2+(2 Mst1^2)/s+(2 Mst1^4)/t1^2+Mst1^2/t1+t1/s+(2 t1^2)/s^2+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(1/2) Sqrt[1-(4 Mst1^2)/s]+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s-Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(3 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(3 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[-(t1/Mst1^2)]+(3 (2+(2 Mst1^2)/s+s/(2 t1)+(3 t1)/s+(2 t1^2)/s^2-1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 (-Sqrt[1-(4 Mst1^2)/s]+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s-Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+(3 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[s/Mst1^2+t1/Mst1^2])+1/3 (-Sqrt[1-(4 Mst1^2)/s]-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s+(Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2)-(6 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] s^2)/(2 Mst1^4 (-4+s/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(Sqrt[1-(4 Mst1^2)/s] t1)/Mst1^2-(2 Sqrt[1-(4 Mst1^2)/s] t1)/s+(2 Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] s t1)/(Mst1^4 (-4+s/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s] t1^2)/s^2+(Sqrt[1-(4 Mst1^2)/s] t1^2)/(2 Mst1^2 s)-(Sqrt[1-(4 Mst1^2)/s] t1^2)/(2 Mst1^4 (-4+s/Mst1^2))-(6 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(6 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(6 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) PolyLog[2,1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+1/3 (3/2 Sqrt[1-(4 Mst1^2)/s]-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s+(2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) PolyLog[2,-(1/(1+Sqrt[1-(4 Mst1^2)/s]))+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(3 (2-(2 Mst1^2)/s+s/(2 t1)+(2 t1)/s+1/(s/Mst1^2+t1/Mst1^2))+1/3 (1-(2 Mst1^2)/s-(2 Mst1^2)/t1+s/(2 t1)-1/(s/Mst1^2+t1/Mst1^2)+(4 Mst1^2)/(s (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2)))) PolyLog[2,1-s/Mst1^2-t1/Mst1^2]+(3 (-(1/2)-(2 Mst1^2)/s-Mst1^2/t1-(2 t1)/s+t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (1/2-(2 Mst1^2)/s+Mst1^2/t1+2/(s/Mst1^2+t1/Mst1^2)-(4 Mst1^2)/(s (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) PolyLog[2,1+t1/Mst1^2]
h1gg22[s_,t1_,Mst1_,L1]:= 1/3 (-(1/2)-(4 Mst1^2)/s-Mst1^4/t1^2-Mst1^2/t1-(2 t1)/s-(2 t1^2)/s^2+1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+3 PI (I/2+(4 I Mst1^2)/s+(I Mst1^4)/t1^2+(I Mst1^2)/t1+(2 I t1)/s+(2 I t1^2)/s^2-I/(s/Mst1^2+t1/Mst1^2)+(2 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+I/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+3 (1/2+(4 Mst1^2)/s+Mst1^4/t1^2+Mst1^2/t1+(2 t1)/s+(2 t1^2)/s^2-1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 PI (-(1/2) I Sqrt[1-(4 Mst1^2)/s]-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s+(I Sqrt[1-(4 Mst1^2)/s] s)/(4 Mst1^2)-(3 I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] s^2)/(4 Mst1^4 (-4+s/Mst1^2))-(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s] t1)/s+(I Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] s t1)/(2 Mst1^4 (-4+s/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] t1^2)/s^2+(I Sqrt[1-(4 Mst1^2)/s] t1^2)/(4 Mst1^2 s)-(I Sqrt[1-(4 Mst1^2)/s] t1^2)/(4 Mst1^4 (-4+s/Mst1^2))-(3 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(3 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(3 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+(3 (1/2+(4 Mst1^2)/s+Mst1^4/t1^2+Mst1^2/t1+(2 t1)/s+(2 t1^2)/s^2-1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 (-(1/2) Sqrt[1-(4 Mst1^2)/s]-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s+(Sqrt[1-(4 Mst1^2)/s] s)/(4 Mst1^2)-(3 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] s^2)/(4 Mst1^4 (-4+s/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2)-(Sqrt[1-(4 Mst1^2)/s] t1)/s+(Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] s t1)/(2 Mst1^4 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1^2)/s^2+(Sqrt[1-(4 Mst1^2)/s] t1^2)/(4 Mst1^2 s)-(Sqrt[1-(4 Mst1^2)/s] t1^2)/(4 Mst1^4 (-4+s/Mst1^2))-(3 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(3 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+(3 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+3 (-1-(8 Mst1^2)/s-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-(4 t1)/s-(4 t1^2)/s^2+2/(s/Mst1^2+t1/Mst1^2)-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+3 (-1-(8 Mst1^2)/s-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-(4 t1)/s-(4 t1^2)/s^2+2/(s/Mst1^2+t1/Mst1^2)-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]+3 (-1-(4 Mst1^2)/s-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-(3 t1)/s-(2 t1^2)/s^2-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]+3 (-((4 Mst1^2)/s)-t1/s-(2 t1^2)/s^2+2/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2]
h1gg22[s_,t1_,Mst1_,L2]:= 3 (-(1/2)-(4 Mst1^2)/s-Mst1^4/t1^2-Mst1^2/t1-(2 t1)/s-(2 t1^2)/s^2+1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))


h1gg23[s_,t1_,Mst1_,L0]:= 1/3 (Mst1^2/(4 t1)+1/(4 (s/Mst1^2+t1/Mst1^2)))+3 FINpsis (1/2+Mst1^4/t1^2+Mst1^2/t1+t1/s+1/(s/Mst1^2+t1/Mst1^2)-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+3 PI2 (1/8+(2 Mst1^4)/(3 t1^2)+(7 Mst1^2)/(12 t1)-s/(24 t1)+t1/(3 s)+7/(12 (s/Mst1^2+t1/Mst1^2))+t1/(24 Mst1^2 (s/Mst1^2+t1/Mst1^2))-2/(3 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/3 FINpsis (-(1/2)-Mst1^4/t1^2-Mst1^2/t1-t1/s-1/(s/Mst1^2+t1/Mst1^2)+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 PI2 (1/12-1/24 Sqrt[1-(4 Mst1^2)/s]+(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] s)/(3 Mst1^2 (-4+s/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(2 t1^2)-Mst1^2/(2 t1)-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1)+s/(12 t1)-(Sqrt[1-(4 Mst1^2)/s] s)/(24 t1)-(Sqrt[1-(4 Mst1^2)/s] t1)/(3 s)-(Sqrt[1-(4 Mst1^2)/s] t1)/(3 Mst1^2 (-4+s/Mst1^2))-(7 Sqrt[1-(4 Mst1^2)/s])/(6 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(7 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(6 t1 (-4+s/Mst1^2+t1/Mst1^2))-1/(2 (s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(2 (s/Mst1^2+t1/Mst1^2))+(4 Mst1^2)/(3 s (s/Mst1^2+t1/Mst1^2))-(7 Sqrt[1-(4 Mst1^2)/s])/(6 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2)/(3 t1 (s/Mst1^2+t1/Mst1^2))-t1/(12 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(24 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/3 FINmass (-(Mst1^4/t1^3)-Mst1^2/t1^2-1/(4 t1)-1/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1^2 (s/Mst1^2+t1/Mst1^2))+1/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 FINmass (Mst1^4/t1^3+Mst1^2/t1^2+1/(4 t1)+1/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1^2 (s/Mst1^2+t1/Mst1^2))-1/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 Lst1gl (-((Mgl^2 Mst1^4)/t1^3)-(Mgl^2 Mst1^2)/t1^2-Mgl^2/(4 t1)-Mgl^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 Lst1gl ((Mgl^2 Mst1^4)/t1^3+(Mgl^2 Mst1^2)/t1^2+Mgl^2/(4 t1)+Mgl^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 fB0 S2th (-((4 Mgl Mst1^4 Mt)/t1^3)-(5 Mgl Mst1^2 Mt)/t1^2-(3 Mgl Mt)/(2 t1)-(3 Mgl Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 Mgl Mt)/(s (s/Mst1^2+t1/Mst1^2))-(4 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))+(5 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 fB0 S2th ((4 Mgl Mst1^4 Mt)/t1^3+(5 Mgl Mst1^2 Mt)/t1^2+(3 Mgl Mt)/(2 t1)+(3 Mgl Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(4 Mgl Mt)/(s (s/Mst1^2+t1/Mst1^2))+(4 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))-(5 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 fB0 (-((2 Mgl^2 Mst1^4)/t1^3)+(2 Mst1^6)/t1^3-(2 Mst1^4 Mt^2)/t1^3-(5 Mgl^2 Mst1^2)/(2 t1^2)+(3 Mst1^4)/(2 t1^2)-(5 Mst1^2 Mt^2)/(2 t1^2)-(3 Mgl^2)/(4 t1)+Mst1^2/(4 t1)-(3 Mt^2)/(4 t1)+1/(4 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl^2)/(s (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2)/(s (s/Mst1^2+t1/Mst1^2))-(2 Mt^2)/(s (s/Mst1^2+t1/Mst1^2))-(2 Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^4)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))-3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(5 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(5 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mst1^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mt^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+2/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)-(2 Mgl^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-(2 Mt^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 Lst1t (-((Mst1^4 Mt^2)/t1^3)-(Mst1^2 Mt^2)/t1^2-Mt^2/(4 t1)-Mt^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 (1-(Mgl^2 Mst1^4)/t1^3-(Mst1^4 Mt^2)/t1^3-(Mgl^2 Mst1^2)/t1^2+(2 Mst1^4)/t1^2-(Mst1^2 Mt^2)/t1^2-Mgl^2/(4 t1)+(7 Mst1^2)/(4 t1)-Mt^2/(4 t1)+(2 t1)/s+7/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 Lst1t ((Mst1^4 Mt^2)/t1^3+(Mst1^2 Mt^2)/t1^2+Mt^2/(4 t1)+Mt^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 (-1+(Mgl^2 Mst1^4)/t1^3+(Mst1^4 Mt^2)/t1^3+(Mgl^2 Mst1^2)/t1^2-(2 Mst1^4)/t1^2+(Mst1^2 Mt^2)/t1^2+Mgl^2/(4 t1)-(2 Mst1^2)/t1+Mt^2/(4 t1)-(2 t1)/s-2/(s/Mst1^2+t1/Mst1^2)+Mgl^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 fB0 ((2 Mgl^2 Mst1^4)/t1^3-(2 Mst1^6)/t1^3+(2 Mst1^4 Mt^2)/t1^3+(5 Mgl^2 Mst1^2)/(2 t1^2)-(3 Mst1^4)/(2 t1^2)+(5 Mst1^2 Mt^2)/(2 t1^2)+(3 Mgl^2)/(4 t1)-Mst1^2/(4 t1)+(3 Mt^2)/(4 t1)-1/(4 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl^2)/(s (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(s (s/Mst1^2+t1/Mst1^2))+(2 Mt^2)/(s (s/Mst1^2+t1/Mst1^2))+(2 Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^4)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(5 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(5 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mt^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-2/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)+(2 Mgl^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+(2 Mt^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+(1/3 S2th ((2 Mgl Mt)/s-(Mgl Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(s (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))+(3 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 S2th (-((2 Mgl Mt)/s)+(Mgl Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(s (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))-(3 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 (1/4+Mgl^2/s-Mst1^2/s+Mt^2/s+Mst1^2/(4 t1)+t1/(2 s)+3/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(s (s/Mst1^2+t1/Mst1^2))+Mst1^2/(s (s/Mst1^2+t1/Mst1^2))-Mt^2/(s (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))-3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(3 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(3 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mst1^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 (-(1/4)-Mgl^2/s+Mst1^2/s-Mt^2/s-Mst1^2/(4 t1)-t1/(2 s)-3/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(s (s/Mst1^2+t1/Mst1^2))-Mst1^2/(s (s/Mst1^2+t1/Mst1^2))+Mt^2/(s (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(3 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(3 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mst1^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))) B0[Mst1^2-s-t1,Mgl^2,Mt^2]+(1/3 S2th (-((2 Mgl Mt)/s)-(2 Mgl Mst1^4 Mt)/t1^3-(3 Mgl Mst1^2 Mt)/t1^2-(Mgl Mt)/t1-(2 Mgl Mt)/(s (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(4 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2)))+3 S2th ((2 Mgl Mt)/s+(2 Mgl Mst1^4 Mt)/t1^3+(3 Mgl Mst1^2 Mt)/t1^2+(Mgl Mt)/t1+(2 Mgl Mt)/(s (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(4 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2)))+3 (1/4-Mgl^2/s+Mst1^2/s-Mt^2/s-(Mgl^2 Mst1^4)/t1^3+Mst1^6/t1^3-(Mst1^4 Mt^2)/t1^3-(3 Mgl^2 Mst1^2)/(2 t1^2)+(3 Mst1^4)/(2 t1^2)-(3 Mst1^2 Mt^2)/(2 t1^2)-Mgl^2/(2 t1)+(3 Mst1^2)/(4 t1)-Mt^2/(2 t1)+t1/(2 s)+1/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(s (s/Mst1^2+t1/Mst1^2))+Mst1^2/(s (s/Mst1^2+t1/Mst1^2))-Mt^2/(s (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(t1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl^2)/(t1 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(2 Mt^2)/(t1 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(1/4)+Mgl^2/s-Mst1^2/s+Mt^2/s+(Mgl^2 Mst1^4)/t1^3-Mst1^6/t1^3+(Mst1^4 Mt^2)/t1^3+(3 Mgl^2 Mst1^2)/(2 t1^2)-(3 Mst1^4)/(2 t1^2)+(3 Mst1^2 Mt^2)/(2 t1^2)+Mgl^2/(2 t1)-(3 Mst1^2)/(4 t1)+Mt^2/(2 t1)-t1/(2 s)-1/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(s (s/Mst1^2+t1/Mst1^2))-Mst1^2/(s (s/Mst1^2+t1/Mst1^2))+Mt^2/(s (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(t1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+(2 Mt^2)/(t1 (s/Mst1^2+t1/Mst1^2)))) B0[Mst1^2+t1,Mgl^2,Mt^2]+(3 S2th (-((Mgl Mt)/2)+(Mgl^3 Mt)/t1+(Mgl Mst1^2 Mt)/t1-(Mgl Mt^3)/t1-(Mgl Mt s)/(2 t1)+(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+3 (-(Mst1^2/4)+Mt^2/2+(3 s)/8-Mgl^4/(2 t1)+(Mgl^2 Mst1^2)/t1+Mst1^4/(2 t1)-(Mst1^2 Mt^2)/t1+Mt^4/(2 t1)-(Mst1^2 s)/(4 t1)+(Mt^2 s)/(2 t1)+s^2/(8 t1)+(3 t1)/8+Mgl^2/(s/Mst1^2+t1/Mst1^2)-Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(s/Mst1^2+t1/Mst1^2)+Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1/(4 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mgl^2,Mgl^2,Mgl^2]+(C2th^2 (-(Mst1^4/(2 t1))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2)))+1/3 C2th^2 (Mst1^4/(2 t1)+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-((3 Mst1^2)/2)+s/4+(5 Mst1^4)/(2 t1)-(3 Mst1^2 s)/(2 t1)+s^2/(4 t1)-t1/4+(5 Mst1^2)/(2 (s/Mst1^2+t1/Mst1^2))+(3 t1)/(2 (s/Mst1^2+t1/Mst1^2))+t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mst1^2,Mst1^2,Mst1^2]+(1/3 C2th^2 (-((Mst1^2 Mst2^2)/(2 t1))-Mst2^2/(2 (s/Mst1^2+t1/Mst1^2)))+1/3 ((Mst1^2 Mst2^2)/(2 t1)+Mst2^2/(2 (s/Mst1^2+t1/Mst1^2)))+C2th^2 ((Mst1^2 Mst2^2)/(2 t1)+Mst2^2/(2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mst2^2,Mst2^2,Mst2^2]+(1/3 S2th ((Mgl Mt)/2+(Mgl^3 Mt)/t1-(Mgl Mst1^2 Mt)/t1-(Mgl Mt^3)/t1+(Mgl Mt s)/(2 t1)-(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(Mgl^2/2)+Mst1^2/4-(3 s)/8-Mgl^4/(2 t1)+(Mgl^2 Mst1^2)/t1-Mst1^4/(2 t1)-(Mst1^2 Mt^2)/t1+Mt^4/(2 t1)-(Mgl^2 s)/(2 t1)+(Mst1^2 s)/(4 t1)-s^2/(8 t1)-(3 t1)/8+Mgl^2/(s/Mst1^2+t1/Mst1^2)-Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(s/Mst1^2+t1/Mst1^2)+Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mt^2,Mt^2,Mt^2]+(3 S2th (3 Mgl Mt-(2 Mgl^3 Mt)/s-(2 Mgl Mst1^2 Mt)/s+(2 Mgl Mt^3)/s-(Mgl^3 Mt)/t1-(Mgl Mst1^2 Mt)/t1+(Mgl Mt^3)/t1+(Mgl Mt s)/t1+(2 Mgl Mt t1)/s)+3 (-Mgl^2+(3 Mst1^2)/2-2 Mt^2+Mgl^4/s-Mst1^4/s+(2 Mst1^2 Mt^2)/s-Mt^4/s-s+Mgl^4/(2 t1)-Mst1^4/(2 t1)+(Mst1^2 Mt^2)/t1-Mt^4/(2 t1)-(Mgl^2 s)/(4 t1)+(Mst1^2 s)/(2 t1)-(3 Mt^2 s)/(4 t1)-s^2/(4 t1)-(5 t1)/4-(Mgl^2 t1)/s+(Mst1^2 t1)/s-(Mt^2 t1)/s-t1^2/(2 s))) C0[0,Mst1^2,Mst1^2-s-t1,Mgl^2,Mgl^2,Mt^2]+(1/3 S2th (-3 Mgl Mt-(2 Mgl^3 Mt)/s+(2 Mgl Mst1^2 Mt)/s+(2 Mgl Mt^3)/s-(Mgl^3 Mt)/t1+(Mgl Mst1^2 Mt)/t1+(Mgl Mt^3)/t1-(Mgl Mt s)/t1-(2 Mgl Mt t1)/s)+1/3 (2 Mgl^2-(3 Mst1^2)/2+Mt^2+Mgl^4/s-(2 Mgl^2 Mst1^2)/s+Mst1^4/s-Mt^4/s+s+Mgl^4/(2 t1)-(Mgl^2 Mst1^2)/t1+Mst1^4/(2 t1)-Mt^4/(2 t1)+(3 Mgl^2 s)/(4 t1)-(Mst1^2 s)/(2 t1)+(Mt^2 s)/(4 t1)+s^2/(4 t1)+(5 t1)/4+(Mgl^2 t1)/s-(Mst1^2 t1)/s+(Mt^2 t1)/s+t1^2/(2 s))) C0[0,Mst1^2,Mst1^2-s-t1,Mt^2,Mt^2,Mgl^2]+(3 S2th ((2 Mgl^3 Mt)/s+(2 Mgl Mst1^2 Mt)/s-(2 Mgl Mt^3)/s+(2 Mgl Mt t1)/s-(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))+3 (-(Mgl^2/4)+Mt^2/4-Mgl^4/s+Mst1^4/s-(2 Mst1^2 Mt^2)/s+Mt^4/s-(Mgl^2 t1)/s+(Mst1^2 t1)/s-(Mt^2 t1)/s+t1^2/(2 s)+Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(s/Mst1^2+t1/Mst1^2)-Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,Mst1^2,Mst1^2+t1,Mgl^2,Mgl^2,Mt^2]+(1/3 S2th ((2 Mgl^3 Mt)/s-(2 Mgl Mst1^2 Mt)/s-(2 Mgl Mt^3)/s-(2 Mgl Mt t1)/s+(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(Mgl^2/4)+Mt^2/4-Mgl^4/s+(2 Mgl^2 Mst1^2)/s-Mst1^4/s+Mt^4/s+(Mgl^2 t1)/s-(Mst1^2 t1)/s+(Mt^2 t1)/s-t1^2/(2 s)-Mgl^2/(s/Mst1^2+t1/Mst1^2)+Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))-Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1/(2 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,Mst1^2,Mst1^2+t1,Mt^2,Mt^2,Mgl^2]+3 (2 Mst1^2-(3 s)/4-Mst1^4/t1+(Mst1^2 s)/t1-s^2/(4 t1)-(3 t1)/4+(2 Mst1^2 t1)/s-Mst1^2/(s/Mst1^2+t1/Mst1^2)-t1/(s/Mst1^2+t1/Mst1^2)-t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))) C0[Mst1^2,Mst1^2,s,0,Mst1^2,0]+(3 S2th (-((3 Mgl Mt)/2)+(Mgl Mst1^2 Mt)/t1-(Mgl Mt s)/(2 t1)-(2 Mgl Mt t1)/s+(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+3 ((3 Mgl^2)/4-Mst1^2+(3 Mt^2)/4+(3 s)/8-(Mgl^2 Mst1^2)/(2 t1)+Mst1^4/(2 t1)-(Mst1^2 Mt^2)/(2 t1)+(Mgl^2 s)/(4 t1)-(Mst1^2 s)/(2 t1)+(Mt^2 s)/(4 t1)+s^2/(8 t1)+(3 t1)/8+(Mgl^2 t1)/s-(Mst1^2 t1)/s+(Mt^2 t1)/s-Mgl^2/(2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(2 (s/Mst1^2+t1/Mst1^2))+t1/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[Mst1^2,Mst1^2,s,Mgl^2,Mt^2,Mgl^2]+(1/3 S2th ((3 Mgl Mt)/2-(Mgl Mst1^2 Mt)/t1+(Mgl Mt s)/(2 t1)+(2 Mgl Mt t1)/s-(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-((3 Mgl^2)/4)+Mst1^2-(3 Mt^2)/4-(3 s)/8+(Mgl^2 Mst1^2)/(2 t1)-Mst1^4/(2 t1)+(Mst1^2 Mt^2)/(2 t1)-(Mgl^2 s)/(4 t1)+(Mst1^2 s)/(2 t1)-(Mt^2 s)/(4 t1)-s^2/(8 t1)-(3 t1)/8-(Mgl^2 t1)/s+(Mst1^2 t1)/s-(Mt^2 t1)/s+Mgl^2/(2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(2 (s/Mst1^2+t1/Mst1^2))-t1/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[Mst1^2,Mst1^2,s,Mt^2,Mgl^2,Mt^2]+(3 S2th (3 Mgl^3 Mt+9/4 Mgl Mst1^2 Mt-2 Mgl Mt^3-(3 Mgl Mt s)/2-(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/(2 t1)+(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/(2 t1)+(Mgl^3 Mt s)/t1+(5 Mgl Mst1^2 Mt s)/(4 t1)-(Mgl Mt^3 s)/t1-(Mgl Mt s^2)/(2 t1)-Mgl Mt t1+(2 Mgl^3 Mt t1)/s-(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2)))+3 (-((11 Mgl^4)/8)+(3 Mgl^2 Mst1^2)/8+Mst1^4-(3 Mgl^2 Mt^2)/4-(17 Mst1^2 Mt^2)/8+(9 Mt^4)/8-(Mgl^2 s)/8-(9 Mst1^2 s)/8+(11 Mt^2 s)/8+s^2/2+Mgl^6/(4 t1)+(Mgl^4 Mst1^2)/(4 t1)-(Mgl^2 Mst1^4)/(4 t1)-Mst1^6/(4 t1)-(Mgl^4 Mt^2)/(4 t1)+(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(3 Mst1^4 Mt^2)/(4 t1)-(Mgl^2 Mt^4)/(4 t1)-(3 Mst1^2 Mt^4)/(4 t1)+Mt^6/(4 t1)-(3 Mgl^4 s)/(8 t1)-(Mgl^2 Mst1^2 s)/(8 t1)+(Mst1^4 s)/(2 t1)-(Mgl^2 Mt^2 s)/(4 t1)-(9 Mst1^2 Mt^2 s)/(8 t1)+(5 Mt^4 s)/(8 t1)-(3 Mst1^2 s^2)/(8 t1)+(Mt^2 s^2)/(2 t1)+s^3/(8 t1)-(Mgl^2 t1)/4-(3 Mst1^2 t1)/4+(3 Mt^2 t1)/4-(Mgl^4 t1)/s+(Mgl^2 Mst1^2 t1)/s-(Mgl^2 Mt^2 t1)/s+(5 s t1)/8+t1^2/4+Mgl^4/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))-(3 Mt^4)/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2-s-t1,Mgl^2,Mgl^2,Mgl^2,Mt^2]+(1/3 S2th (2 Mgl^3 Mt-9/4 Mgl Mst1^2 Mt-3 Mgl Mt^3+(3 Mgl Mt s)/2+(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1+(Mgl Mst1^4 Mt)/(2 t1)-(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1+(Mgl Mt^5)/(2 t1)+(Mgl^3 Mt s)/t1-(5 Mgl Mst1^2 Mt s)/(4 t1)-(Mgl Mt^3 s)/t1+(Mgl Mt s^2)/(2 t1)+Mgl Mt t1-(2 Mgl Mt^3 t1)/s-(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2)))+1/3 (-((9 Mgl^4)/8)+(17 Mgl^2 Mst1^2)/8-Mst1^4+(3 Mgl^2 Mt^2)/4-(3 Mst1^2 Mt^2)/8+(11 Mt^4)/8-(11 Mgl^2 s)/8+(9 Mst1^2 s)/8+(Mt^2 s)/8-s^2/2-Mgl^6/(4 t1)+(3 Mgl^4 Mst1^2)/(4 t1)-(3 Mgl^2 Mst1^4)/(4 t1)+Mst1^6/(4 t1)+(Mgl^4 Mt^2)/(4 t1)-(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(Mst1^4 Mt^2)/(4 t1)+(Mgl^2 Mt^4)/(4 t1)-(Mst1^2 Mt^4)/(4 t1)-Mt^6/(4 t1)-(5 Mgl^4 s)/(8 t1)+(9 Mgl^2 Mst1^2 s)/(8 t1)-(Mst1^4 s)/(2 t1)+(Mgl^2 Mt^2 s)/(4 t1)+(Mst1^2 Mt^2 s)/(8 t1)+(3 Mt^4 s)/(8 t1)-(Mgl^2 s^2)/(2 t1)+(3 Mst1^2 s^2)/(8 t1)-s^3/(8 t1)-(3 Mgl^2 t1)/4+(3 Mst1^2 t1)/4+(Mt^2 t1)/4+(Mgl^2 Mt^2 t1)/s-(Mst1^2 Mt^2 t1)/s+(Mt^4 t1)/s-(5 s t1)/8-t1^2/4+(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mt^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2-s-t1,Mt^2,Mt^2,Mt^2,Mgl^2]+(3 S2th (-(3/4) Mgl Mst1^2 Mt+Mgl Mt^3-(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/(2 t1)+(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/(2 t1)+(Mgl Mst1^2 Mt s)/(4 t1)-(Mgl Mt t1)/2+(2 Mgl^3 Mt t1)/s-(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(5 Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^3 Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+3 (Mgl^4/8+(3 Mgl^2 Mst1^2)/8-Mst1^4/2-(3 Mgl^2 Mt^2)/4+(7 Mst1^2 Mt^2)/8-(3 Mt^4)/8-(Mgl^2 s)/8-(Mt^2 s)/8+Mgl^6/(4 t1)+(Mgl^4 Mst1^2)/(4 t1)-(Mgl^2 Mst1^4)/(4 t1)-Mst1^6/(4 t1)-(Mgl^4 Mt^2)/(4 t1)+(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(3 Mst1^4 Mt^2)/(4 t1)-(Mgl^2 Mt^4)/(4 t1)-(3 Mst1^2 Mt^4)/(4 t1)+Mt^6/(4 t1)+(Mgl^4 s)/(8 t1)-(Mgl^2 Mst1^2 s)/(8 t1)-(Mgl^2 Mt^2 s)/(4 t1)-(Mst1^2 Mt^2 s)/(8 t1)+(Mt^4 s)/(8 t1)-(Mgl^2 t1)/4-(3 Mst1^2 t1)/8+(Mt^2 t1)/4-(Mgl^4 t1)/s+(Mgl^2 Mst1^2 t1)/s-(Mgl^2 Mt^2 t1)/s-t1^2/8+Mgl^4/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))-(3 Mt^4)/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 t1)/(2 (s/Mst1^2+t1/Mst1^2))+(9 Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(5 Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 t1^2)/(8 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^3/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2+t1,Mgl^2,Mgl^2,Mgl^2,Mt^2]+(1/3 S2th (-Mgl^3 Mt+3/4 Mgl Mst1^2 Mt+(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1+(Mgl Mst1^4 Mt)/(2 t1)-(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1+(Mgl Mt^5)/(2 t1)-(Mgl Mst1^2 Mt s)/(4 t1)+(Mgl Mt t1)/2-(2 Mgl Mt^3 t1)/s-(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^3 Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 ((3 Mgl^4)/8-(7 Mgl^2 Mst1^2)/8+Mst1^4/2+(3 Mgl^2 Mt^2)/4-(3 Mst1^2 Mt^2)/8-Mt^4/8+(Mgl^2 s)/8+(Mt^2 s)/8-Mgl^6/(4 t1)+(3 Mgl^4 Mst1^2)/(4 t1)-(3 Mgl^2 Mst1^4)/(4 t1)+Mst1^6/(4 t1)+(Mgl^4 Mt^2)/(4 t1)-(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(Mst1^4 Mt^2)/(4 t1)+(Mgl^2 Mt^4)/(4 t1)-(Mst1^2 Mt^4)/(4 t1)-Mt^6/(4 t1)-(Mgl^4 s)/(8 t1)+(Mgl^2 Mst1^2 s)/(8 t1)+(Mgl^2 Mt^2 s)/(4 t1)+(Mst1^2 Mt^2 s)/(8 t1)-(Mt^4 s)/(8 t1)-(Mgl^2 t1)/4+(3 Mst1^2 t1)/8+(Mt^2 t1)/4+(Mgl^2 Mt^2 t1)/s-(Mst1^2 Mt^2 t1)/s+(Mt^4 t1)/s+t1^2/8+(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mt^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(9 Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(5 Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 t1)/(2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 t1^2)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^3/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2+t1,Mt^2,Mt^2,Mt^2,Mgl^2]+(3 (-(5/8)-Mst1^2/(4 t1)-s/(8 t1)-t1/s-1/(4 (s/Mst1^2+t1/Mst1^2))+t1/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (1/8 Sqrt[1-(4 Mst1^2)/s]-Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s)/(4 Mst1^2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s)/(8 t1)+(Sqrt[1-(4 Mst1^2)/s] t1)/(4 s)+(Sqrt[1-(4 Mst1^2)/s] t1)/(4 Mst1^2 (-4+s/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]^2+3 (-(5/2)-Mst1^2/t1-s/(2 t1)-(4 t1)/s-1/(s/Mst1^2+t1/Mst1^2)+t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]^2+1/3 PI ((2 I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] t1)/s-(I Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) Log[1-1/(1+Sqrt[1-(4 Mst1^2)/s])+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+3 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1-t1/s-1/(s/Mst1^2+t1/Mst1^2)+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]^2+(3 PI (I/2+(2 I Mst1^2)/s+(2 I Mst1^4)/t1^2+(I Mst1^2)/t1+(I t1)/s+(2 I t1^2)/s^2+(2 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+(I t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(1/2)-Mst1^2/s-(2 Mst1^4)/t1^2-Mst1^2/t1-t1/s-1/(2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(2 (1+t1/Mst1^2) (s/Mst1^2+t1/Mst1^2))-Mst1^2/(s (1+s/Mst1^2+t1/Mst1^2))-1/((1+t1/Mst1^2) (1+s/Mst1^2+t1/Mst1^2)))+3 (1/2+Mst1^2/s+(2 Mst1^4)/t1^2+Mst1^2/t1+t1/s+1/(2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(2 (1+t1/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Mst1^2/(s (1+s/Mst1^2+t1/Mst1^2))+1/((1+t1/Mst1^2) (1+s/Mst1^2+t1/Mst1^2)))+1/3 PI (-(1/2) I Sqrt[1-(4 Mst1^2)/s]+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s-(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(3 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(3 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[-(t1/Mst1^2)]+3 (-(1/2)-(2 Mst1^2)/s-Mst1^2/t1-(2 t1)/s+t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]^2+(3 (1/2-Mst1^2/s+Mst1^2/(2 t1)+t1/s-Mst1^2/(s (1-s/Mst1^2-t1/Mst1^2))-Mst1^2/(2 t1 (1-s/Mst1^2-t1/Mst1^2))+1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+3 PI (-2 I-(2 I Mst1^2)/s-(I s)/(2 t1)-(3 I t1)/s-(2 I t1^2)/s^2+I/(s/Mst1^2+t1/Mst1^2)-(2 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(2 I)/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 (-(1/2)+Mst1^2/s-Mst1^2/(2 t1)-t1/s+Mst1^2/(s (1-s/Mst1^2-t1/Mst1^2))+Mst1^2/(2 t1 (1-s/Mst1^2-t1/Mst1^2))-1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 PI (I Sqrt[1-(4 Mst1^2)/s]-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s+(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(3 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[s/Mst1^2+t1/Mst1^2]+3 (-2+(2 Mst1^2)/s-s/(2 t1)-(2 t1)/s-1/(s/Mst1^2+t1/Mst1^2)) Log[s/Mst1^2+t1/Mst1^2]^2+Log[Mst1^2/s] (3 (1/2+Mst1^4/t1^2+Mst1^2/t1+t1/s+1/(s/Mst1^2+t1/Mst1^2)-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+3 PI (I/2+(I Mst1^4)/t1^2+(I Mst1^2)/t1+(I t1)/s+I/(s/Mst1^2+t1/Mst1^2)-I/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1-t1/s-1/(s/Mst1^2+t1/Mst1^2)+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 PI ((I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))-(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+3 (-1-(4 Mst1^2)/s-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-(3 t1)/s-(2 t1^2)/s^2-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]+3 ((4 Mst1^2)/s+t1/s+(2 t1^2)/s^2-2/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2])+Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])] (3 PI ((5 I)/2+(I Mst1^2)/t1+(I s)/(2 t1)+(4 I t1)/s+I/(s/Mst1^2+t1/Mst1^2)-(I t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 PI (-(1/2) I Sqrt[1-(4 Mst1^2)/s]+(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+3 (-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-(2 t1)/s-2/(s/Mst1^2+t1/Mst1^2)+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]+3 (-1-(4 Mst1^2)/s-(4 Mst1^4)/t1^2-(2 Mst1^2)/t1-(2 t1)/s-(4 t1^2)/s^2-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-t1/(Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]+3 (4+(4 Mst1^2)/s+s/t1+(6 t1)/s+(4 t1^2)/s^2-2/(s/Mst1^2+t1/Mst1^2)+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+4/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2])+Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])] (3 PI (-((5 I)/4)-(I Mst1^2)/(2 t1)-(I s)/(4 t1)-(2 I t1)/s-I/(2 (s/Mst1^2+t1/Mst1^2))+(I t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 PI (1/4 I Sqrt[1-(4 Mst1^2)/s]-(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] s)/(4 t1)+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+(3 (5/2+Mst1^2/t1+s/(2 t1)+(4 t1)/s+1/(s/Mst1^2+t1/Mst1^2)-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(1/2) Sqrt[1-(4 Mst1^2)/s]+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+1/3 ((2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] t1)/s-(Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) Log[1-1/(1+Sqrt[1-(4 Mst1^2)/s])+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(3 (1/2+Mst1^4/t1^2+Mst1^2/t1+t1/s+1/(s/Mst1^2+t1/Mst1^2)-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 (Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[Mst1^2/s]+(3 (1/2+(2 Mst1^2)/s+(2 Mst1^4)/t1^2+Mst1^2/t1+t1/s+(2 t1^2)/s^2+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(1/2) Sqrt[1-(4 Mst1^2)/s]+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s-Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(3 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(3 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[-(t1/Mst1^2)]+(3 (-2-(2 Mst1^2)/s-s/(2 t1)-(3 t1)/s-(2 t1^2)/s^2+1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 (Sqrt[1-(4 Mst1^2)/s]-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/s+Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-(3 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[s/Mst1^2+t1/Mst1^2])+1/3 ((2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] t1)/s-(Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) PolyLog[2,1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+1/3 (-(1/2) Sqrt[1-(4 Mst1^2)/s]+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) PolyLog[2,-(1/(1+Sqrt[1-(4 Mst1^2)/s]))+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(3 (-2+(2 Mst1^2)/s-s/(2 t1)-(2 t1)/s-1/(s/Mst1^2+t1/Mst1^2))+1/3 (-1+(2 Mst1^2)/s+(2 Mst1^2)/t1-s/(2 t1)+1/(s/Mst1^2+t1/Mst1^2)-(4 Mst1^2)/(s (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2)))) PolyLog[2,1-s/Mst1^2-t1/Mst1^2]+(3 (-(1/2)-(2 Mst1^2)/s-Mst1^2/t1-(2 t1)/s+t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (1/2-(2 Mst1^2)/s+Mst1^2/t1+2/(s/Mst1^2+t1/Mst1^2)-(4 Mst1^2)/(s (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) PolyLog[2,1+t1/Mst1^2]
h1gg23[s_,t1_,Mst1_,L1]:= 3 (1/2+Mst1^4/t1^2+Mst1^2/t1+t1/s+1/(s/Mst1^2+t1/Mst1^2)-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+3 PI (I/2+(I Mst1^4)/t1^2+(I Mst1^2)/t1+(I t1)/s+I/(s/Mst1^2+t1/Mst1^2)-I/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1-t1/s-1/(s/Mst1^2+t1/Mst1^2)+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 PI ((I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))-(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+(3 (1/2+Mst1^4/t1^2+Mst1^2/t1+t1/s+1/(s/Mst1^2+t1/Mst1^2)-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 (Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+3 (-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-(2 t1)/s-2/(s/Mst1^2+t1/Mst1^2)+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+3 (-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-(2 t1)/s-2/(s/Mst1^2+t1/Mst1^2)+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]+3 (-1-(4 Mst1^2)/s-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-(3 t1)/s-(2 t1^2)/s^2-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]+3 ((4 Mst1^2)/s+t1/s+(2 t1^2)/s^2-2/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2]
h1gg23[s_,t1_,Mst1_,L2]:= 3 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1-t1/s-1/(s/Mst1^2+t1/Mst1^2)+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))


h1gg31[s_,t1_,Mst1_,L0]:= -1+(Mgl^2 Mst1^4)/t1^3+(Mst1^4 Mt^2)/t1^3+(Mgl^2 Mst1^2)/t1^2-(2 Mst1^4)/t1^2+(Mst1^2 Mt^2)/t1^2+Mgl^2/(8 t1)-(2 Mst1^2)/t1+Mt^2/(8 t1)+2/(s/Mst1^2+t1/Mst1^2)-Mgl^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+1/9 (Mst1^2/(4 t1)-1/(4 (s/Mst1^2+t1/Mst1^2)))+1/9 FINpsis (-(1/2)-Mst1^4/t1^2-Mst1^2/t1+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+FINpsis (1/2+Mst1^4/t1^2+Mst1^2/t1-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 PI2 (-(1/12)-7/24 Sqrt[1-(4 Mst1^2)/s]-(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(2 t1^2)-Mst1^2/(2 t1)-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1)+s/(12 t1)-(Sqrt[1-(4 Mst1^2)/s] s)/(24 t1)-(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(3 t1 (-4+s/Mst1^2+t1/Mst1^2))+1/(2 (s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(2 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2)/(3 t1 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1 (s/Mst1^2+t1/Mst1^2))+t1/(12 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(24 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+PI2 (1/12+7/24 Sqrt[1-(4 Mst1^2)/s]+(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2))+Mst1^4/(6 t1^2)+(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(2 t1^2)+(5 Mst1^2)/(6 t1)+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1)-s/(6 t1)+(Sqrt[1-(4 Mst1^2)/s] s)/(24 t1)+(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(3 t1 (-4+s/Mst1^2+t1/Mst1^2))-5/(6 (s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(2 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(7 Mst1^2)/(3 t1 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1 (s/Mst1^2+t1/Mst1^2))-t1/(6 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(24 Mst1^2 (s/Mst1^2+t1/Mst1^2))+1/(6 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Sqrt[1-(4 Mst1^2)/s]/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+FINmass (Mst1^4/t1^3+Mst1^2/t1^2+1/(8 t1)-1/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1^2 (s/Mst1^2+t1/Mst1^2))-1/(t1 (s/Mst1^2+t1/Mst1^2))+1/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 FINmass (-(Mst1^4/t1^3)-Mst1^2/t1^2-1/(8 t1)+1/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1^2 (s/Mst1^2+t1/Mst1^2))+1/(t1 (s/Mst1^2+t1/Mst1^2))-1/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+Lst1gl ((Mgl^2 Mst1^4)/t1^3+(Mgl^2 Mst1^2)/t1^2+Mgl^2/(8 t1)-Mgl^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 Lst1gl (-((Mgl^2 Mst1^4)/t1^3)-(Mgl^2 Mst1^2)/t1^2-Mgl^2/(8 t1)+Mgl^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 fB0 S2th ((4 Mgl Mst1^4 Mt)/t1^3+(5 Mgl Mst1^2 Mt)/t1^2+(5 Mgl Mt)/(4 t1)-(5 Mgl Mt)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(6 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))+(5 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+fB0 S2th (-((4 Mgl Mst1^4 Mt)/t1^3)-(5 Mgl Mst1^2 Mt)/t1^2-(5 Mgl Mt)/(4 t1)+(5 Mgl Mt)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(4 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(6 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))-(5 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+fB0 ((2 Mgl^2 Mst1^4)/t1^3-(2 Mst1^6)/t1^3+(2 Mst1^4 Mt^2)/t1^3+(5 Mgl^2 Mst1^2)/(2 t1^2)-(3 Mst1^4)/(2 t1^2)+(5 Mst1^2 Mt^2)/(2 t1^2)+(5 Mgl^2)/(8 t1)-Mst1^2/(8 t1)+(5 Mt^2)/(8 t1)+1/(8 (s/Mst1^2+t1/Mst1^2))-(5 Mgl^2)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(5 Mt^2)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^4)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^2)/(t1 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))-(3 Mt^2)/(t1 (s/Mst1^2+t1/Mst1^2))-3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(5 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(5 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mt^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+2/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)-(2 Mgl^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-(2 Mt^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+Lst1t ((Mst1^4 Mt^2)/t1^3+(Mst1^2 Mt^2)/t1^2+Mt^2/(8 t1)-Mt^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 Lst1t (-((Mst1^4 Mt^2)/t1^3)-(Mst1^2 Mt^2)/t1^2-Mt^2/(8 t1)+Mt^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 (1-(Mgl^2 Mst1^4)/t1^3-(Mst1^4 Mt^2)/t1^3-(Mgl^2 Mst1^2)/t1^2+(2 Mst1^4)/t1^2-(Mst1^2 Mt^2)/t1^2-Mgl^2/(8 t1)+(7 Mst1^2)/(4 t1)-Mt^2/(8 t1)-7/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 fB0 (-((2 Mgl^2 Mst1^4)/t1^3)+(2 Mst1^6)/t1^3-(2 Mst1^4 Mt^2)/t1^3-(5 Mgl^2 Mst1^2)/(2 t1^2)+(3 Mst1^4)/(2 t1^2)-(5 Mst1^2 Mt^2)/(2 t1^2)-(5 Mgl^2)/(8 t1)+Mst1^2/(8 t1)-(5 Mt^2)/(8 t1)-1/(8 (s/Mst1^2+t1/Mst1^2))+(5 Mgl^2)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mt^2)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^4)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2)/(t1 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))+(3 Mt^2)/(t1 (s/Mst1^2+t1/Mst1^2))+3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(5 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(5 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mst1^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mt^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-2/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)+(2 Mgl^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+(2 Mt^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+(1/4+Mst1^2/(4 t1)-3/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(3 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(3 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mst1^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+S2th (-((Mgl Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))-(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))+(3 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 S2th ((Mgl Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))-(3 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/9 (-(1/4)-Mst1^2/(4 t1)+3/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))-3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(3 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(3 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mst1^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))) B0[Mst1^2-s-t1,Mgl^2,Mt^2]+(1/4-(Mgl^2 Mst1^4)/t1^3+Mst1^6/t1^3-(Mst1^4 Mt^2)/t1^3-(3 Mgl^2 Mst1^2)/(2 t1^2)+(3 Mst1^4)/(2 t1^2)-(3 Mst1^2 Mt^2)/(2 t1^2)-Mgl^2/(2 t1)+(3 Mst1^2)/(4 t1)-Mt^2/(2 t1)-1/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(t1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+S2th ((2 Mgl Mst1^4 Mt)/t1^3+(3 Mgl Mst1^2 Mt)/t1^2+(Mgl Mt)/t1-(2 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2)))+1/9 S2th (-((2 Mgl Mst1^4 Mt)/t1^3)-(3 Mgl Mst1^2 Mt)/t1^2-(Mgl Mt)/t1+(2 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2)))+1/9 (-(1/4)+(Mgl^2 Mst1^4)/t1^3-Mst1^6/t1^3+(Mst1^4 Mt^2)/t1^3+(3 Mgl^2 Mst1^2)/(2 t1^2)-(3 Mst1^4)/(2 t1^2)+(3 Mst1^2 Mt^2)/(2 t1^2)+Mgl^2/(2 t1)-(3 Mst1^2)/(4 t1)+Mt^2/(2 t1)+1/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(t1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2)))) B0[Mst1^2+t1,Mgl^2,Mt^2]+(Mst1^2/2-Mt^2+s/4-Mgl^4/t1+(2 Mgl^2 Mst1^2)/t1+Mst1^4/t1-(2 Mst1^2 Mt^2)/t1+Mt^4/t1-(Mst1^2 s)/(2 t1)+(Mt^2 s)/t1+s^2/(4 t1)+t1/4-(2 Mgl^2)/(s/Mst1^2+t1/Mst1^2)+Mgl^4/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(s/Mst1^2+t1/Mst1^2)+(2 Mt^2)/(s/Mst1^2+t1/Mst1^2)-Mt^4/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1/(2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th (Mgl Mt+(2 Mgl^3 Mt)/t1+(2 Mgl Mst1^2 Mt)/t1-(2 Mgl Mt^3)/t1-(Mgl Mt s)/t1-(2 Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(2 Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mgl^2,Mgl^2,Mgl^2]+(-((3 Mst1^2)/2)+s/4-(5 Mst1^4)/(2 t1)+(3 Mst1^2 s)/(2 t1)-s^2/(4 t1)-t1/4+(5 Mst1^2)/(2 (s/Mst1^2+t1/Mst1^2))+(3 t1)/(2 (s/Mst1^2+t1/Mst1^2))+t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+1/9 C2th^2 (Mst1^4/(2 t1)-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2)))+C2th^2 (-(Mst1^4/(2 t1))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2)))+1/9 ((3 Mst1^2)/2-s/4+(5 Mst1^4)/(2 t1)-(3 Mst1^2 s)/(2 t1)+s^2/(4 t1)+t1/4-(5 Mst1^2)/(2 (s/Mst1^2+t1/Mst1^2))-(3 t1)/(2 (s/Mst1^2+t1/Mst1^2))-t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mst1^2,Mst1^2,Mst1^2]+(-((Mst1^2 Mst2^2)/(2 t1))+Mst2^2/(2 (s/Mst1^2+t1/Mst1^2))+1/9 ((Mst1^2 Mst2^2)/(2 t1)-Mst2^2/(2 (s/Mst1^2+t1/Mst1^2)))+C2th^2 ((Mst1^2 Mst2^2)/(2 t1)-Mst2^2/(2 (s/Mst1^2+t1/Mst1^2)))+1/9 C2th^2 (-((Mst1^2 Mst2^2)/(2 t1))+Mst2^2/(2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mst2^2,Mst2^2,Mst2^2]+(-(Mgl^2/2)+Mst1^2/4+s/8+Mgl^4/(2 t1)-(Mgl^2 Mst1^2)/t1+Mst1^4/(2 t1)+(Mst1^2 Mt^2)/t1-Mt^4/(2 t1)+(Mgl^2 s)/(2 t1)-(Mst1^2 s)/(4 t1)+s^2/(8 t1)+t1/8+Mgl^2/(s/Mst1^2+t1/Mst1^2)-Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(s/Mst1^2+t1/Mst1^2)+Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th ((Mgl Mt)/2-(Mgl^3 Mt)/t1+(Mgl Mst1^2 Mt)/t1+(Mgl Mt^3)/t1-(Mgl Mt s)/(2 t1)-(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 S2th (-((Mgl Mt)/2)+(Mgl^3 Mt)/t1-(Mgl Mst1^2 Mt)/t1-(Mgl Mt^3)/t1+(Mgl Mt s)/(2 t1)+(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 (Mgl^2/2-Mst1^2/4-s/8-Mgl^4/(2 t1)+(Mgl^2 Mst1^2)/t1-Mst1^4/(2 t1)-(Mst1^2 Mt^2)/t1+Mt^4/(2 t1)-(Mgl^2 s)/(2 t1)+(Mst1^2 s)/(4 t1)-s^2/(8 t1)-t1/8-Mgl^2/(s/Mst1^2+t1/Mst1^2)+Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(s/Mst1^2+t1/Mst1^2)-Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mt^2,Mt^2,Mt^2]+(-Mgl^2+Mst1^2-Mt^2-s+S2th (2 Mgl Mt-(Mgl^3 Mt)/t1-(3 Mgl Mst1^2 Mt)/t1+(Mgl Mt^3)/t1+(2 Mgl Mt s)/t1)+Mgl^4/(2 t1)+(Mgl^2 Mst1^2)/t1-(3 Mst1^4)/(2 t1)+(2 Mst1^2 Mt^2)/t1-Mt^4/(2 t1)-(3 Mgl^2 s)/(4 t1)+(Mst1^2 s)/t1-(5 Mt^2 s)/(4 t1)-s^2/(2 t1)-t1/2) C0[0,Mst1^2,Mst1^2-s-t1,Mgl^2,Mgl^2,Mt^2]+(-(Mgl^2/2)+Mst1^2/2-Mt^2/2-s/2+1/9 S2th (-Mgl Mt-(Mgl^3 Mt)/t1+(Mgl Mst1^2 Mt)/t1+(Mgl Mt^3)/t1-(Mgl Mt s)/t1)+S2th (Mgl Mt-(2 Mgl Mst1^2 Mt)/t1+(Mgl Mt s)/t1)+1/9 (Mgl^2/2-Mst1^2/2+Mt^2/2+s/2+Mgl^4/(2 t1)-(Mgl^2 Mst1^2)/t1+Mst1^4/(2 t1)-Mt^4/(2 t1)+(3 Mgl^2 s)/(4 t1)-(Mst1^2 s)/(2 t1)+(Mt^2 s)/(4 t1)+s^2/(4 t1)+t1/4)+(Mgl^2 Mst1^2)/t1-Mst1^4/t1+(Mst1^2 Mt^2)/t1-(Mgl^2 s)/(2 t1)+(Mst1^2 s)/(2 t1)-(Mt^2 s)/(2 t1)-s^2/(4 t1)-t1/4) C0[0,Mst1^2,Mst1^2-s-t1,Mt^2,Mt^2,Mgl^2]+(-(Mgl^2/4)+Mt^2/4-Mgl^2/(s/Mst1^2+t1/Mst1^2)-Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mst1^2)/(2 (s/Mst1^2+t1/Mst1^2))-(2 Mt^2)/(s/Mst1^2+t1/Mst1^2)+Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1/(s/Mst1^2+t1/Mst1^2)-(3 Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(5 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th ((3 Mgl Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,Mst1^2,Mst1^2+t1,Mgl^2,Mgl^2,Mt^2]+(-(Mgl^2/(s/Mst1^2+t1/Mst1^2))+Mst1^2/(s/Mst1^2+t1/Mst1^2)-Mt^2/(s/Mst1^2+t1/Mst1^2)+t1/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+1/9 S2th (-((Mgl Mt)/(s/Mst1^2+t1/Mst1^2))+(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))+S2th ((2 Mgl Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 (-(Mgl^2/4)+Mt^2/4+Mgl^2/(s/Mst1^2+t1/Mst1^2)-Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1/(2 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,Mst1^2,Mst1^2+t1,Mt^2,Mt^2,Mgl^2]+(-(s/2)-(2 Mst1^4)/t1+(2 Mst1^2 s)/t1-s^2/(2 t1)-t1/2+(2 Mst1^2)/(s/Mst1^2+t1/Mst1^2)+(2 t1)/(s/Mst1^2+t1/Mst1^2)+t1^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))) C0[Mst1^2,Mst1^2,s,0,Mst1^2,0]+(Mgl^2/2+Mt^2/2+s/4-(Mgl^2 Mst1^2)/t1+Mst1^4/t1-(Mst1^2 Mt^2)/t1+(Mgl^2 s)/(2 t1)-(Mst1^2 s)/t1+(Mt^2 s)/(2 t1)+s^2/(4 t1)+t1/4+Mgl^2/(s/Mst1^2+t1/Mst1^2)-Mst1^2/(s/Mst1^2+t1/Mst1^2)+Mt^2/(s/Mst1^2+t1/Mst1^2)-t1/(s/Mst1^2+t1/Mst1^2)+(Mgl^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th (-Mgl Mt+(2 Mgl Mst1^2 Mt)/t1-(Mgl Mt s)/t1-(2 Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[Mst1^2,Mst1^2,s,Mgl^2,Mt^2,Mgl^2]+(Mgl^2/4+Mt^2/4+s/8-(Mgl^2 Mst1^2)/(2 t1)+Mst1^4/(2 t1)-(Mst1^2 Mt^2)/(2 t1)+(Mgl^2 s)/(4 t1)-(Mst1^2 s)/(2 t1)+(Mt^2 s)/(4 t1)+s^2/(8 t1)+t1/8+Mgl^2/(2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(2 (s/Mst1^2+t1/Mst1^2))-t1/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th (-((Mgl Mt)/2)+(Mgl Mst1^2 Mt)/t1-(Mgl Mt s)/(2 t1)-(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 S2th ((Mgl Mt)/2-(Mgl Mst1^2 Mt)/t1+(Mgl Mt s)/(2 t1)+(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 (-(Mgl^2/4)-Mt^2/4-s/8+(Mgl^2 Mst1^2)/(2 t1)-Mst1^4/(2 t1)+(Mst1^2 Mt^2)/(2 t1)-(Mgl^2 s)/(4 t1)+(Mst1^2 s)/(2 t1)-(Mt^2 s)/(4 t1)-s^2/(8 t1)-t1/8-Mgl^2/(2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(2 (s/Mst1^2+t1/Mst1^2))+t1/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[Mst1^2,Mst1^2,s,Mt^2,Mgl^2,Mt^2]+(-((5 Mgl^4)/4)+(5 Mgl^2 Mst1^2)/4-(Mgl^2 Mt^2)/2+(Mst1^2 Mt^2)/4-Mt^4/4-(Mgl^2 s)/4-(3 Mst1^2 s)/4+(3 Mt^2 s)/4+s^2/2+Mgl^6/(2 t1)+(Mgl^4 Mst1^2)/(2 t1)-(Mgl^2 Mst1^4)/(2 t1)-Mst1^6/(2 t1)-(Mgl^4 Mt^2)/(2 t1)+(Mgl^2 Mst1^2 Mt^2)/t1+(3 Mst1^4 Mt^2)/(2 t1)-(Mgl^2 Mt^4)/(2 t1)-(3 Mst1^2 Mt^4)/(2 t1)+Mt^6/(2 t1)-(3 Mgl^4 s)/(4 t1)-(Mgl^2 Mst1^2 s)/(4 t1)+(Mst1^4 s)/t1-(Mgl^2 Mt^2 s)/(2 t1)-(9 Mst1^2 Mt^2 s)/(4 t1)+(5 Mt^4 s)/(4 t1)-(3 Mst1^2 s^2)/(4 t1)+(Mt^2 s^2)/t1+s^3/(4 t1)+(s t1)/4-Mgl^4/(2 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(2 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(s/Mst1^2+t1/Mst1^2)+(Mgl^4 Mt^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mst1^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+(3 Mt^4)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^4 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th (2 Mgl^3 Mt-1/2 Mgl Mst1^2 Mt-Mgl Mt s-(Mgl^5 Mt)/t1-(2 Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/t1+(2 Mgl^3 Mt^3)/t1+(2 Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/t1+(2 Mgl^3 Mt s)/t1+(5 Mgl Mst1^2 Mt s)/(2 t1)-(2 Mgl Mt^3 s)/t1-(Mgl Mt s^2)/t1+(2 Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^5 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mst1^2 Mt)/(s/Mst1^2+t1/Mst1^2)-(2 Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)-(2 Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2-s-t1,Mgl^2,Mgl^2,Mgl^2,Mt^2]+(-(Mgl^4/8)+(Mgl^2 Mst1^2)/8-(Mgl^2 Mt^2)/4+(5 Mst1^2 Mt^2)/8-(5 Mt^4)/8+(3 Mgl^2 s)/8-(3 Mst1^2 s)/8-(Mt^2 s)/8+s^2/4+Mgl^6/(4 t1)-(3 Mgl^4 Mst1^2)/(4 t1)+(3 Mgl^2 Mst1^4)/(4 t1)-Mst1^6/(4 t1)-(Mgl^4 Mt^2)/(4 t1)+(Mgl^2 Mst1^2 Mt^2)/(2 t1)-(Mst1^4 Mt^2)/(4 t1)-(Mgl^2 Mt^4)/(4 t1)+(Mst1^2 Mt^4)/(4 t1)+Mt^6/(4 t1)+(5 Mgl^4 s)/(8 t1)-(9 Mgl^2 Mst1^2 s)/(8 t1)+(Mst1^4 s)/(2 t1)-(Mgl^2 Mt^2 s)/(4 t1)-(Mst1^2 Mt^2 s)/(8 t1)-(3 Mt^4 s)/(8 t1)+(Mgl^2 s^2)/(2 t1)-(3 Mst1^2 s^2)/(8 t1)+s^3/(8 t1)+(s t1)/8+(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mt^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+1/9 S2th (1/4 Mgl Mst1^2 Mt-Mgl Mt^3+(Mgl Mt s)/2+(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1+(Mgl Mst1^4 Mt)/(2 t1)-(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1+(Mgl Mt^5)/(2 t1)+(Mgl^3 Mt s)/t1-(5 Mgl Mst1^2 Mt s)/(4 t1)-(Mgl Mt^3 s)/t1+(Mgl Mt s^2)/(2 t1)+(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2)))+S2th (-(1/4) Mgl Mst1^2 Mt+Mgl Mt^3-(Mgl Mt s)/2-(Mgl^5 Mt)/(2 t1)+(Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/(2 t1)+(Mgl^3 Mt^3)/t1-(Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/(2 t1)-(Mgl^3 Mt s)/t1+(5 Mgl Mst1^2 Mt s)/(4 t1)+(Mgl Mt^3 s)/t1-(Mgl Mt s^2)/(2 t1)-(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2)))+1/9 (Mgl^4/8-(Mgl^2 Mst1^2)/8+(Mgl^2 Mt^2)/4-(5 Mst1^2 Mt^2)/8+(5 Mt^4)/8-(3 Mgl^2 s)/8+(3 Mst1^2 s)/8+(Mt^2 s)/8-s^2/4-Mgl^6/(4 t1)+(3 Mgl^4 Mst1^2)/(4 t1)-(3 Mgl^2 Mst1^4)/(4 t1)+Mst1^6/(4 t1)+(Mgl^4 Mt^2)/(4 t1)-(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(Mst1^4 Mt^2)/(4 t1)+(Mgl^2 Mt^4)/(4 t1)-(Mst1^2 Mt^4)/(4 t1)-Mt^6/(4 t1)-(5 Mgl^4 s)/(8 t1)+(9 Mgl^2 Mst1^2 s)/(8 t1)-(Mst1^4 s)/(2 t1)+(Mgl^2 Mt^2 s)/(4 t1)+(Mst1^2 Mt^2 s)/(8 t1)+(3 Mt^4 s)/(8 t1)-(Mgl^2 s^2)/(2 t1)+(3 Mst1^2 s^2)/(8 t1)-s^3/(8 t1)-(s t1)/8-(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mt^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2-s-t1,Mt^2,Mt^2,Mt^2,Mgl^2]+(-(Mgl^4/4)+(5 Mgl^2 Mst1^2)/4-Mst1^4-(Mgl^2 Mt^2)/2+(9 Mst1^2 Mt^2)/4-(5 Mt^4)/4-(Mgl^2 s)/4-(Mt^2 s)/4+Mgl^6/(2 t1)+(Mgl^4 Mst1^2)/(2 t1)-(Mgl^2 Mst1^4)/(2 t1)-Mst1^6/(2 t1)-(Mgl^4 Mt^2)/(2 t1)+(Mgl^2 Mst1^2 Mt^2)/t1+(3 Mst1^4 Mt^2)/(2 t1)-(Mgl^2 Mt^4)/(2 t1)-(3 Mst1^2 Mt^4)/(2 t1)+Mt^6/(2 t1)+(Mgl^4 s)/(4 t1)-(Mgl^2 Mst1^2 s)/(4 t1)-(Mgl^2 Mt^2 s)/(2 t1)-(Mst1^2 Mt^2 s)/(4 t1)+(Mt^4 s)/(4 t1)-(3 Mst1^2 t1)/4+Mt^2 t1-t1^2/4-Mgl^4/(2 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(2 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(s/Mst1^2+t1/Mst1^2)+(Mgl^4 Mt^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mst1^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+(3 Mt^4)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(4 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^4 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 t1)/(s/Mst1^2+t1/Mst1^2)-(9 Mt^2 t1)/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mt^4 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 t1^2)/(4 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1^2)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^3/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th (-(5/2) Mgl Mst1^2 Mt+2 Mgl Mt^3-(Mgl^5 Mt)/t1-(2 Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/t1+(2 Mgl^3 Mt^3)/t1+(2 Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/t1+(Mgl Mst1^2 Mt s)/(2 t1)-Mgl Mt t1+(2 Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^5 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mst1^2 Mt)/(s/Mst1^2+t1/Mst1^2)-(2 Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)-(2 Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mgl Mt t1)/(2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl^3 Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt^3 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1^2)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2+t1,Mgl^2,Mgl^2,Mgl^2,Mt^2]+(-((5 Mgl^4)/8)+(9 Mgl^2 Mst1^2)/8-Mst1^4/2-(Mgl^2 Mt^2)/4+(5 Mst1^2 Mt^2)/8-Mt^4/8-(Mgl^2 s)/8-(Mt^2 s)/8+Mgl^6/(4 t1)-(3 Mgl^4 Mst1^2)/(4 t1)+(3 Mgl^2 Mst1^4)/(4 t1)-Mst1^6/(4 t1)-(Mgl^4 Mt^2)/(4 t1)+(Mgl^2 Mst1^2 Mt^2)/(2 t1)-(Mst1^4 Mt^2)/(4 t1)-(Mgl^2 Mt^4)/(4 t1)+(Mst1^2 Mt^4)/(4 t1)+Mt^6/(4 t1)+(Mgl^4 s)/(8 t1)-(Mgl^2 Mst1^2 s)/(8 t1)-(Mgl^2 Mt^2 s)/(4 t1)-(Mst1^2 Mt^2 s)/(8 t1)+(Mt^4 s)/(8 t1)+(Mgl^2 t1)/2-(3 Mst1^2 t1)/8-t1^2/8+(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mt^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(9 Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(5 Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 t1)/(2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 t1^2)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^3/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+1/9 S2th (-Mgl^3 Mt+5/4 Mgl Mst1^2 Mt+(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1+(Mgl Mst1^4 Mt)/(2 t1)-(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1+(Mgl Mt^5)/(2 t1)-(Mgl Mst1^2 Mt s)/(4 t1)+(Mgl Mt t1)/2+(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(5 Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^3 Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+S2th (Mgl^3 Mt-5/4 Mgl Mst1^2 Mt-(Mgl^5 Mt)/(2 t1)+(Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/(2 t1)+(Mgl^3 Mt^3)/t1-(Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/(2 t1)+(Mgl Mst1^2 Mt s)/(4 t1)-(Mgl Mt t1)/2-(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^3 Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 ((5 Mgl^4)/8-(9 Mgl^2 Mst1^2)/8+Mst1^4/2+(Mgl^2 Mt^2)/4-(5 Mst1^2 Mt^2)/8+Mt^4/8+(Mgl^2 s)/8+(Mt^2 s)/8-Mgl^6/(4 t1)+(3 Mgl^4 Mst1^2)/(4 t1)-(3 Mgl^2 Mst1^4)/(4 t1)+Mst1^6/(4 t1)+(Mgl^4 Mt^2)/(4 t1)-(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(Mst1^4 Mt^2)/(4 t1)+(Mgl^2 Mt^4)/(4 t1)-(Mst1^2 Mt^4)/(4 t1)-Mt^6/(4 t1)-(Mgl^4 s)/(8 t1)+(Mgl^2 Mst1^2 s)/(8 t1)+(Mgl^2 Mt^2 s)/(4 t1)+(Mst1^2 Mt^2 s)/(8 t1)-(Mt^4 s)/(8 t1)-(Mgl^2 t1)/2+(3 Mst1^2 t1)/8+t1^2/8-(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mt^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(9 Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(5 Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 t1)/(2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 t1^2)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^3/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2+t1,Mt^2,Mt^2,Mt^2,Mgl^2]+(-((3 Mgl^4)/4)+(Mgl^2 Mst1^2)/4+Mst1^4/2-(Mgl^2 Mt^2)/2+(Mst1^2 Mt^2)/4-(3 Mt^4)/4-(Mgl^2 s)/4-(Mt^2 s)/4+Mgl^6/(2 t1)-(Mgl^4 Mst1^2)/(2 t1)-(Mgl^2 Mst1^4)/(2 t1)+Mst1^6/(2 t1)-(Mgl^4 Mt^2)/(2 t1)+(Mgl^2 Mst1^2 Mt^2)/t1-(Mst1^4 Mt^2)/(2 t1)-(Mgl^2 Mt^4)/(2 t1)-(Mst1^2 Mt^4)/(2 t1)+Mt^6/(2 t1)+(Mgl^4 s)/(4 t1)-(Mgl^2 Mst1^2 s)/(4 t1)-(Mgl^2 Mt^2 s)/(2 t1)-(Mst1^2 Mt^2 s)/(4 t1)+(Mt^4 s)/(4 t1)+Mgl^4/(2 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(2 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(s/Mst1^2+t1/Mst1^2)+(Mgl^4 Mt^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+Mt^4/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^4 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+S2th (Mgl^3 Mt+1/2 Mgl Mst1^2 Mt+Mgl Mt^3-(Mgl^5 Mt)/t1+(Mgl Mst1^4 Mt)/t1+(2 Mgl^3 Mt^3)/t1-(Mgl Mt^5)/t1+(Mgl Mst1^2 Mt s)/(2 t1)+(Mgl^5 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mst1^2 Mt)/(s/Mst1^2+t1/Mst1^2)-(2 Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(2 (s/Mst1^2+t1/Mst1^2)))) D0[0,Mst1^2,0,Mst1^2,Mst1^2-s-t1,Mst1^2+t1,Mt^2,Mt^2,Mgl^2,Mgl^2]+(-(3/4)-1/8 Sqrt[1-(4 Mst1^2)/s]-Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2))-Mst1^2/(2 t1)-s/(4 t1)-(Sqrt[1-(4 Mst1^2)/s] s)/(8 t1)-Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1 (-4+s/Mst1^2+t1/Mst1^2))+1/(2 (s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-t1/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+1/9 (1/8 Sqrt[1-(4 Mst1^2)/s]+Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s)/(8 t1)+Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1 (-4+s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]^2+(-3-(2 Mst1^2)/t1-s/t1+2/(s/Mst1^2+t1/Mst1^2)-t1/(Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]^2+(1/9 PI (-I Sqrt[1-(4 Mst1^2)/s]-(2 I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+PI (I Sqrt[1-(4 Mst1^2)/s]+(2 I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1-1/(1+Sqrt[1-(4 Mst1^2)/s])+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(-(1/2)-Mst1^4/t1^2-Mst1^2/t1+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]^2+(-(1/2)-Mst1^2/t1-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-t1/(Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]^2+(1/2+Mst1^2/(2 t1)-Mst1^2/(2 t1 (1-s/Mst1^2-t1/Mst1^2))-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+1/9 (-(1/2)-Mst1^2/(2 t1)+Mst1^2/(2 t1 (1-s/Mst1^2-t1/Mst1^2))+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 PI (-((I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1)+(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+PI (-2 I+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I s)/t1-(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)-(2 I t1)/s-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 I)/(s/Mst1^2+t1/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(4 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(4 I)/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[s/Mst1^2+t1/Mst1^2]+(-(3/2)+Mst1^2/t1-s/t1+1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))) Log[s/Mst1^2+t1/Mst1^2]^2+Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])] (PI (3 I-1/2 I Sqrt[1-(4 Mst1^2)/s]-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 I Mst1^2)/t1-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(I s)/t1+(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)-(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 I)/(s/Mst1^2+t1/Mst1^2)+(2 I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(I t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/9 PI (1/2 I Sqrt[1-(4 Mst1^2)/s]+(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+(-2-(4 Mst1^4)/t1^2-(4 Mst1^2)/t1+4/(s/Mst1^2+t1/Mst1^2)+(8 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-4/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]+(-2-(8 Mst1^4)/t1^2-(4 Mst1^2)/t1-(4 t1)/s+(8 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+(2 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]+(4+(2 s)/t1+(4 t1)/s+4/(s/Mst1^2+t1/Mst1^2)+(8 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-8/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2])+Log[Mst1^2/s] (1/2+Mst1^4/t1^2+Mst1^2/t1-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+1/9 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 PI (-(1/2) I Sqrt[1-(4 Mst1^2)/s]-(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+PI (I+1/2 I Sqrt[1-(4 Mst1^2)/s]+(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(2 I Mst1^4)/t1^2+(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 I Mst1^2)/t1+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 I)/(s/Mst1^2+t1/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(4 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(2 I)/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+(-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-(2 t1)/s-2/(s/Mst1^2+t1/Mst1^2)+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[-(t1/Mst1^2)]+(1+(2 Mst1^4)/t1^2+(2 Mst1^2)/t1+(2 t1)/s+2/(s/Mst1^2+t1/Mst1^2)-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2])+Log[-(t1/Mst1^2)] (1/2+(2 Mst1^4)/t1^2+Mst1^2/t1-1/(2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(2 (1+t1/Mst1^2) (s/Mst1^2+t1/Mst1^2))+1/9 (-(1/2)-(2 Mst1^4)/t1^2-Mst1^2/t1+1/(2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(2 (1+t1/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+1/9 PI (-(1/2) I Sqrt[1-(4 Mst1^2)/s]-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+PI (I+1/2 I Sqrt[1-(4 Mst1^2)/s]+(4 I Mst1^4)/t1^2+(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 I Mst1^2)/t1+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(2 I t1)/s+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(4 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(I t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+(1+(4 Mst1^4)/t1^2+(2 Mst1^2)/t1-2/(s/Mst1^2+t1/Mst1^2)-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+4/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2])+Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])] (PI (-((3 I)/2)-1/4 I Sqrt[1-(4 Mst1^2)/s]-(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Mst1^2)/t1-(I s)/(2 t1)-(I Sqrt[1-(4 Mst1^2)/s] s)/(4 t1)-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+I/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(I t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/9 PI (1/4 I Sqrt[1-(4 Mst1^2)/s]+(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s] s)/(4 t1)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+(3-1/2 Sqrt[1-(4 Mst1^2)/s]-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2)/t1-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+s/t1+(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-2/(s/Mst1^2+t1/Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+t1/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 (1/2 Sqrt[1-(4 Mst1^2)/s]+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(Sqrt[1-(4 Mst1^2)/s]+(2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 (-Sqrt[1-(4 Mst1^2)/s]-(2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1-1/(1+Sqrt[1-(4 Mst1^2)/s])+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(1+1/2 Sqrt[1-(4 Mst1^2)/s]+Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)+(2 Mst1^4)/t1^2+(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2)/t1+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-2/(s/Mst1^2+t1/Mst1^2)-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 (-(1/2) Sqrt[1-(4 Mst1^2)/s]-Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[Mst1^2/s]+(1+1/2 Sqrt[1-(4 Mst1^2)/s]+(4 Mst1^4)/t1^2+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2)/t1+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(2 t1)/s+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-t1/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 (-(1/2) Sqrt[1-(4 Mst1^2)/s]-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[-(t1/Mst1^2)]+(-2+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-s/t1-(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)-(2 t1)/s-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-2/(s/Mst1^2+t1/Mst1^2)-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+4/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 (-((Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1)+(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[s/Mst1^2+t1/Mst1^2])+(Sqrt[1-(4 Mst1^2)/s]+(2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 (-Sqrt[1-(4 Mst1^2)/s]-(2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) PolyLog[2,1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(-(1/2) Sqrt[1-(4 Mst1^2)/s]-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 (1/2 Sqrt[1-(4 Mst1^2)/s]+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) PolyLog[2,-(1/(1+Sqrt[1-(4 Mst1^2)/s]))+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(-1-s/(2 t1)+1/(s/Mst1^2+t1/Mst1^2)+1/9 ((2 Mst1^2)/t1-s/(2 t1)-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2)))) PolyLog[2,1-s/Mst1^2-t1/Mst1^2]+(-(1/2)-Mst1^2/t1-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+1/9 (1/2+Mst1^2/t1-2/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) PolyLog[2,1+t1/Mst1^2]
h1gg31[s_,t1_,Mst1_,L1]:= 1/2+Mst1^4/t1^2+Mst1^2/t1-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+1/9 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 PI (-(1/2) I Sqrt[1-(4 Mst1^2)/s]-(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+PI (I+1/2 I Sqrt[1-(4 Mst1^2)/s]+(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(2 I Mst1^4)/t1^2+(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 I Mst1^2)/t1+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 I)/(s/Mst1^2+t1/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(4 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(2 I)/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+(1+1/2 Sqrt[1-(4 Mst1^2)/s]+Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)+(2 Mst1^4)/t1^2+(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2)/t1+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-2/(s/Mst1^2+t1/Mst1^2)-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/9 (-(1/2) Sqrt[1-(4 Mst1^2)/s]-Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(-2-(4 Mst1^4)/t1^2-(4 Mst1^2)/t1+4/(s/Mst1^2+t1/Mst1^2)+(8 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-4/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1+2/(s/Mst1^2+t1/Mst1^2)+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(2)/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]+(-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-(2 t1)/s-2/(s/Mst1^2+t1/Mst1^2)+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[-(t1/Mst1^2)]+(1+(2 Mst1^4)/t1^2+(2 Mst1^2)/t1+(2 t1)/s+2/(s/Mst1^2+t1/Mst1^2)-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2]
h1gg31[s_,t1_,Mst1_,L2]:= -(1/2)-Mst1^4/t1^2-Mst1^2/t1+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)


h1gg32[s_,t1_,Mst1_,L0]:= -((4 Mst1^2)/(s (s/Mst1^2+t1/Mst1^2)))-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+3 PI ((2 I)/(-4+s/Mst1^2)-(I s)/(Mst1^2 (-4+s/Mst1^2))-(I Mst1^2)/t1-(I t1)/s-(I t1)/(Mst1^2 (-4+s/Mst1^2))-(2 I)/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^2)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-I/(s/Mst1^2+t1/Mst1^2)-(2 I)/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+1/3 PI (-((2 I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(I Sqrt[1-(4 Mst1^2)/s] t1)/s+(I Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+5 Lglsq ((4 Msq^2)/(s (s/Mst1^2+t1/Mst1^2))+(2 Msq^2)/(t1 (s/Mst1^2+t1/Mst1^2)))+5 Lst1gl ((4 Msq^2)/(s (s/Mst1^2+t1/Mst1^2))+(2 Msq^2)/(t1 (s/Mst1^2+t1/Mst1^2)))+Lst1st2 ((2 Mst2^2)/(s (s/Mst1^2+t1/Mst1^2))+Mst2^2/(t1 (s/Mst1^2+t1/Mst1^2)))+Lst1t (-((4 Mt^2)/(s (s/Mst1^2+t1/Mst1^2)))-(2 Mt^2)/(t1 (s/Mst1^2+t1/Mst1^2)))+PI (-((2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(s (s/Mst1^2+t1/Mst1^2)))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2)))+3 FINpsis (1/2+Mst1^4/t1^2+Mst1^2/t1+t1/s+1/(s/Mst1^2+t1/Mst1^2)-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+3 PI2 (3/8+(2 Mst1^4)/(3 t1^2)+(7 Mst1^2)/(12 t1)+s/(24 t1)+(2 t1)/(3 s)+7/(12 (s/Mst1^2+t1/Mst1^2))-t1/(24 Mst1^2 (s/Mst1^2+t1/Mst1^2))-2/(3 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/3 FINpsis (-(1/2)-Mst1^4/t1^2-Mst1^2/t1-t1/s-1/(s/Mst1^2+t1/Mst1^2)+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 PI2 (-(1/12)+1/24 Sqrt[1-(4 Mst1^2)/s]+(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] s)/(3 Mst1^2 (-4+s/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(2 t1^2)+Mst1^2/(6 t1)-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(3 t1)-s/(12 t1)+(Sqrt[1-(4 Mst1^2)/s] s)/(24 t1)-(Sqrt[1-(4 Mst1^2)/s] t1)/(3 s)-(Sqrt[1-(4 Mst1^2)/s] t1)/(3 Mst1^2 (-4+s/Mst1^2))-(7 Sqrt[1-(4 Mst1^2)/s])/(6 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(7 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(6 t1 (-4+s/Mst1^2+t1/Mst1^2))+1/(6 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(3 (s/Mst1^2+t1/Mst1^2))-(7 Sqrt[1-(4 Mst1^2)/s])/(6 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+t1/(12 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(24 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+1/3 FINmass (-(Mst1^4/t1^3)-Mst1^2/t1^2+Mst1^2/(t1^2 (s/Mst1^2+t1/Mst1^2))+1/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 FINmass (Mst1^4/t1^3+Mst1^2/t1^2-Mst1^2/(t1^2 (s/Mst1^2+t1/Mst1^2))-1/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 Lst1gl (-((Mgl^2 Mst1^4)/t1^3)-(Mgl^2 Mst1^2)/t1^2+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 Lst1gl ((Mgl^2 Mst1^4)/t1^3+(Mgl^2 Mst1^2)/t1^2-(4 Mgl^2)/(s (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl^2)/(t1 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 fB0 S2th (-((Mgl Mt)/Mst1^2)-(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2))+(Mgl Mt s)/(Mst1^4 (-4+s/Mst1^2))-(4 Mgl Mst1^4 Mt)/t1^3-(5 Mgl Mst1^2 Mt)/t1^2-(Mgl Mt)/t1-(Mgl Mt t1)/(Mst1^2 s)+(Mgl Mt t1)/(Mst1^4 (-4+s/Mst1^2))+(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(Mgl Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(4 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 fB0 S2th ((Mgl Mt)/Mst1^2+(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2))-(Mgl Mt s)/(Mst1^4 (-4+s/Mst1^2))+(4 Mgl Mst1^4 Mt)/t1^3+(5 Mgl Mst1^2 Mt)/t1^2+(Mgl Mt)/t1+(Mgl Mt t1)/(Mst1^2 s)-(Mgl Mt t1)/(Mst1^4 (-4+s/Mst1^2))-(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(Mgl Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(4 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(5 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 fB0 (-(1/2)-Mgl^2/(2 Mst1^2)-Mt^2/(2 Mst1^2)-1/(-4+s/Mst1^2)-Mgl^2/(Mst1^2 (-4+s/Mst1^2))-Mt^2/(Mst1^2 (-4+s/Mst1^2))+(Mgl^2 s)/(2 Mst1^4 (-4+s/Mst1^2))+s/(2 Mst1^2 (-4+s/Mst1^2))+(Mt^2 s)/(2 Mst1^4 (-4+s/Mst1^2))-(2 Mgl^2 Mst1^4)/t1^3+(2 Mst1^6)/t1^3-(2 Mst1^4 Mt^2)/t1^3-(5 Mgl^2 Mst1^2)/(2 t1^2)+(3 Mst1^4)/(2 t1^2)-(5 Mst1^2 Mt^2)/(2 t1^2)-Mgl^2/(2 t1)-Mt^2/(2 t1)-t1/(2 s)-(Mgl^2 t1)/(2 Mst1^2 s)-(Mt^2 t1)/(2 Mst1^2 s)+(Mgl^2 t1)/(2 Mst1^4 (-4+s/Mst1^2))+t1/(2 Mst1^2 (-4+s/Mst1^2))+(Mt^2 t1)/(2 Mst1^4 (-4+s/Mst1^2))+1/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mgl^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mt^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Mgl^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+1/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Mgl^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Mt^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^4)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(5 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(5 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mt^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+2/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)-(2 Mgl^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-(2 Mt^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 Lst1t (-((Mst1^4 Mt^2)/t1^3)-(Mst1^2 Mt^2)/t1^2+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 (1-(Mgl^2 Mst1^4)/t1^3-(Mst1^4 Mt^2)/t1^3-(Mgl^2 Mst1^2)/t1^2+(2 Mst1^4)/t1^2-(Mst1^2 Mt^2)/t1^2+(2 Mst1^2)/t1+(2 t1)/s+2/(s/Mst1^2+t1/Mst1^2)+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 Lst1t ((Mst1^4 Mt^2)/t1^3+(Mst1^2 Mt^2)/t1^2-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 (-1+(Mgl^2 Mst1^4)/t1^3+(Mst1^4 Mt^2)/t1^3+(Mgl^2 Mst1^2)/t1^2-(2 Mst1^4)/t1^2+(Mst1^2 Mt^2)/t1^2-(2 Mst1^2)/t1-(2 t1)/s-2/(s/Mst1^2+t1/Mst1^2)-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 fB0 (1/2+Mgl^2/(2 Mst1^2)+Mt^2/(2 Mst1^2)+1/(-4+s/Mst1^2)+Mgl^2/(Mst1^2 (-4+s/Mst1^2))+Mt^2/(Mst1^2 (-4+s/Mst1^2))-(Mgl^2 s)/(2 Mst1^4 (-4+s/Mst1^2))-s/(2 Mst1^2 (-4+s/Mst1^2))-(Mt^2 s)/(2 Mst1^4 (-4+s/Mst1^2))+(2 Mgl^2 Mst1^4)/t1^3-(2 Mst1^6)/t1^3+(2 Mst1^4 Mt^2)/t1^3+(5 Mgl^2 Mst1^2)/(2 t1^2)-(3 Mst1^4)/(2 t1^2)+(5 Mst1^2 Mt^2)/(2 t1^2)+Mgl^2/(2 t1)+Mt^2/(2 t1)+t1/(2 s)+(Mgl^2 t1)/(2 Mst1^2 s)+(Mt^2 t1)/(2 Mst1^2 s)-(Mgl^2 t1)/(2 Mst1^4 (-4+s/Mst1^2))-t1/(2 Mst1^2 (-4+s/Mst1^2))-(Mt^2 t1)/(2 Mst1^4 (-4+s/Mst1^2))-1/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mgl^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mt^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mgl^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-1/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-Mgl^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-Mt^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^4)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(5 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(5 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mst1^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mt^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-2/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)+(2 Mgl^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+(2 Mt^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+(3 S2th ((Mgl Mt)/Mst1^2+(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2))-(Mgl Mt s)/(Mst1^4 (-4+s/Mst1^2))+(Mgl Mt t1)/(Mst1^2 s)-(Mgl Mt t1)/(Mst1^4 (-4+s/Mst1^2))-(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+3 (-(Mgl^2/(2 Mst1^2))-Mt^2/(2 Mst1^2)-1/(-4+s/Mst1^2)-Mgl^2/(Mst1^2 (-4+s/Mst1^2))-Mt^2/(Mst1^2 (-4+s/Mst1^2))+(Mgl^2 s)/(2 Mst1^4 (-4+s/Mst1^2))+s/(2 Mst1^2 (-4+s/Mst1^2))+(Mt^2 s)/(2 Mst1^4 (-4+s/Mst1^2))+Mst1^2/(2 t1)+t1/(2 s)-(Mgl^2 t1)/(2 Mst1^2 s)-(Mt^2 t1)/(2 Mst1^2 s)+(Mgl^2 t1)/(2 Mst1^4 (-4+s/Mst1^2))+t1/(2 Mst1^2 (-4+s/Mst1^2))+(Mt^2 t1)/(2 Mst1^4 (-4+s/Mst1^2))+1/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mgl^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mt^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))+1/(2 (s/Mst1^2+t1/Mst1^2))+(4 Mgl^2)/(s (s/Mst1^2+t1/Mst1^2))+1/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Mgl^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Mt^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mgl^2)/(t1 (s/Mst1^2+t1/Mst1^2)))) B0[s,Mgl^2,Mgl^2]+5 (-((4 Msq^2)/(s (s/Mst1^2+t1/Mst1^2)))-(2 Msq^2)/(t1 (s/Mst1^2+t1/Mst1^2))) B0[s,Msq^2,Msq^2]+(-((2 Mst2^2)/(s (s/Mst1^2+t1/Mst1^2)))-Mst2^2/(t1 (s/Mst1^2+t1/Mst1^2))) B0[s,Mst2^2,Mst2^2]+((4 Mt^2)/(s (s/Mst1^2+t1/Mst1^2))+(2 Mt^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/3 S2th (-((Mgl Mt)/Mst1^2)-(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2))+(Mgl Mt s)/(Mst1^4 (-4+s/Mst1^2))-(Mgl Mt t1)/(Mst1^2 s)+(Mgl Mt t1)/(Mst1^4 (-4+s/Mst1^2))+(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+1/3 (Mgl^2/(2 Mst1^2)+Mt^2/(2 Mst1^2)+1/(-4+s/Mst1^2)+Mgl^2/(Mst1^2 (-4+s/Mst1^2))+Mt^2/(Mst1^2 (-4+s/Mst1^2))-(Mgl^2 s)/(2 Mst1^4 (-4+s/Mst1^2))-s/(2 Mst1^2 (-4+s/Mst1^2))-(Mt^2 s)/(2 Mst1^4 (-4+s/Mst1^2))-Mst1^2/(2 t1)-t1/(2 s)+(Mgl^2 t1)/(2 Mst1^2 s)+(Mt^2 t1)/(2 Mst1^2 s)-(Mgl^2 t1)/(2 Mst1^4 (-4+s/Mst1^2))-t1/(2 Mst1^2 (-4+s/Mst1^2))-(Mt^2 t1)/(2 Mst1^4 (-4+s/Mst1^2))-1/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mgl^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mt^2/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (-4+s/Mst1^2+t1/Mst1^2))-1/(2 (s/Mst1^2+t1/Mst1^2))-1/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-Mgl^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-Mt^2/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2)))) B0[s,Mt^2,Mt^2]+(1/3 S2th (-((Mgl Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))-(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))+(3 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 S2th ((Mgl Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))-(3 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 (-(1/4)-Mst1^2/(4 t1)+3/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))-3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(3 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(3 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mst1^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 (1/4+Mst1^2/(4 t1)-3/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(3 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(3 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mst1^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))) B0[Mst1^2-s-t1,Mgl^2,Mt^2]+(3 S2th ((2 Mgl Mst1^4 Mt)/t1^3+(3 Mgl Mst1^2 Mt)/t1^2+(Mgl Mt)/t1-(2 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2)))+1/3 S2th (-((2 Mgl Mst1^4 Mt)/t1^3)-(3 Mgl Mst1^2 Mt)/t1^2-(Mgl Mt)/t1+(2 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(1/4)+(Mgl^2 Mst1^4)/t1^3-Mst1^6/t1^3+(Mst1^4 Mt^2)/t1^3+(3 Mgl^2 Mst1^2)/(2 t1^2)-(3 Mst1^4)/(2 t1^2)+(3 Mst1^2 Mt^2)/(2 t1^2)+Mgl^2/(2 t1)-(3 Mst1^2)/(4 t1)+Mt^2/(2 t1)+1/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(t1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2)))+3 (1/4-(Mgl^2 Mst1^4)/t1^3+Mst1^6/t1^3-(Mst1^4 Mt^2)/t1^3-(3 Mgl^2 Mst1^2)/(2 t1^2)+(3 Mst1^4)/(2 t1^2)-(3 Mst1^2 Mt^2)/(2 t1^2)-Mgl^2/(2 t1)+(3 Mst1^2)/(4 t1)-Mt^2/(2 t1)-1/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(t1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2)))) B0[Mst1^2+t1,Mgl^2,Mt^2]+(3 S2th ((Mgl Mt)/2+(Mgl Mt s)/(2 t1)-(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+3 (-(Mgl^2/4)+Mst1^2/4-Mt^2/4-s/8+(Mgl^2 Mst1^2)/t1-(Mgl^2 s)/(4 t1)+(Mst1^2 s)/(4 t1)-(Mt^2 s)/(4 t1)-s^2/(8 t1)+t1/8+Mgl^2/(s/Mst1^2+t1/Mst1^2)-t1/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mgl^2,Mgl^2,Mgl^2]+5 (-((Msq^2 Mst1^2)/t1)-Msq^2/(s/Mst1^2+t1/Mst1^2)) C0[0,0,s,Msq^2,Msq^2,Msq^2]+(-(Mst1^4/(2 t1))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+1/3 (Mst1^2/2-s/4+(Mst1^2 s)/(2 t1)-s^2/(4 t1)+t1/4-t1/(2 (s/Mst1^2+t1/Mst1^2))-t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mst1^2,Mst1^2,Mst1^2]+(-((Mst1^2 Mst2^2)/(2 t1))-Mst2^2/(2 (s/Mst1^2+t1/Mst1^2))) C0[0,0,s,Mst2^2,Mst2^2,Mst2^2]+((Mst1^2 Mt^2)/t1+Mt^2/(s/Mst1^2+t1/Mst1^2)+1/3 S2th (-((Mgl Mt)/2)-(Mgl Mt s)/(2 t1)+(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (Mgl^2/4-Mst1^2/4+Mt^2/4+s/8+(Mgl^2 s)/(4 t1)-(Mst1^2 s)/(4 t1)+(Mt^2 s)/(4 t1)+s^2/(8 t1)-t1/8+t1/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mt^2,Mt^2,Mt^2]+(3 S2th (-Mgl Mt+(Mgl^3 Mt)/t1+(Mgl Mst1^2 Mt)/t1-(Mgl Mt^3)/t1-(Mgl Mt s)/t1)+3 (Mgl^2/2-Mst1^2/2+Mt^2/2+s/2-Mgl^4/(2 t1)+Mst1^4/(2 t1)-(Mst1^2 Mt^2)/t1+Mt^4/(2 t1)+(Mgl^2 s)/(4 t1)-(Mst1^2 s)/(2 t1)+(3 Mt^2 s)/(4 t1)+s^2/(4 t1)+t1/4)) C0[0,Mst1^2,Mst1^2-s-t1,Mgl^2,Mgl^2,Mt^2]+(1/3 S2th (Mgl Mt+(Mgl^3 Mt)/t1-(Mgl Mst1^2 Mt)/t1-(Mgl Mt^3)/t1+(Mgl Mt s)/t1)+1/3 (-(Mgl^2/2)+Mst1^2/2-Mt^2/2-s/2-Mgl^4/(2 t1)+(Mgl^2 Mst1^2)/t1-Mst1^4/(2 t1)+Mt^4/(2 t1)-(3 Mgl^2 s)/(4 t1)+(Mst1^2 s)/(2 t1)-(Mt^2 s)/(4 t1)-s^2/(4 t1)-t1/4)) C0[0,Mst1^2,Mst1^2-s-t1,Mt^2,Mt^2,Mgl^2]+(3 S2th ((Mgl Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))+3 (-(Mgl^2/4)+Mt^2/4-Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(s/Mst1^2+t1/Mst1^2)+Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,Mst1^2,Mst1^2+t1,Mgl^2,Mgl^2,Mt^2]+(1/3 S2th (-((Mgl Mt)/(s/Mst1^2+t1/Mst1^2))+(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(Mgl^2/4)+Mt^2/4+Mgl^2/(s/Mst1^2+t1/Mst1^2)-Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1/(2 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,Mst1^2,Mst1^2+t1,Mt^2,Mt^2,Mgl^2]+3 (Mst1^2+(3 s)/4+(4 Mst1^2)/(-4+s/Mst1^2)-(2 s)/(-4+s/Mst1^2)-Mst1^4/t1+s^2/(4 t1)+(3 t1)/4-(2 t1)/(-4+s/Mst1^2)-(4 Mst1^2)/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Mst1^2/(s/Mst1^2+t1/Mst1^2)-(4 Mst1^2)/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))) C0[Mst1^2,Mst1^2,s,0,Mst1^2,0]+(3 S2th ((Mgl Mt)/2-(Mgl^3 Mt)/Mst1^2+(Mgl Mt^3)/Mst1^2+(2 Mgl Mt)/(-4+s/Mst1^2)-(2 Mgl^3 Mt)/(Mst1^2 (-4+s/Mst1^2))+(2 Mgl Mt^3)/(Mst1^2 (-4+s/Mst1^2))+(Mgl^3 Mt s)/(Mst1^4 (-4+s/Mst1^2))-(Mgl Mt s)/(Mst1^2 (-4+s/Mst1^2))-(Mgl Mt^3 s)/(Mst1^4 (-4+s/Mst1^2))-(Mgl^3 Mt)/t1-(2 Mgl Mst1^2 Mt)/t1+(Mgl Mt^3)/t1+(Mgl Mt s)/(2 t1)-(Mgl Mt t1)/s-(Mgl^3 Mt t1)/(Mst1^2 s)+(Mgl Mt^3 t1)/(Mst1^2 s)+(Mgl^3 Mt t1)/(Mst1^4 (-4+s/Mst1^2))-(Mgl Mt t1)/(Mst1^2 (-4+s/Mst1^2))-(Mgl Mt^3 t1)/(Mst1^4 (-4+s/Mst1^2))-(2 Mgl Mt)/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl^3 Mt)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt^3)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl^3 Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mst1^2 Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt^3)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mgl^3 Mt)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt^3)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+3 (Mgl^4/(2 Mst1^2)-Mt^2/2-Mt^4/(2 Mst1^2)-s/8+Mgl^4/(Mst1^2 (-4+s/Mst1^2))-Mst1^2/(-4+s/Mst1^2)-(2 Mt^2)/(-4+s/Mst1^2)-Mt^4/(Mst1^2 (-4+s/Mst1^2))+s/(2 (-4+s/Mst1^2))-(Mgl^4 s)/(2 Mst1^4 (-4+s/Mst1^2))+(Mt^2 s)/(Mst1^2 (-4+s/Mst1^2))+(Mt^4 s)/(2 Mst1^4 (-4+s/Mst1^2))+Mgl^4/(2 t1)-Mst1^4/(2 t1)+(2 Mst1^2 Mt^2)/t1-Mt^4/(2 t1)+(Mst1^2 s)/(2 t1)-(Mt^2 s)/(2 t1)-s^2/(8 t1)+t1/8+(Mgl^4 t1)/(2 Mst1^2 s)-(Mst1^2 t1)/(2 s)+(Mt^2 t1)/s-(Mt^4 t1)/(2 Mst1^2 s)+t1/(2 (-4+s/Mst1^2))-(Mgl^4 t1)/(2 Mst1^4 (-4+s/Mst1^2))+(Mt^2 t1)/(Mst1^2 (-4+s/Mst1^2))+(Mt^4 t1)/(2 Mst1^4 (-4+s/Mst1^2))-Mgl^4/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mst1^2/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mt^2)/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mt^4/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mgl^4/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mst1^4/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Mt^2)/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mt^4/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+(2 Mt^2)/(s/Mst1^2+t1/Mst1^2)-Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^4/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Mst1^2/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mt^2)/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Mt^4/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-t1/(2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[Mst1^2,Mst1^2,s,Mgl^2,Mt^2,Mgl^2]+(1/3 S2th (-((Mgl Mt)/2)-(Mgl^3 Mt)/Mst1^2+(Mgl Mt^3)/Mst1^2-(2 Mgl Mt)/(-4+s/Mst1^2)-(2 Mgl^3 Mt)/(Mst1^2 (-4+s/Mst1^2))+(2 Mgl Mt^3)/(Mst1^2 (-4+s/Mst1^2))+(Mgl^3 Mt s)/(Mst1^4 (-4+s/Mst1^2))+(Mgl Mt s)/(Mst1^2 (-4+s/Mst1^2))-(Mgl Mt^3 s)/(Mst1^4 (-4+s/Mst1^2))-(Mgl^3 Mt)/t1+(2 Mgl Mst1^2 Mt)/t1+(Mgl Mt^3)/t1-(Mgl Mt s)/(2 t1)+(Mgl Mt t1)/s-(Mgl^3 Mt t1)/(Mst1^2 s)+(Mgl Mt^3 t1)/(Mst1^2 s)+(Mgl^3 Mt t1)/(Mst1^4 (-4+s/Mst1^2))+(Mgl Mt t1)/(Mst1^2 (-4+s/Mst1^2))-(Mgl Mt^3 t1)/(Mst1^4 (-4+s/Mst1^2))+(2 Mgl Mt)/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl^3 Mt)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt^3)/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl^3 Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl Mst1^2 Mt)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt^3)/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mgl^3 Mt)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt^3)/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (Mgl^2/2+Mgl^4/(2 Mst1^2)-Mt^4/(2 Mst1^2)+s/8+(2 Mgl^2)/(-4+s/Mst1^2)+Mgl^4/(Mst1^2 (-4+s/Mst1^2))+Mst1^2/(-4+s/Mst1^2)-Mt^4/(Mst1^2 (-4+s/Mst1^2))-s/(2 (-4+s/Mst1^2))-(Mgl^4 s)/(2 Mst1^4 (-4+s/Mst1^2))-(Mgl^2 s)/(Mst1^2 (-4+s/Mst1^2))+(Mt^4 s)/(2 Mst1^4 (-4+s/Mst1^2))+Mgl^4/(2 t1)-(2 Mgl^2 Mst1^2)/t1+Mst1^4/(2 t1)-Mt^4/(2 t1)+(Mgl^2 s)/(2 t1)-(Mst1^2 s)/(2 t1)+s^2/(8 t1)-t1/8-(Mgl^2 t1)/s+(Mgl^4 t1)/(2 Mst1^2 s)+(Mst1^2 t1)/(2 s)-(Mt^4 t1)/(2 Mst1^2 s)-t1/(2 (-4+s/Mst1^2))-(Mgl^4 t1)/(2 Mst1^4 (-4+s/Mst1^2))-(Mgl^2 t1)/(Mst1^2 (-4+s/Mst1^2))+(Mt^4 t1)/(2 Mst1^4 (-4+s/Mst1^2))-(2 Mgl^2)/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mgl^4/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mst1^2/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+Mt^4/(Mst1^2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-Mgl^4/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl^2 Mst1^2)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Mst1^4/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Mt^4/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mgl^2)/(s/Mst1^2+t1/Mst1^2)+Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))-Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl^2)/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-Mgl^4/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-Mst1^2/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Mt^4/(Mst1^2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+t1/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[Mst1^2,Mst1^2,s,Mt^2,Mgl^2,Mt^2]+(3 S2th (-Mgl^3 Mt+1/4 Mgl Mst1^2 Mt+(Mgl Mt s)/2+(Mgl^5 Mt)/(2 t1)+(Mgl^3 Mst1^2 Mt)/t1+(Mgl Mst1^4 Mt)/(2 t1)-(Mgl^3 Mt^3)/t1-(Mgl Mst1^2 Mt^3)/t1+(Mgl Mt^5)/(2 t1)-(Mgl^3 Mt s)/t1-(5 Mgl Mst1^2 Mt s)/(4 t1)+(Mgl Mt^3 s)/t1+(Mgl Mt s^2)/(2 t1)-(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2)))+3 ((5 Mgl^4)/8-(5 Mgl^2 Mst1^2)/8+(Mgl^2 Mt^2)/4-(Mst1^2 Mt^2)/8+Mt^4/8+(Mgl^2 s)/8+(3 Mst1^2 s)/8-(3 Mt^2 s)/8-s^2/4-Mgl^6/(4 t1)-(Mgl^4 Mst1^2)/(4 t1)+(Mgl^2 Mst1^4)/(4 t1)+Mst1^6/(4 t1)+(Mgl^4 Mt^2)/(4 t1)-(Mgl^2 Mst1^2 Mt^2)/(2 t1)-(3 Mst1^4 Mt^2)/(4 t1)+(Mgl^2 Mt^4)/(4 t1)+(3 Mst1^2 Mt^4)/(4 t1)-Mt^6/(4 t1)+(3 Mgl^4 s)/(8 t1)+(Mgl^2 Mst1^2 s)/(8 t1)-(Mst1^4 s)/(2 t1)+(Mgl^2 Mt^2 s)/(4 t1)+(9 Mst1^2 Mt^2 s)/(8 t1)-(5 Mt^4 s)/(8 t1)+(3 Mst1^2 s^2)/(8 t1)-(Mt^2 s^2)/(2 t1)-s^3/(8 t1)-(s t1)/8+Mgl^4/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))-(3 Mt^4)/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2-s-t1,Mgl^2,Mgl^2,Mgl^2,Mt^2]+(1/3 S2th (-(1/4) Mgl Mst1^2 Mt+Mgl Mt^3-(Mgl Mt s)/2-(Mgl^5 Mt)/(2 t1)+(Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/(2 t1)+(Mgl^3 Mt^3)/t1-(Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/(2 t1)-(Mgl^3 Mt s)/t1+(5 Mgl Mst1^2 Mt s)/(4 t1)+(Mgl Mt^3 s)/t1-(Mgl Mt s^2)/(2 t1)-(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(Mgl^4/8)+(Mgl^2 Mst1^2)/8-(Mgl^2 Mt^2)/4+(5 Mst1^2 Mt^2)/8-(5 Mt^4)/8+(3 Mgl^2 s)/8-(3 Mst1^2 s)/8-(Mt^2 s)/8+s^2/4+Mgl^6/(4 t1)-(3 Mgl^4 Mst1^2)/(4 t1)+(3 Mgl^2 Mst1^4)/(4 t1)-Mst1^6/(4 t1)-(Mgl^4 Mt^2)/(4 t1)+(Mgl^2 Mst1^2 Mt^2)/(2 t1)-(Mst1^4 Mt^2)/(4 t1)-(Mgl^2 Mt^4)/(4 t1)+(Mst1^2 Mt^4)/(4 t1)+Mt^6/(4 t1)+(5 Mgl^4 s)/(8 t1)-(9 Mgl^2 Mst1^2 s)/(8 t1)+(Mst1^4 s)/(2 t1)-(Mgl^2 Mt^2 s)/(4 t1)-(Mst1^2 Mt^2 s)/(8 t1)-(3 Mt^4 s)/(8 t1)+(Mgl^2 s^2)/(2 t1)-(3 Mst1^2 s^2)/(8 t1)+s^3/(8 t1)+(s t1)/8+(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mt^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2-s-t1,Mt^2,Mt^2,Mt^2,Mgl^2]+(3 S2th (-(5/4) Mgl Mst1^2 Mt+Mgl Mt^3-(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/(2 t1)+(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/(2 t1)+(Mgl Mst1^2 Mt s)/(4 t1)-(Mgl Mt t1)/2+(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^3 Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+3 (-(Mgl^4/8)+(5 Mgl^2 Mst1^2)/8-Mst1^4/2-(Mgl^2 Mt^2)/4+(9 Mst1^2 Mt^2)/8-(5 Mt^4)/8-(Mgl^2 s)/8-(Mt^2 s)/8+Mgl^6/(4 t1)+(Mgl^4 Mst1^2)/(4 t1)-(Mgl^2 Mst1^4)/(4 t1)-Mst1^6/(4 t1)-(Mgl^4 Mt^2)/(4 t1)+(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(3 Mst1^4 Mt^2)/(4 t1)-(Mgl^2 Mt^4)/(4 t1)-(3 Mst1^2 Mt^4)/(4 t1)+Mt^6/(4 t1)+(Mgl^4 s)/(8 t1)-(Mgl^2 Mst1^2 s)/(8 t1)-(Mgl^2 Mt^2 s)/(4 t1)-(Mst1^2 Mt^2 s)/(8 t1)+(Mt^4 s)/(8 t1)-(3 Mst1^2 t1)/8+(Mt^2 t1)/2-t1^2/8-Mgl^4/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))+(3 Mt^4)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 t1)/(2 (s/Mst1^2+t1/Mst1^2))-(9 Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 t1^2)/(8 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^3/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2+t1,Mgl^2,Mgl^2,Mgl^2,Mt^2]+(1/3 S2th (-Mgl^3 Mt+5/4 Mgl Mst1^2 Mt+(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1+(Mgl Mst1^4 Mt)/(2 t1)-(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1+(Mgl Mt^5)/(2 t1)-(Mgl Mst1^2 Mt s)/(4 t1)+(Mgl Mt t1)/2+(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(5 Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^3 Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 ((5 Mgl^4)/8-(9 Mgl^2 Mst1^2)/8+Mst1^4/2+(Mgl^2 Mt^2)/4-(5 Mst1^2 Mt^2)/8+Mt^4/8+(Mgl^2 s)/8+(Mt^2 s)/8-Mgl^6/(4 t1)+(3 Mgl^4 Mst1^2)/(4 t1)-(3 Mgl^2 Mst1^4)/(4 t1)+Mst1^6/(4 t1)+(Mgl^4 Mt^2)/(4 t1)-(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(Mst1^4 Mt^2)/(4 t1)+(Mgl^2 Mt^4)/(4 t1)-(Mst1^2 Mt^4)/(4 t1)-Mt^6/(4 t1)-(Mgl^4 s)/(8 t1)+(Mgl^2 Mst1^2 s)/(8 t1)+(Mgl^2 Mt^2 s)/(4 t1)+(Mst1^2 Mt^2 s)/(8 t1)-(Mt^4 s)/(8 t1)-(Mgl^2 t1)/2+(3 Mst1^2 t1)/8+t1^2/8-(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mt^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(9 Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(5 Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 t1)/(2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 t1^2)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^3/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2+t1,Mt^2,Mt^2,Mt^2,Mgl^2]+(3 (1/8-Mst1^2/(4 t1)+s/(8 t1)-1/(4 (s/Mst1^2+t1/Mst1^2))-t1/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(1/8) Sqrt[1-(4 Mst1^2)/s]-Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s)/(4 Mst1^2 (-4+s/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1)-(Sqrt[1-(4 Mst1^2)/s] s)/(8 t1)+(Sqrt[1-(4 Mst1^2)/s] t1)/(4 s)+(Sqrt[1-(4 Mst1^2)/s] t1)/(4 Mst1^2 (-4+s/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(2 (s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]^2+3 (1/2-Mst1^2/t1+s/(2 t1)-1/(s/Mst1^2+t1/Mst1^2)-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]^2+1/3 PI ((2 I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] t1)/s-(I Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) Log[1-1/(1+Sqrt[1-(4 Mst1^2)/s])+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+3 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1-t1/s-1/(s/Mst1^2+t1/Mst1^2)+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]^2+(3 PI (I/2+(2 I Mst1^4)/t1^2+(I Mst1^2)/t1+(I t1)/s-(2 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(I t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(1/2)-(2 Mst1^4)/t1^2-Mst1^2/t1+1/(2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(2 (1+t1/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+3 (1/2+(2 Mst1^4)/t1^2+Mst1^2/t1-1/(2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(2 (1+t1/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+1/3 PI (-(1/2) I Sqrt[1-(4 Mst1^2)/s]-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[-(t1/Mst1^2)]+3 (-(1/2)-Mst1^2/t1-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]^2+(3 (-(1/2)-Mst1^2/(2 t1)+Mst1^2/(2 t1 (1-s/Mst1^2-t1/Mst1^2))+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+3 PI (I+(I s)/(2 t1)+(I t1)/s+I/(s/Mst1^2+t1/Mst1^2)+(2 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(2 I)/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 (1/2+Mst1^2/(2 t1)-Mst1^2/(2 t1 (1-s/Mst1^2-t1/Mst1^2))-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 PI ((I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[s/Mst1^2+t1/Mst1^2]+3 (1+s/(2 t1)-1/(s/Mst1^2+t1/Mst1^2)) Log[s/Mst1^2+t1/Mst1^2]^2+Log[Mst1^2/s] (3 (1/2+Mst1^4/t1^2+Mst1^2/t1+t1/s+1/(s/Mst1^2+t1/Mst1^2)-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+3 PI (I/2+(I Mst1^4)/t1^2+(I Mst1^2)/t1+(I t1)/s+I/(s/Mst1^2+t1/Mst1^2)-I/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1-t1/s-1/(s/Mst1^2+t1/Mst1^2)+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 PI ((I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))-(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+3 (-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-t1/s+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]+3 (-(t1/s)-2/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2])+Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])] (3 (-(4/(-4+s/Mst1^2))+(2 s)/(Mst1^2 (-4+s/Mst1^2))+(2 Mst1^2)/t1+(2 t1)/s+(2 t1)/(Mst1^2 (-4+s/Mst1^2))+4/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^2)/(t1 (-4+s/Mst1^2+t1/Mst1^2))+2/(s/Mst1^2+t1/Mst1^2)+4/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+3 PI (-(I/2)+(I Mst1^2)/t1-(I s)/(2 t1)+I/(s/Mst1^2+t1/Mst1^2)+(I t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 PI (1/2 I Sqrt[1-(4 Mst1^2)/s]+(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+3 (-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-(2 t1)/s-2/(s/Mst1^2+t1/Mst1^2)+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]+3 (-1-(4 Mst1^4)/t1^2-(2 Mst1^2)/t1-(2 t1)/s+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+t1/(Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]+3 (-2-s/t1-(2 t1)/s-2/(s/Mst1^2+t1/Mst1^2)-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+4/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2])+Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])] (-((2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(s (s/Mst1^2+t1/Mst1^2)))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+3 (2/(-4+s/Mst1^2)-s/(Mst1^2 (-4+s/Mst1^2))-Mst1^2/t1-t1/s-t1/(Mst1^2 (-4+s/Mst1^2))-2/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (-4+s/Mst1^2+t1/Mst1^2))-1/(s/Mst1^2+t1/Mst1^2)-2/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+1/3 (-((2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1+(Sqrt[1-(4 Mst1^2)/s] t1)/s+(Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+3 PI (I/4-(I Mst1^2)/(2 t1)+(I s)/(4 t1)-I/(2 (s/Mst1^2+t1/Mst1^2))-(I t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 PI (-(1/4) I Sqrt[1-(4 Mst1^2)/s]-(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] s)/(4 t1)+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+(3 (-(1/2)+Mst1^2/t1-s/(2 t1)+1/(s/Mst1^2+t1/Mst1^2)+t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (1/2 Sqrt[1-(4 Mst1^2)/s]+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+1/3 ((2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] t1)/s-(Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) Log[1-1/(1+Sqrt[1-(4 Mst1^2)/s])+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(3 (1/2+Mst1^4/t1^2+Mst1^2/t1+t1/s+1/(s/Mst1^2+t1/Mst1^2)-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 (Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[Mst1^2/s]+(3 (1/2+(2 Mst1^4)/t1^2+Mst1^2/t1+t1/s-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(1/2) Sqrt[1-(4 Mst1^2)/s]-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[-(t1/Mst1^2)]+(3 (1+s/(2 t1)+t1/s+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 ((Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[s/Mst1^2+t1/Mst1^2])+1/3 ((2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(Sqrt[1-(4 Mst1^2)/s] s)/(Mst1^2 (-4+s/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] t1)/s-(Sqrt[1-(4 Mst1^2)/s] t1)/(Mst1^2 (-4+s/Mst1^2))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) PolyLog[2,1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+1/3 (1/2 Sqrt[1-(4 Mst1^2)/s]+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) PolyLog[2,-(1/(1+Sqrt[1-(4 Mst1^2)/s]))+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(3 (1+s/(2 t1)-1/(s/Mst1^2+t1/Mst1^2))+1/3 (-((2 Mst1^2)/t1)+s/(2 t1)+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2)))) PolyLog[2,1-s/Mst1^2-t1/Mst1^2]+(3 (-(1/2)-Mst1^2/t1-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (1/2+Mst1^2/t1-2/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) PolyLog[2,1+t1/Mst1^2]
h1gg32[s_,t1_,Mst1_,L1]:= 3 (1/2+Mst1^4/t1^2+Mst1^2/t1+t1/s+1/(s/Mst1^2+t1/Mst1^2)-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+3 PI (I/2+(I Mst1^4)/t1^2+(I Mst1^2)/t1+(I t1)/s+I/(s/Mst1^2+t1/Mst1^2)-I/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1-t1/s-1/(s/Mst1^2+t1/Mst1^2)+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 PI ((I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))-(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+(3 (1/2+Mst1^4/t1^2+Mst1^2/t1+t1/s+1/(s/Mst1^2+t1/Mst1^2)-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 (Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(Sqrt[1-(4 Mst1^2)/s] s)/(2 Mst1^2 (-4+s/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 s)-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (-4+s/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+3 (-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-(2 t1)/s-2/(s/Mst1^2+t1/Mst1^2)+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+3 (-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-(2 t1)/s-2/(s/Mst1^2+t1/Mst1^2)+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]+3 (-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-t1/s+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]+3 (-(t1/s)-2/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2]
h1gg32[s_,t1_,Mst1_,L2]:= 3 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1-t1/s-1/(s/Mst1^2+t1/Mst1^2)+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))


h1gg33[s_,t1_,Mst1_,L0]:= 1/3 (Mst1^2/(4 t1)-1/(4 (s/Mst1^2+t1/Mst1^2)))+1/3 FINpsis (-(1/2)-Mst1^4/t1^2-Mst1^2/t1+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+3 PI2 (5/24+(2 Mst1^4)/(3 t1^2)+(7 Mst1^2)/(12 t1)-s/(24 t1)-7/(12 (s/Mst1^2+t1/Mst1^2))-(4 Mst1^2)/(3 t1 (s/Mst1^2+t1/Mst1^2))-t1/(24 Mst1^2 (s/Mst1^2+t1/Mst1^2))+2/(3 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+3 FINpsis (1/2+Mst1^4/t1^2+Mst1^2/t1-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 PI2 (-(1/12)-7/24 Sqrt[1-(4 Mst1^2)/s]-(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(2 t1^2)-Mst1^2/(2 t1)-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1)+s/(12 t1)-(Sqrt[1-(4 Mst1^2)/s] s)/(24 t1)-(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(3 t1 (-4+s/Mst1^2+t1/Mst1^2))+1/(2 (s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(2 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(3 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2)/(3 t1 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1 (s/Mst1^2+t1/Mst1^2))+t1/(12 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(24 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+3 FINmass (Mst1^4/t1^3+Mst1^2/t1^2+1/(8 t1)-1/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1^2 (s/Mst1^2+t1/Mst1^2))-1/(t1 (s/Mst1^2+t1/Mst1^2))+1/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 FINmass (-(Mst1^4/t1^3)-Mst1^2/t1^2-1/(8 t1)+1/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1^2 (s/Mst1^2+t1/Mst1^2))+1/(t1 (s/Mst1^2+t1/Mst1^2))-1/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 Lst1gl ((Mgl^2 Mst1^4)/t1^3+(Mgl^2 Mst1^2)/t1^2+Mgl^2/(8 t1)-Mgl^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 Lst1gl (-((Mgl^2 Mst1^4)/t1^3)-(Mgl^2 Mst1^2)/t1^2-Mgl^2/(8 t1)+Mgl^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 fB0 S2th ((4 Mgl Mst1^4 Mt)/t1^3+(5 Mgl Mst1^2 Mt)/t1^2+(5 Mgl Mt)/(4 t1)-(5 Mgl Mt)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(6 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))+(5 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 fB0 S2th (-((4 Mgl Mst1^4 Mt)/t1^3)-(5 Mgl Mst1^2 Mt)/t1^2-(5 Mgl Mt)/(4 t1)+(5 Mgl Mt)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(4 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(6 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))-(5 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 fB0 ((2 Mgl^2 Mst1^4)/t1^3-(2 Mst1^6)/t1^3+(2 Mst1^4 Mt^2)/t1^3+(5 Mgl^2 Mst1^2)/(2 t1^2)-(3 Mst1^4)/(2 t1^2)+(5 Mst1^2 Mt^2)/(2 t1^2)+(5 Mgl^2)/(8 t1)-Mst1^2/(8 t1)+(5 Mt^2)/(8 t1)+1/(8 (s/Mst1^2+t1/Mst1^2))-(5 Mgl^2)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(5 Mt^2)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^4)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^2)/(t1 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))-(3 Mt^2)/(t1 (s/Mst1^2+t1/Mst1^2))-3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(5 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(5 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mt^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+2/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)-(2 Mgl^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-(2 Mt^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 Lst1t ((Mst1^4 Mt^2)/t1^3+(Mst1^2 Mt^2)/t1^2+Mt^2/(8 t1)-Mt^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 (-1+(Mgl^2 Mst1^4)/t1^3+(Mst1^4 Mt^2)/t1^3+(Mgl^2 Mst1^2)/t1^2-(2 Mst1^4)/t1^2+(Mst1^2 Mt^2)/t1^2+Mgl^2/(8 t1)-(2 Mst1^2)/t1+Mt^2/(8 t1)+2/(s/Mst1^2+t1/Mst1^2)-Mgl^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 Lst1t (-((Mst1^4 Mt^2)/t1^3)-(Mst1^2 Mt^2)/t1^2-Mt^2/(8 t1)+Mt^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 (1-(Mgl^2 Mst1^4)/t1^3-(Mst1^4 Mt^2)/t1^3-(Mgl^2 Mst1^2)/t1^2+(2 Mst1^4)/t1^2-(Mst1^2 Mt^2)/t1^2-Mgl^2/(8 t1)+(7 Mst1^2)/(4 t1)-Mt^2/(8 t1)-7/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-Mgl^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 fB0 (-((2 Mgl^2 Mst1^4)/t1^3)+(2 Mst1^6)/t1^3-(2 Mst1^4 Mt^2)/t1^3-(5 Mgl^2 Mst1^2)/(2 t1^2)+(3 Mst1^4)/(2 t1^2)-(5 Mst1^2 Mt^2)/(2 t1^2)-(5 Mgl^2)/(8 t1)+Mst1^2/(8 t1)-(5 Mt^2)/(8 t1)-1/(8 (s/Mst1^2+t1/Mst1^2))+(5 Mgl^2)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mt^2)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^4)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2)/(t1 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))+(3 Mt^2)/(t1 (s/Mst1^2+t1/Mst1^2))+3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(5 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(5 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mst1^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mt^2)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-2/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)+(2 Mgl^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+(2 Mt^2)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+(3 S2th (-((Mgl Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))-(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))+(3 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 S2th ((Mgl Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2))-(3 Mgl Mt)/(Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mgl Mt)/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(2 Mgl Mt)/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+1/3 (-(1/4)-Mst1^2/(4 t1)+3/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))-3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(3 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(3 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mst1^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)-Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))-Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))+3 (1/4+Mst1^2/(4 t1)-3/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2))+3/(2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(3 Mgl^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(3 Mt^2)/(2 Mst1^2 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mgl^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+Mst1^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-Mt^2/(t1 (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-1/(s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)+Mgl^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6))+Mt^2/(Mst1^2 (s^3/Mst1^6+(3 s^2 t1)/Mst1^6+(3 s t1^2)/Mst1^6+t1^3/Mst1^6)))) B0[Mst1^2-s-t1,Mgl^2,Mt^2]+(3 S2th ((2 Mgl Mst1^4 Mt)/t1^3+(3 Mgl Mst1^2 Mt)/t1^2+(Mgl Mt)/t1-(2 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))-(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2)))+1/3 S2th (-((2 Mgl Mst1^4 Mt)/t1^3)-(3 Mgl Mst1^2 Mt)/t1^2-(Mgl Mt)/t1+(2 Mgl Mst1^2 Mt)/(t1^2 (s/Mst1^2+t1/Mst1^2))+(2 Mgl Mt)/(t1 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(1/4)+(Mgl^2 Mst1^4)/t1^3-Mst1^6/t1^3+(Mst1^4 Mt^2)/t1^3+(3 Mgl^2 Mst1^2)/(2 t1^2)-(3 Mst1^4)/(2 t1^2)+(3 Mst1^2 Mt^2)/(2 t1^2)+Mgl^2/(2 t1)-(3 Mst1^2)/(4 t1)+Mt^2/(2 t1)+1/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(t1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mt^2/(t1 (s/Mst1^2+t1/Mst1^2)))+3 (1/4-(Mgl^2 Mst1^4)/t1^3+Mst1^6/t1^3-(Mst1^4 Mt^2)/t1^3-(3 Mgl^2 Mst1^2)/(2 t1^2)+(3 Mst1^4)/(2 t1^2)-(3 Mst1^2 Mt^2)/(2 t1^2)-Mgl^2/(2 t1)+(3 Mst1^2)/(4 t1)-Mt^2/(2 t1)-1/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(t1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Mt^2)/(t1^2 (s/Mst1^2+t1/Mst1^2))+Mgl^2/(t1 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(t1 (s/Mst1^2+t1/Mst1^2))+Mt^2/(t1 (s/Mst1^2+t1/Mst1^2)))) B0[Mst1^2+t1,Mgl^2,Mt^2]+(3 S2th ((Mgl Mt)/2+(Mgl^3 Mt)/t1+(Mgl Mst1^2 Mt)/t1-(Mgl Mt^3)/t1-(Mgl Mt s)/(2 t1)-(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+3 (Mst1^2/4-Mt^2/2+s/8-Mgl^4/(2 t1)+(Mgl^2 Mst1^2)/t1+Mst1^4/(2 t1)-(Mst1^2 Mt^2)/t1+Mt^4/(2 t1)-(Mst1^2 s)/(4 t1)+(Mt^2 s)/(2 t1)+s^2/(8 t1)+t1/8-Mgl^2/(s/Mst1^2+t1/Mst1^2)+Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(s/Mst1^2+t1/Mst1^2)-Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1/(4 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mgl^2,Mgl^2,Mgl^2]+(1/3 C2th^2 (Mst1^4/(2 t1)-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2)))+C2th^2 (-(Mst1^4/(2 t1))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2)))+1/3 ((3 Mst1^2)/2-s/4+(5 Mst1^4)/(2 t1)-(3 Mst1^2 s)/(2 t1)+s^2/(4 t1)+t1/4-(5 Mst1^2)/(2 (s/Mst1^2+t1/Mst1^2))-(3 t1)/(2 (s/Mst1^2+t1/Mst1^2))-t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mst1^2,Mst1^2,Mst1^2]+(1/3 ((Mst1^2 Mst2^2)/(2 t1)-Mst2^2/(2 (s/Mst1^2+t1/Mst1^2)))+C2th^2 ((Mst1^2 Mst2^2)/(2 t1)-Mst2^2/(2 (s/Mst1^2+t1/Mst1^2)))+1/3 C2th^2 (-((Mst1^2 Mst2^2)/(2 t1))+Mst2^2/(2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mst2^2,Mst2^2,Mst2^2]+(1/3 S2th (-((Mgl Mt)/2)+(Mgl^3 Mt)/t1-(Mgl Mst1^2 Mt)/t1-(Mgl Mt^3)/t1+(Mgl Mt s)/(2 t1)+(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (Mgl^2/2-Mst1^2/4-s/8-Mgl^4/(2 t1)+(Mgl^2 Mst1^2)/t1-Mst1^4/(2 t1)-(Mst1^2 Mt^2)/t1+Mt^4/(2 t1)-(Mgl^2 s)/(2 t1)+(Mst1^2 s)/(4 t1)-s^2/(8 t1)-t1/8-Mgl^2/(s/Mst1^2+t1/Mst1^2)+Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(s/Mst1^2+t1/Mst1^2)-Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,0,s,Mt^2,Mt^2,Mt^2]+(3 S2th (Mgl Mt-(Mgl^3 Mt)/t1-(Mgl Mst1^2 Mt)/t1+(Mgl Mt^3)/t1+(Mgl Mt s)/t1)+3 (-(Mgl^2/2)+Mst1^2/2-Mt^2/2-s/2+Mgl^4/(2 t1)-Mst1^4/(2 t1)+(Mst1^2 Mt^2)/t1-Mt^4/(2 t1)-(Mgl^2 s)/(4 t1)+(Mst1^2 s)/(2 t1)-(3 Mt^2 s)/(4 t1)-s^2/(4 t1)-t1/4)) C0[0,Mst1^2,Mst1^2-s-t1,Mgl^2,Mgl^2,Mt^2]+(1/3 S2th (-Mgl Mt-(Mgl^3 Mt)/t1+(Mgl Mst1^2 Mt)/t1+(Mgl Mt^3)/t1-(Mgl Mt s)/t1)+1/3 (Mgl^2/2-Mst1^2/2+Mt^2/2+s/2+Mgl^4/(2 t1)-(Mgl^2 Mst1^2)/t1+Mst1^4/(2 t1)-Mt^4/(2 t1)+(3 Mgl^2 s)/(4 t1)-(Mst1^2 s)/(2 t1)+(Mt^2 s)/(4 t1)+s^2/(4 t1)+t1/4)) C0[0,Mst1^2,Mst1^2-s-t1,Mt^2,Mt^2,Mgl^2]+(3 S2th ((Mgl Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))+3 (-(Mgl^2/4)+Mt^2/4-Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(s/Mst1^2+t1/Mst1^2)+Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,Mst1^2,Mst1^2+t1,Mgl^2,Mgl^2,Mt^2]+(1/3 S2th (-((Mgl Mt)/(s/Mst1^2+t1/Mst1^2))+(Mgl^3 Mt)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(Mgl^2/4)+Mt^2/4+Mgl^2/(s/Mst1^2+t1/Mst1^2)-Mgl^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+Mt^4/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1/(2 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[0,Mst1^2,Mst1^2+t1,Mt^2,Mt^2,Mgl^2]+3 (-(s/4)-Mst1^4/t1+(Mst1^2 s)/t1-s^2/(4 t1)-t1/4+Mst1^2/(s/Mst1^2+t1/Mst1^2)+t1/(s/Mst1^2+t1/Mst1^2)+t1^2/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))) C0[Mst1^2,Mst1^2,s,0,Mst1^2,0]+(3 S2th (-((Mgl Mt)/2)+(Mgl Mst1^2 Mt)/t1-(Mgl Mt s)/(2 t1)-(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+3 (Mgl^2/4+Mt^2/4+s/8-(Mgl^2 Mst1^2)/(2 t1)+Mst1^4/(2 t1)-(Mst1^2 Mt^2)/(2 t1)+(Mgl^2 s)/(4 t1)-(Mst1^2 s)/(2 t1)+(Mt^2 s)/(4 t1)+s^2/(8 t1)+t1/8+Mgl^2/(2 (s/Mst1^2+t1/Mst1^2))-Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))+Mt^2/(2 (s/Mst1^2+t1/Mst1^2))-t1/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[Mst1^2,Mst1^2,s,Mgl^2,Mt^2,Mgl^2]+(1/3 S2th ((Mgl Mt)/2-(Mgl Mst1^2 Mt)/t1+(Mgl Mt s)/(2 t1)+(Mgl Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl Mt t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(Mgl^2/4)-Mt^2/4-s/8+(Mgl^2 Mst1^2)/(2 t1)-Mst1^4/(2 t1)+(Mst1^2 Mt^2)/(2 t1)-(Mgl^2 s)/(4 t1)+(Mst1^2 s)/(2 t1)-(Mt^2 s)/(4 t1)-s^2/(8 t1)-t1/8-Mgl^2/(2 (s/Mst1^2+t1/Mst1^2))+Mst1^2/(2 (s/Mst1^2+t1/Mst1^2))-Mt^2/(2 (s/Mst1^2+t1/Mst1^2))+t1/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^2/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) C0[Mst1^2,Mst1^2,s,Mt^2,Mgl^2,Mt^2]+(3 S2th (Mgl^3 Mt-1/4 Mgl Mst1^2 Mt-(Mgl Mt s)/2-(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/(2 t1)+(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/(2 t1)+(Mgl^3 Mt s)/t1+(5 Mgl Mst1^2 Mt s)/(4 t1)-(Mgl Mt^3 s)/t1-(Mgl Mt s^2)/(2 t1)+(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2)))+3 (-((5 Mgl^4)/8)+(5 Mgl^2 Mst1^2)/8-(Mgl^2 Mt^2)/4+(Mst1^2 Mt^2)/8-Mt^4/8-(Mgl^2 s)/8-(3 Mst1^2 s)/8+(3 Mt^2 s)/8+s^2/4+Mgl^6/(4 t1)+(Mgl^4 Mst1^2)/(4 t1)-(Mgl^2 Mst1^4)/(4 t1)-Mst1^6/(4 t1)-(Mgl^4 Mt^2)/(4 t1)+(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(3 Mst1^4 Mt^2)/(4 t1)-(Mgl^2 Mt^4)/(4 t1)-(3 Mst1^2 Mt^4)/(4 t1)+Mt^6/(4 t1)-(3 Mgl^4 s)/(8 t1)-(Mgl^2 Mst1^2 s)/(8 t1)+(Mst1^4 s)/(2 t1)-(Mgl^2 Mt^2 s)/(4 t1)-(9 Mst1^2 Mt^2 s)/(8 t1)+(5 Mt^4 s)/(8 t1)-(3 Mst1^2 s^2)/(8 t1)+(Mt^2 s^2)/(2 t1)+s^3/(8 t1)+(s t1)/8-Mgl^4/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))+(3 Mt^4)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2-s-t1,Mgl^2,Mgl^2,Mgl^2,Mt^2]+(1/3 S2th (1/4 Mgl Mst1^2 Mt-Mgl Mt^3+(Mgl Mt s)/2+(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1+(Mgl Mst1^4 Mt)/(2 t1)-(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1+(Mgl Mt^5)/(2 t1)+(Mgl^3 Mt s)/t1-(5 Mgl Mst1^2 Mt s)/(4 t1)-(Mgl Mt^3 s)/t1+(Mgl Mt s^2)/(2 t1)+(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2)))+1/3 (Mgl^4/8-(Mgl^2 Mst1^2)/8+(Mgl^2 Mt^2)/4-(5 Mst1^2 Mt^2)/8+(5 Mt^4)/8-(3 Mgl^2 s)/8+(3 Mst1^2 s)/8+(Mt^2 s)/8-s^2/4-Mgl^6/(4 t1)+(3 Mgl^4 Mst1^2)/(4 t1)-(3 Mgl^2 Mst1^4)/(4 t1)+Mst1^6/(4 t1)+(Mgl^4 Mt^2)/(4 t1)-(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(Mst1^4 Mt^2)/(4 t1)+(Mgl^2 Mt^4)/(4 t1)-(Mst1^2 Mt^4)/(4 t1)-Mt^6/(4 t1)-(5 Mgl^4 s)/(8 t1)+(9 Mgl^2 Mst1^2 s)/(8 t1)-(Mst1^4 s)/(2 t1)+(Mgl^2 Mt^2 s)/(4 t1)+(Mst1^2 Mt^2 s)/(8 t1)+(3 Mt^4 s)/(8 t1)-(Mgl^2 s^2)/(2 t1)+(3 Mst1^2 s^2)/(8 t1)-s^3/(8 t1)-(s t1)/8-(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mt^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2-s-t1,Mt^2,Mt^2,Mt^2,Mgl^2]+(3 S2th (-(5/4) Mgl Mst1^2 Mt+Mgl Mt^3-(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1-(Mgl Mst1^4 Mt)/(2 t1)+(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1-(Mgl Mt^5)/(2 t1)+(Mgl Mst1^2 Mt s)/(4 t1)-(Mgl Mt t1)/2+(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)+(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)-(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^3 Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl Mt t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+3 (-(Mgl^4/8)+(5 Mgl^2 Mst1^2)/8-Mst1^4/2-(Mgl^2 Mt^2)/4+(9 Mst1^2 Mt^2)/8-(5 Mt^4)/8-(Mgl^2 s)/8-(Mt^2 s)/8+Mgl^6/(4 t1)+(Mgl^4 Mst1^2)/(4 t1)-(Mgl^2 Mst1^4)/(4 t1)-Mst1^6/(4 t1)-(Mgl^4 Mt^2)/(4 t1)+(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(3 Mst1^4 Mt^2)/(4 t1)-(Mgl^2 Mt^4)/(4 t1)-(3 Mst1^2 Mt^4)/(4 t1)+Mt^6/(4 t1)+(Mgl^4 s)/(8 t1)-(Mgl^2 Mst1^2 s)/(8 t1)-(Mgl^2 Mt^2 s)/(4 t1)-(Mst1^2 Mt^2 s)/(8 t1)+(Mt^4 s)/(8 t1)-(3 Mst1^2 t1)/8+(Mt^2 t1)/2-t1^2/8-Mgl^4/(4 (s/Mst1^2+t1/Mst1^2))-Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))+(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))+(3 Mt^4)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(3 Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(Mst1^2 t1)/(2 (s/Mst1^2+t1/Mst1^2))-(9 Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(5 Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 t1^2)/(8 (s/Mst1^2+t1/Mst1^2))-(Mt^2 t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+t1^3/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2+t1,Mgl^2,Mgl^2,Mgl^2,Mt^2]+(1/3 S2th (-Mgl^3 Mt+5/4 Mgl Mst1^2 Mt+(Mgl^5 Mt)/(2 t1)-(Mgl^3 Mst1^2 Mt)/t1+(Mgl Mst1^4 Mt)/(2 t1)-(Mgl^3 Mt^3)/t1+(Mgl Mst1^2 Mt^3)/t1+(Mgl Mt^5)/(2 t1)-(Mgl Mst1^2 Mt s)/(4 t1)+(Mgl Mt t1)/2+(Mgl^3 Mt)/(s/Mst1^2+t1/Mst1^2)-(Mgl^5 Mt)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mst1^2 Mt)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3)/(s/Mst1^2+t1/Mst1^2)+(Mgl^3 Mt^3)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^5)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(5 Mgl Mt t1)/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^3 Mt t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt^3 t1)/(Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mgl Mt t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 ((5 Mgl^4)/8-(9 Mgl^2 Mst1^2)/8+Mst1^4/2+(Mgl^2 Mt^2)/4-(5 Mst1^2 Mt^2)/8+Mt^4/8+(Mgl^2 s)/8+(Mt^2 s)/8-Mgl^6/(4 t1)+(3 Mgl^4 Mst1^2)/(4 t1)-(3 Mgl^2 Mst1^4)/(4 t1)+Mst1^6/(4 t1)+(Mgl^4 Mt^2)/(4 t1)-(Mgl^2 Mst1^2 Mt^2)/(2 t1)+(Mst1^4 Mt^2)/(4 t1)+(Mgl^2 Mt^4)/(4 t1)-(Mst1^2 Mt^4)/(4 t1)-Mt^6/(4 t1)-(Mgl^4 s)/(8 t1)+(Mgl^2 Mst1^2 s)/(8 t1)+(Mgl^2 Mt^2 s)/(4 t1)+(Mst1^2 Mt^2 s)/(8 t1)-(Mt^4 s)/(8 t1)-(Mgl^2 t1)/2+(3 Mst1^2 t1)/8+t1^2/8-(3 Mgl^4)/(4 (s/Mst1^2+t1/Mst1^2))+Mgl^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mgl^2 Mst1^2)/(4 (s/Mst1^2+t1/Mst1^2))-Mst1^4/(4 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2)/(2 (s/Mst1^2+t1/Mst1^2))-(Mgl^4 Mt^2)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 Mt^2)/(4 (s/Mst1^2+t1/Mst1^2))+Mt^4/(4 (s/Mst1^2+t1/Mst1^2))-(Mgl^2 Mt^4)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+Mt^6/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(9 Mgl^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))-(5 Mgl^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(Mst1^2 t1)/(2 (s/Mst1^2+t1/Mst1^2))+(Mt^2 t1)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 Mt^2 t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(3 Mt^4 t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(3 t1^2)/(8 (s/Mst1^2+t1/Mst1^2))+(Mgl^2 t1^2)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-t1^3/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) D0[0,0,Mst1^2,Mst1^2,s,Mst1^2+t1,Mt^2,Mt^2,Mt^2,Mgl^2]+(3 (-(3/8)-Mst1^2/(4 t1)-s/(8 t1)+1/(4 (s/Mst1^2+t1/Mst1^2))-t1/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (1/8 Sqrt[1-(4 Mst1^2)/s]+Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] s)/(8 t1)+Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(2 t1 (-4+s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(2 (-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(8 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]^2+3 (-(3/2)-Mst1^2/t1-s/(2 t1)+1/(s/Mst1^2+t1/Mst1^2)-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]^2+1/3 PI (-I Sqrt[1-(4 Mst1^2)/s]-(2 I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) Log[1-1/(1+Sqrt[1-(4 Mst1^2)/s])+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+3 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]^2+(3 PI (I/2+(2 I Mst1^4)/t1^2+(I Mst1^2)/t1+(I t1)/s-(2 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-(I t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(1/2)-(2 Mst1^4)/t1^2-Mst1^2/t1+1/(2 (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(2 (1+t1/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+3 (1/2+(2 Mst1^4)/t1^2+Mst1^2/t1-1/(2 (s/Mst1^2+t1/Mst1^2))-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(2 (1+t1/Mst1^2) (s/Mst1^2+t1/Mst1^2)))+1/3 PI (-(1/2) I Sqrt[1-(4 Mst1^2)/s]-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[-(t1/Mst1^2)]+3 (-(1/2)-Mst1^2/t1-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]^2+(1/3 (-(1/2)-Mst1^2/(2 t1)+Mst1^2/(2 t1 (1-s/Mst1^2-t1/Mst1^2))+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+3 PI (-I-(I s)/(2 t1)-(I t1)/s-I/(s/Mst1^2+t1/Mst1^2)-(2 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+(2 I)/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+3 (1/2+Mst1^2/(2 t1)-Mst1^2/(2 t1 (1-s/Mst1^2-t1/Mst1^2))-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 PI (-((I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1)+(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[s/Mst1^2+t1/Mst1^2]+3 (-1-s/(2 t1)+1/(s/Mst1^2+t1/Mst1^2)) Log[s/Mst1^2+t1/Mst1^2]^2+Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])] (3 PI ((3 I)/2+(I Mst1^2)/t1+(I s)/(2 t1)-I/(s/Mst1^2+t1/Mst1^2)+(I t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 PI (1/2 I Sqrt[1-(4 Mst1^2)/s]+(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(4 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+3 (-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1+2/(s/Mst1^2+t1/Mst1^2)+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]+3 (-1-(4 Mst1^4)/t1^2-(2 Mst1^2)/t1-(2 t1)/s+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+t1/(Mst1^2 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]+3 (2+s/t1+(2 t1)/s+2/(s/Mst1^2+t1/Mst1^2)+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-4/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2])+Log[Mst1^2/s] (1/3 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+3 PI (I/2+(I Mst1^4)/t1^2+(I Mst1^2)/t1-I/(s/Mst1^2+t1/Mst1^2)-(2 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+I/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+3 (1/2+Mst1^4/t1^2+Mst1^2/t1-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 PI (-(1/2) I Sqrt[1-(4 Mst1^2)/s]-(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+3 (-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-t1/s+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]+3 (t1/s+2/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2])+Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])] (3 PI (-((3 I)/4)-(I Mst1^2)/(2 t1)-(I s)/(4 t1)+I/(2 (s/Mst1^2+t1/Mst1^2))-(I t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 PI (1/4 I Sqrt[1-(4 Mst1^2)/s]+(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s] s)/(4 t1)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s] t1)/(4 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+(3 (3/2+Mst1^2/t1+s/(2 t1)-1/(s/Mst1^2+t1/Mst1^2)+t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (1/2 Sqrt[1-(4 Mst1^2)/s]+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+1/3 (-Sqrt[1-(4 Mst1^2)/s]-(2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) Log[1-1/(1+Sqrt[1-(4 Mst1^2)/s])+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(3 (1/2+Mst1^4/t1^2+Mst1^2/t1-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 (-(1/2) Sqrt[1-(4 Mst1^2)/s]-Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[Mst1^2/s]+(3 (1/2+(2 Mst1^4)/t1^2+Mst1^2/t1+t1/s-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (-(1/2) Sqrt[1-(4 Mst1^2)/s]-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))+(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[-(t1/Mst1^2)]+(3 (-1-s/(2 t1)-t1/s-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 (-((Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1)+(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[s/Mst1^2+t1/Mst1^2])+1/3 (-Sqrt[1-(4 Mst1^2)/s]-(2 Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) PolyLog[2,1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+1/3 (1/2 Sqrt[1-(4 Mst1^2)/s]+(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2+(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(Sqrt[1-(4 Mst1^2)/s] s)/(2 t1)+(4 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(2 Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(Sqrt[1-(4 Mst1^2)/s] t1)/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2))+(2 Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))+(4 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))) PolyLog[2,-(1/(1+Sqrt[1-(4 Mst1^2)/s]))+Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+(3 (-1-s/(2 t1)+1/(s/Mst1^2+t1/Mst1^2))+1/3 ((2 Mst1^2)/t1-s/(2 t1)-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2)))) PolyLog[2,1-s/Mst1^2-t1/Mst1^2]+(3 (-(1/2)-Mst1^2/t1-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))+1/3 (1/2+Mst1^2/t1-2/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-t1/(2 Mst1^2 (s/Mst1^2+t1/Mst1^2)))) PolyLog[2,1+t1/Mst1^2]
h1gg33[s_,t1_,Mst1_,L1]:= 1/3 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+3 PI (I/2+(I Mst1^4)/t1^2+(I Mst1^2)/t1-I/(s/Mst1^2+t1/Mst1^2)-(2 I Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+I/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+3 (1/2+Mst1^4/t1^2+Mst1^2/t1-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 PI (-(1/2) I Sqrt[1-(4 Mst1^2)/s]-(I Sqrt[1-(4 Mst1^2)/s])/(-4+s/Mst1^2)-(I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 I Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+(I Sqrt[1-(4 Mst1^2)/s])/(s/Mst1^2+t1/Mst1^2)+(I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-(I Sqrt[1-(4 Mst1^2)/s])/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 I Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))+(3 (1/2+Mst1^4/t1^2+Mst1^2/t1-1/(s/Mst1^2+t1/Mst1^2)-(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))+1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))+1/3 (-(1/2) Sqrt[1-(4 Mst1^2)/s]-Sqrt[1-(4 Mst1^2)/s]/(-4+s/Mst1^2)-(Mst1^4 Sqrt[1-(4 Mst1^2)/s])/t1^2-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/t1-Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (-4+s/Mst1^2+t1/Mst1^2))-(2 Mst1^4 Sqrt[1-(4 Mst1^2)/s])/(t1^2 (-4+s/Mst1^2+t1/Mst1^2))-(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (-4+s/Mst1^2+t1/Mst1^2))+Sqrt[1-(4 Mst1^2)/s]/(s/Mst1^2+t1/Mst1^2)+Sqrt[1-(4 Mst1^2)/s]/((-4+s/Mst1^2) (s/Mst1^2+t1/Mst1^2))+(Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (s/Mst1^2+t1/Mst1^2))-Sqrt[1-(4 Mst1^2)/s]/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Sqrt[1-(4 Mst1^2)/s])/((-4+s/Mst1^2) (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4))-(2 Mst1^2 Sqrt[1-(4 Mst1^2)/s])/(t1 (16-(8 s)/Mst1^2+s^2/Mst1^4-(8 t1)/Mst1^2+(2 s t1)/Mst1^4+t1^2/Mst1^4)))) Log[1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+3 (-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1+2/(s/Mst1^2+t1/Mst1^2)+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[1+1/(1+Sqrt[1-(4 Mst1^2)/s])-Sqrt[1-(4 Mst1^2)/s]/(1+Sqrt[1-(4 Mst1^2)/s])]+3 (-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1+2/(s/Mst1^2+t1/Mst1^2)+(4 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[Mst1^2/s]+3 (-1-(2 Mst1^4)/t1^2-(2 Mst1^2)/t1-t1/s+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))) Log[-(t1/Mst1^2)]+3 (t1/s+2/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-2/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4)) Log[s/Mst1^2+t1/Mst1^2]
h1gg33[s_,t1_,Mst1_,L2]:= 3 (-(1/2)-Mst1^4/t1^2-Mst1^2/t1+1/(s/Mst1^2+t1/Mst1^2)+(2 Mst1^2)/(t1 (s/Mst1^2+t1/Mst1^2))-1/(s^2/Mst1^4+(2 s t1)/Mst1^4+t1^2/Mst1^4))


(* ::Subtitle::Closed:: *)
(*Soft function*)


(* ::Text:: *)
(*Soft stop function as given by Li-Lin for the top pair production*)


(* ::Subsubtitle::Closed:: *)
(*Tree-level contributions:*)


s0qq={{3,0},{0,2/3}};
s0gg={{3,0,0},{0,3/2,0},{0,0,5/6}};


(* ::Subsubtitle::Closed:: *)
(*One-loop (PIM)*)


s1qq[s_,t1_,Mst1_,pim,L0]:={{(4 PI2)/3-(16 PI2)/(3 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2))-(32 PI2)/(3 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(32 PI2 Sqrt[1-(4 Mst1^2)/s])/(3 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(64 Mst1^2 PI2)/(3 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s)+(32 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2)+(64 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(64 Sqrt[1-(4 Mst1^2)/s] Log[1-(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(128 Mst1^2 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s)-(8 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])]^2)/(1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2)-(16 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])]^2)/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(16 Sqrt[1-(4 Mst1^2)/s] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])]^2)/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(32 Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])]^2)/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s)+(16 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])])/Sqrt[1-(4 Mst1^2)/s]+(32 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2)+(64 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(64 Sqrt[1-(4 Mst1^2)/s] PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(128 Mst1^2 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s),8/3 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[-(t1/(Mst1 Sqrt[s]))]+8/3 Log[-(t1/(Mst1 Sqrt[s]))]^2-8/3 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[(s+t1)/(Mst1 Sqrt[s])]-8/3 Log[(s+t1)/(Mst1 Sqrt[s])]^2-16/3 PolyLog[2,1+(Mst1 Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Sqrt[s])/t1]+16/3 PolyLog[2,1+(Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] t1)/(Mst1 Sqrt[s])]+16/3 PolyLog[2,1-(Mst1 Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Sqrt[s])/(s+t1)]-16/3 PolyLog[2,1-(Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] (s+t1))/(Mst1 Sqrt[s])]},{8/3 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[-(t1/(Mst1 Sqrt[s]))]+8/3 Log[-(t1/(Mst1 Sqrt[s]))]^2-8/3 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[(s+t1)/(Mst1 Sqrt[s])]-8/3 Log[(s+t1)/(Mst1 Sqrt[s])]^2-16/3 PolyLog[2,1+(Mst1 Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Sqrt[s])/t1]+16/3 PolyLog[2,1+(Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] t1)/(Mst1 Sqrt[s])]+16/3 PolyLog[2,1-(Mst1 Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Sqrt[s])/(s+t1)]-16/3 PolyLog[2,1-(Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] (s+t1))/(Mst1 Sqrt[s])],(8 PI2)/27+(4 PI2)/(27 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2))+(8 PI2)/(27 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(8 PI2 Sqrt[1-(4 Mst1^2)/s])/(27 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(16 Mst1^2 PI2)/(27 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s)-(8 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2))-(16 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(16 Sqrt[1-(4 Mst1^2)/s] Log[1-(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(32 Mst1^2 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s)+(2 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])]^2)/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2))+(4 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])]^2)/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(4 Sqrt[1-(4 Mst1^2)/s] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])]^2)/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(8 Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])]^2)/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s)+(32 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])])/(9 Sqrt[1-(4 Mst1^2)/s])-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+28/9 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[-(t1/(Mst1 Sqrt[s]))]+28/9 Log[-(t1/(Mst1 Sqrt[s]))]^2+8/9 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[(s+t1)/(Mst1 Sqrt[s])]+8/9 Log[(s+t1)/(Mst1 Sqrt[s])]^2-(8 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2))-(16 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(16 Sqrt[1-(4 Mst1^2)/s] PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(32 Mst1^2 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s)-56/9 PolyLog[2,1+(Mst1 Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Sqrt[s])/t1]+56/9 PolyLog[2,1+(Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] t1)/(Mst1 Sqrt[s])]-16/9 PolyLog[2,1-(Mst1 Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Sqrt[s])/(s+t1)]+16/9 PolyLog[2,1-(Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] (s+t1))/(Mst1 Sqrt[s])]}}
s1qq[s_,t1_,Mst1_,pim,L1]:={{-16-(16 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2)-(32 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(32 Sqrt[1-(4 Mst1^2)/s] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(64 Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s),16/3 Log[-(t1/(Mst1 Sqrt[s]))]-16/3 Log[(s+t1)/(Mst1 Sqrt[s])]},{16/3 Log[-(t1/(Mst1 Sqrt[s]))]-16/3 Log[(s+t1)/(Mst1 Sqrt[s])],-(32/9)+(4 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2))+(8 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(8 Sqrt[1-(4 Mst1^2)/s] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(16 Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s)+56/9 Log[-(t1/(Mst1 Sqrt[s]))]+16/9 Log[(s+t1)/(Mst1 Sqrt[s])]}}
s1qq[s_,t1_,Mst1_,pim,L2]:={{8,0},{0,16/9}}


s1gg[s_,t1_,Mst1_,pim,L0]:={{3 PI2-(16 PI2)/(3 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2))-(32 PI2)/(3 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(32 PI2 Sqrt[1-(4 Mst1^2)/s])/(3 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(64 Mst1^2 PI2)/(3 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s)+(32 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2)+(64 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(64 Sqrt[1-(4 Mst1^2)/s] Log[1-(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(128 Mst1^2 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s)-(8 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])]^2)/(1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2)-(16 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])]^2)/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(16 Sqrt[1-(4 Mst1^2)/s] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])]^2)/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(32 Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])]^2)/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s)+(16 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])])/Sqrt[1-(4 Mst1^2)/s]+(32 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2)+(64 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(64 Sqrt[1-(4 Mst1^2)/s] PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(128 Mst1^2 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s),6 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[-(t1/(Mst1 Sqrt[s]))]+6 Log[-(t1/(Mst1 Sqrt[s]))]^2-6 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[(s+t1)/(Mst1 Sqrt[s])]-6 Log[(s+t1)/(Mst1 Sqrt[s])]^2-12 PolyLog[2,1+(Mst1 Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Sqrt[s])/t1]+12 PolyLog[2,1+(Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] t1)/(Mst1 Sqrt[s])]+12 PolyLog[2,1-(Mst1 Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Sqrt[s])/(s+t1)]-12 PolyLog[2,1-(Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] (s+t1))/(Mst1 Sqrt[s])],0},{6 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[-(t1/(Mst1 Sqrt[s]))]+6 Log[-(t1/(Mst1 Sqrt[s]))]^2-6 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[(s+t1)/(Mst1 Sqrt[s])]-6 Log[(s+t1)/(Mst1 Sqrt[s])]^2-12 PolyLog[2,1+(Mst1 Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Sqrt[s])/t1]+12 PolyLog[2,1+(Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] t1)/(Mst1 Sqrt[s])]+12 PolyLog[2,1-(Mst1 Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Sqrt[s])/(s+t1)]-12 PolyLog[2,1-(Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] (s+t1))/(Mst1 Sqrt[s])],(3 PI2)/2+PI2/(3 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2))+(2 PI2)/(3 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(2 PI2 Sqrt[1-(4 Mst1^2)/s])/(3 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(4 Mst1^2 PI2)/(3 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s)-(2 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2)-(4 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(4 Sqrt[1-(4 Mst1^2)/s] Log[1-(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(8 Mst1^2 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s)+Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])]^2/(2 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2))+Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])]^2/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(Sqrt[1-(4 Mst1^2)/s] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])]^2)/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(2 Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])]^2)/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s)+(8 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])])/Sqrt[1-(4 Mst1^2)/s]-9/4 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+9/2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[-(t1/(Mst1 Sqrt[s]))]+9/2 Log[-(t1/(Mst1 Sqrt[s]))]^2+9/2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[(s+t1)/(Mst1 Sqrt[s])]+9/2 Log[(s+t1)/(Mst1 Sqrt[s])]^2-(2 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2)-(4 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(4 Sqrt[1-(4 Mst1^2)/s] PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(8 Mst1^2 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s)-9 PolyLog[2,1+(Mst1 Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Sqrt[s])/t1]+9 PolyLog[2,1+(Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] t1)/(Mst1 Sqrt[s])]-9 PolyLog[2,1-(Mst1 Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Sqrt[s])/(s+t1)]+9 PolyLog[2,1-(Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] (s+t1))/(Mst1 Sqrt[s])],5/2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[-(t1/(Mst1 Sqrt[s]))]+5/2 Log[-(t1/(Mst1 Sqrt[s]))]^2-5/2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[(s+t1)/(Mst1 Sqrt[s])]-5/2 Log[(s+t1)/(Mst1 Sqrt[s])]^2-5 PolyLog[2,1+(Mst1 Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Sqrt[s])/t1]+5 PolyLog[2,1+(Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] t1)/(Mst1 Sqrt[s])]+5 PolyLog[2,1-(Mst1 Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Sqrt[s])/(s+t1)]-5 PolyLog[2,1-(Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] (s+t1))/(Mst1 Sqrt[s])]},{0,5/2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[-(t1/(Mst1 Sqrt[s]))]+5/2 Log[-(t1/(Mst1 Sqrt[s]))]^2-5/2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[(s+t1)/(Mst1 Sqrt[s])]-5/2 Log[(s+t1)/(Mst1 Sqrt[s])]^2-5 PolyLog[2,1+(Mst1 Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Sqrt[s])/t1]+5 PolyLog[2,1+(Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] t1)/(Mst1 Sqrt[s])]+5 PolyLog[2,1-(Mst1 Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Sqrt[s])/(s+t1)]-5 PolyLog[2,1-(Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] (s+t1))/(Mst1 Sqrt[s])],(5 PI2)/6+(5 PI2)/(27 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2))+(10 PI2)/(27 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(10 PI2 Sqrt[1-(4 Mst1^2)/s])/(27 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(20 Mst1^2 PI2)/(27 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s)-(10 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2))-(20 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(20 Sqrt[1-(4 Mst1^2)/s] Log[1-(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(40 Mst1^2 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s)+(5 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])]^2)/(18 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2))+(5 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])]^2)/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(5 Sqrt[1-(4 Mst1^2)/s] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])]^2)/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(10 Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])]^2)/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s)+(40 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])])/(9 Sqrt[1-(4 Mst1^2)/s])-5/4 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+5/2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[-(t1/(Mst1 Sqrt[s]))]+5/2 Log[-(t1/(Mst1 Sqrt[s]))]^2+5/2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[(s+t1)/(Mst1 Sqrt[s])]+5/2 Log[(s+t1)/(Mst1 Sqrt[s])]^2-(10 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2))-(20 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(20 Sqrt[1-(4 Mst1^2)/s] PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(40 Mst1^2 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s)-5 PolyLog[2,1+(Mst1 Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Sqrt[s])/t1]+5 PolyLog[2,1+(Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] t1)/(Mst1 Sqrt[s])]-5 PolyLog[2,1-(Mst1 Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Sqrt[s])/(s+t1)]+5 PolyLog[2,1-(Sqrt[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] (s+t1))/(Mst1 Sqrt[s])]}}
s1gg[s_,t1_,Mst1_,pim,L1]:={{-16-(16 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2)-(32 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(32 Sqrt[1-(4 Mst1^2)/s] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)+(64 Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s),12 Log[-(t1/(Mst1 Sqrt[s]))]-12 Log[(s+t1)/(Mst1 Sqrt[s])],0},{12 Log[-(t1/(Mst1 Sqrt[s]))]-12 Log[(s+t1)/(Mst1 Sqrt[s])],-8+Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])]/(1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2)+(2 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(2 Sqrt[1-(4 Mst1^2)/s] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(4 Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/((1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s)+9 Log[-(t1/(Mst1 Sqrt[s]))]+9 Log[(s+t1)/(Mst1 Sqrt[s])],5 Log[-(t1/(Mst1 Sqrt[s]))]-5 Log[(s+t1)/(Mst1 Sqrt[s])]},{0,5 Log[-(t1/(Mst1 Sqrt[s]))]-5 Log[(s+t1)/(Mst1 Sqrt[s])],-(40/9)+(5 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2))+(10 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(10 Sqrt[1-(4 Mst1^2)/s] Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2)-(20 Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 (1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2) (1+Sqrt[1-(4 Mst1^2)/s])^2 s)+5 Log[-(t1/(Mst1 Sqrt[s]))]+5 Log[(s+t1)/(Mst1 Sqrt[s])]}}
s1gg[s_,t1_,Mst1_,pim,L2]:={{18,0,0},{0,9,0},{0,0,5}}


s1qqTot[Ls_,s_,t1_,Mst1_,pim]:=s1qq[s,t1,Mst1,pim,L0]+s1qq[s,t1,Mst1,pim,L1]Ls+s1qq[s,t1,Mst1,pim,L2]Ls^2
s1ggTot[Ls_,s_,t1_,Mst1_,pim]:=s1gg[s,t1,Mst1,pim,L0]+s1gg[s,t1,Mst1,pim,L1]Ls+s1gg[s,t1,Mst1,pim,L2]Ls^2


(* ::Subsubtitle::Closed:: *)
(*One-loop (1PI)*)


s1qq[s_,t1_,Mst1_,onepi,L0]:={{16+(4 \[Pi]^2)/3-(8 \[Pi]^2)/(3 Sqrt[1-(4 Mst1^2)/s])+(16 Mst1^2 \[Pi]^2)/(3 Sqrt[1-(4 Mst1^2)/s] s)+(16 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2] Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/Sqrt[1-(4 Mst1^2)/s]-(32 Mst1^2 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2] Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/(Sqrt[1-(4 Mst1^2)/s] s)-(4 Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2]^2)/Sqrt[1-(4 Mst1^2)/s]+(8 Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2]^2)/(Sqrt[1-(4 Mst1^2)/s] s)-(16 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/Sqrt[1-(4 Mst1^2)/s]+(32 Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(Sqrt[1-(4 Mst1^2)/s] s)+8 Log[(Mst1^2 s)/((-s-t1) t1)]^2+(16 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/Sqrt[1-(4 Mst1^2)/s]-(32 Mst1^2 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/(Sqrt[1-(4 Mst1^2)/s] s)+16 PolyLog[2,1-(Mst1^2 s)/((-s-t1) t1)],-(8/3) Log[(-s-t1)/t1]^2+8/3 Log[t1/(-s-t1)]^2-8/3 PolyLog[2,1-((1-Sqrt[1-(4 Mst1^2)/s]) (-s-t1))/((1+Sqrt[1-(4 Mst1^2)/s]) t1)]-8/3 PolyLog[2,1-((1+Sqrt[1-(4 Mst1^2)/s]) (-s-t1))/((1-Sqrt[1-(4 Mst1^2)/s]) t1)]+8/3 PolyLog[2,1-((1-Sqrt[1-(4 Mst1^2)/s]) t1)/((1+Sqrt[1-(4 Mst1^2)/s]) (-s-t1))]+8/3 PolyLog[2,1-((1+Sqrt[1-(4 Mst1^2)/s]) t1)/((1-Sqrt[1-(4 Mst1^2)/s]) (-s-t1))]},{-(8/3) Log[(-s-t1)/t1]^2+8/3 Log[t1/(-s-t1)]^2-8/3 PolyLog[2,1-((1-Sqrt[1-(4 Mst1^2)/s]) (-s-t1))/((1+Sqrt[1-(4 Mst1^2)/s]) t1)]-8/3 PolyLog[2,1-((1+Sqrt[1-(4 Mst1^2)/s]) (-s-t1))/((1-Sqrt[1-(4 Mst1^2)/s]) t1)]+8/3 PolyLog[2,1-((1-Sqrt[1-(4 Mst1^2)/s]) t1)/((1+Sqrt[1-(4 Mst1^2)/s]) (-s-t1))]+8/3 PolyLog[2,1-((1+Sqrt[1-(4 Mst1^2)/s]) t1)/((1-Sqrt[1-(4 Mst1^2)/s]) (-s-t1))],32/9+(8 \[Pi]^2)/27+(2 \[Pi]^2)/(27 Sqrt[1-(4 Mst1^2)/s])-(4 Mst1^2 \[Pi]^2)/(27 Sqrt[1-(4 Mst1^2)/s] s)-(4 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2] Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/(9 Sqrt[1-(4 Mst1^2)/s])+(8 Mst1^2 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2] Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/(9 Sqrt[1-(4 Mst1^2)/s] s)+Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2]^2/(9 Sqrt[1-(4 Mst1^2)/s])-(2 Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2]^2)/(9 Sqrt[1-(4 Mst1^2)/s] s)-(32 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 Sqrt[1-(4 Mst1^2)/s])+(64 Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 Sqrt[1-(4 Mst1^2)/s] s)-2/9 Log[(Mst1^2 s)/((-s-t1) t1)]^2+8/9 Log[(-s-t1)/t1]^2+28/9 Log[t1/(-s-t1)]^2-(4 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/(9 Sqrt[1-(4 Mst1^2)/s])+(8 Mst1^2 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/(9 Sqrt[1-(4 Mst1^2)/s] s)-4/9 PolyLog[2,1-(Mst1^2 s)/((-s-t1) t1)]+8/9 PolyLog[2,1-((1-Sqrt[1-(4 Mst1^2)/s]) (-s-t1))/((1+Sqrt[1-(4 Mst1^2)/s]) t1)]+8/9 PolyLog[2,1-((1+Sqrt[1-(4 Mst1^2)/s]) (-s-t1))/((1-Sqrt[1-(4 Mst1^2)/s]) t1)]+28/9 PolyLog[2,1-((1-Sqrt[1-(4 Mst1^2)/s]) t1)/((1+Sqrt[1-(4 Mst1^2)/s]) (-s-t1))]+28/9 PolyLog[2,1-((1+Sqrt[1-(4 Mst1^2)/s]) t1)/((1-Sqrt[1-(4 Mst1^2)/s]) (-s-t1))]}}
s1qq[s_,t1_,Mst1_,onepi,L1]:={{-16-(8 Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/Sqrt[1-(4 Mst1^2)/s]+(16 Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/(Sqrt[1-(4 Mst1^2)/s] s)+16 Log[(Mst1^2 s)/((-s-t1) t1)],-(8/3) Log[(-s-t1)/t1]+8/3 Log[t1/(-s-t1)]},{-(8/3) Log[(-s-t1)/t1]+8/3 Log[t1/(-s-t1)],-(32/9)+(2 Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/(9 Sqrt[1-(4 Mst1^2)/s])-(4 Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/(9 Sqrt[1-(4 Mst1^2)/s] s)-4/9 Log[(Mst1^2 s)/((-s-t1) t1)]+8/9 Log[(-s-t1)/t1]+28/9 Log[t1/(-s-t1)]}}
s1qq[s_,t1_,Mst1_,onepi,L2]:={{8,0},{0,16/9}}


s1gg[s_,t1_,Mst1_,onepi,L0]:={{16+3 \[Pi]^2-(8 \[Pi]^2)/(3 Sqrt[1-(4 Mst1^2)/s])+(16 Mst1^2 \[Pi]^2)/(3 Sqrt[1-(4 Mst1^2)/s] s)+(16 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2] Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/Sqrt[1-(4 Mst1^2)/s]-(32 Mst1^2 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2] Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/(Sqrt[1-(4 Mst1^2)/s] s)-(4 Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2]^2)/Sqrt[1-(4 Mst1^2)/s]+(8 Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2]^2)/(Sqrt[1-(4 Mst1^2)/s] s)-(16 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/Sqrt[1-(4 Mst1^2)/s]+(32 Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(Sqrt[1-(4 Mst1^2)/s] s)+18 Log[(Mst1^2 s)/((-s-t1) t1)]^2+(16 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/Sqrt[1-(4 Mst1^2)/s]-(32 Mst1^2 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/(Sqrt[1-(4 Mst1^2)/s] s)+36 PolyLog[2,1-(Mst1^2 s)/((-s-t1) t1)],-6 Log[(-s-t1)/t1]^2+6 Log[t1/(-s-t1)]^2-6 PolyLog[2,1-((1-Sqrt[1-(4 Mst1^2)/s]) (-s-t1))/((1+Sqrt[1-(4 Mst1^2)/s]) t1)]-6 PolyLog[2,1-((1+Sqrt[1-(4 Mst1^2)/s]) (-s-t1))/((1-Sqrt[1-(4 Mst1^2)/s]) t1)]+6 PolyLog[2,1-((1-Sqrt[1-(4 Mst1^2)/s]) t1)/((1+Sqrt[1-(4 Mst1^2)/s]) (-s-t1))]+6 PolyLog[2,1-((1+Sqrt[1-(4 Mst1^2)/s]) t1)/((1-Sqrt[1-(4 Mst1^2)/s]) (-s-t1))],0},{-6 Log[(-s-t1)/t1]^2+6 Log[t1/(-s-t1)]^2-6 PolyLog[2,1-((1-Sqrt[1-(4 Mst1^2)/s]) (-s-t1))/((1+Sqrt[1-(4 Mst1^2)/s]) t1)]-6 PolyLog[2,1-((1+Sqrt[1-(4 Mst1^2)/s]) (-s-t1))/((1-Sqrt[1-(4 Mst1^2)/s]) t1)]+6 PolyLog[2,1-((1-Sqrt[1-(4 Mst1^2)/s]) t1)/((1+Sqrt[1-(4 Mst1^2)/s]) (-s-t1))]+6 PolyLog[2,1-((1+Sqrt[1-(4 Mst1^2)/s]) t1)/((1-Sqrt[1-(4 Mst1^2)/s]) (-s-t1))],8+(3 \[Pi]^2)/2+\[Pi]^2/(6 Sqrt[1-(4 Mst1^2)/s])-(Mst1^2 \[Pi]^2)/(3 Sqrt[1-(4 Mst1^2)/s] s)-(Log[1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2] Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/Sqrt[1-(4 Mst1^2)/s]+(2 Mst1^2 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2] Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/(Sqrt[1-(4 Mst1^2)/s] s)+Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2]^2/(4 Sqrt[1-(4 Mst1^2)/s])-(Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2]^2)/(2 Sqrt[1-(4 Mst1^2)/s] s)-(8 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/Sqrt[1-(4 Mst1^2)/s]+(16 Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(Sqrt[1-(4 Mst1^2)/s] s)+9/2 Log[(Mst1^2 s)/((-s-t1) t1)]^2+9/2 Log[(-s-t1)/t1]^2+9/2 Log[t1/(-s-t1)]^2-PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2]/Sqrt[1-(4 Mst1^2)/s]+(2 Mst1^2 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/(Sqrt[1-(4 Mst1^2)/s] s)+9 PolyLog[2,1-(Mst1^2 s)/((-s-t1) t1)]+9/2 PolyLog[2,1-((1-Sqrt[1-(4 Mst1^2)/s]) (-s-t1))/((1+Sqrt[1-(4 Mst1^2)/s]) t1)]+9/2 PolyLog[2,1-((1+Sqrt[1-(4 Mst1^2)/s]) (-s-t1))/((1-Sqrt[1-(4 Mst1^2)/s]) t1)]+9/2 PolyLog[2,1-((1-Sqrt[1-(4 Mst1^2)/s]) t1)/((1+Sqrt[1-(4 Mst1^2)/s]) (-s-t1))]+9/2 PolyLog[2,1-((1+Sqrt[1-(4 Mst1^2)/s]) t1)/((1-Sqrt[1-(4 Mst1^2)/s]) (-s-t1))],-(5/2) Log[(-s-t1)/t1]^2+5/2 Log[t1/(-s-t1)]^2-5/2 PolyLog[2,1-((1-Sqrt[1-(4 Mst1^2)/s]) (-s-t1))/((1+Sqrt[1-(4 Mst1^2)/s]) t1)]-5/2 PolyLog[2,1-((1+Sqrt[1-(4 Mst1^2)/s]) (-s-t1))/((1-Sqrt[1-(4 Mst1^2)/s]) t1)]+5/2 PolyLog[2,1-((1-Sqrt[1-(4 Mst1^2)/s]) t1)/((1+Sqrt[1-(4 Mst1^2)/s]) (-s-t1))]+5/2 PolyLog[2,1-((1+Sqrt[1-(4 Mst1^2)/s]) t1)/((1-Sqrt[1-(4 Mst1^2)/s]) (-s-t1))]},{0,-(5/2) Log[(-s-t1)/t1]^2+5/2 Log[t1/(-s-t1)]^2-5/2 PolyLog[2,1-((1-Sqrt[1-(4 Mst1^2)/s]) (-s-t1))/((1+Sqrt[1-(4 Mst1^2)/s]) t1)]-5/2 PolyLog[2,1-((1+Sqrt[1-(4 Mst1^2)/s]) (-s-t1))/((1-Sqrt[1-(4 Mst1^2)/s]) t1)]+5/2 PolyLog[2,1-((1-Sqrt[1-(4 Mst1^2)/s]) t1)/((1+Sqrt[1-(4 Mst1^2)/s]) (-s-t1))]+5/2 PolyLog[2,1-((1+Sqrt[1-(4 Mst1^2)/s]) t1)/((1-Sqrt[1-(4 Mst1^2)/s]) (-s-t1))],40/9+(5 \[Pi]^2)/6+(5 \[Pi]^2)/(54 Sqrt[1-(4 Mst1^2)/s])-(5 Mst1^2 \[Pi]^2)/(27 Sqrt[1-(4 Mst1^2)/s] s)-(5 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2] Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/(9 Sqrt[1-(4 Mst1^2)/s])+(10 Mst1^2 Log[1-(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2] Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/(9 Sqrt[1-(4 Mst1^2)/s] s)+(5 Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2]^2)/(36 Sqrt[1-(4 Mst1^2)/s])-(5 Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2]^2)/(18 Sqrt[1-(4 Mst1^2)/s] s)-(40 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 Sqrt[1-(4 Mst1^2)/s])+(80 Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])/(1+Sqrt[1-(4 Mst1^2)/s])])/(9 Sqrt[1-(4 Mst1^2)/s] s)+5/2 Log[(Mst1^2 s)/((-s-t1) t1)]^2+5/2 Log[(-s-t1)/t1]^2+5/2 Log[t1/(-s-t1)]^2-(5 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/(9 Sqrt[1-(4 Mst1^2)/s])+(10 Mst1^2 PolyLog[2,(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/(9 Sqrt[1-(4 Mst1^2)/s] s)+5 PolyLog[2,1-(Mst1^2 s)/((-s-t1) t1)]+5/2 PolyLog[2,1-((1-Sqrt[1-(4 Mst1^2)/s]) (-s-t1))/((1+Sqrt[1-(4 Mst1^2)/s]) t1)]+5/2 PolyLog[2,1-((1+Sqrt[1-(4 Mst1^2)/s]) (-s-t1))/((1-Sqrt[1-(4 Mst1^2)/s]) t1)]+5/2 PolyLog[2,1-((1-Sqrt[1-(4 Mst1^2)/s]) t1)/((1+Sqrt[1-(4 Mst1^2)/s]) (-s-t1))]+5/2 PolyLog[2,1-((1+Sqrt[1-(4 Mst1^2)/s]) t1)/((1-Sqrt[1-(4 Mst1^2)/s]) (-s-t1))]}}
s1gg[s_,t1_,Mst1_,onepi,L1]:={{-16-(8 Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/Sqrt[1-(4 Mst1^2)/s]+(16 Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/(Sqrt[1-(4 Mst1^2)/s] s)+36 Log[(Mst1^2 s)/((-s-t1) t1)],-6 Log[(-s-t1)/t1]+6 Log[t1/(-s-t1)],0},{-6 Log[(-s-t1)/t1]+6 Log[t1/(-s-t1)],-8+Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2]/(2 Sqrt[1-(4 Mst1^2)/s])-(Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/(Sqrt[1-(4 Mst1^2)/s] s)+9 Log[(Mst1^2 s)/((-s-t1) t1)]+9/2 Log[(-s-t1)/t1]+9/2 Log[t1/(-s-t1)],-(5/2) Log[(-s-t1)/t1]+5/2 Log[t1/(-s-t1)]},{0,-(5/2) Log[(-s-t1)/t1]+5/2 Log[t1/(-s-t1)],-(40/9)+(5 Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/(18 Sqrt[1-(4 Mst1^2)/s])-(5 Mst1^2 Log[(1-Sqrt[1-(4 Mst1^2)/s])^2/(1+Sqrt[1-(4 Mst1^2)/s])^2])/(9 Sqrt[1-(4 Mst1^2)/s] s)+5 Log[(Mst1^2 s)/((-s-t1) t1)]+5/2 Log[(-s-t1)/t1]+5/2 Log[t1/(-s-t1)]}}
s1gg[s_,t1_,Mst1_,onepi,L2]:={{18,0,0},{0,9,0},{0,0,5}}


s1qqTot[Ls_,s_,t1_,Mst1_,onepi]:=s1qq[s,t1,Mst1,onepi,L0]+s1qqL1[s,t1,Mst1,onepi,L1]Ls+s1qqL2[s,t1,Mst1,onepi,L2]Ls^2
s1ggTot[Ls_,s_,t1_,Mst1_,onepi]:=s1gg[s,t1,Mst1,onepi,L0]+s1ggL1[s,t1,Mst1,onepi,L1]Ls+s1ggL2[s,t1,Mst1,onepi,L2]Ls^2


(* ::Subtitle::Closed:: *)
(*Evolution Matrix*)


(* ::Text:: *)
(*Evolution matrix - both kinematics*)


(* ::Subsubtitle::Closed:: *)
(*\[Beta]-function coefficients*)


\[Beta]0 = 11/3 CA-4/3 TF nf;
\[Beta]1 = 34/3 CA^2-4CF TF nf-20/3 CA TF nf;
\[Beta]2 = 2857/54 CA^3+(2CF^2-205/9 CF CA-1415/27 CA^2)TF nf+(44/9 CF+158/27 CA)TF^2 nf^2;


(* ::Subsubtitle::Closed:: *)
(*Coefficient of \[Alpha]s/(4PI) of the anomalous dimension *)


(* ::Subsubsection::Closed:: *)
(*Hard anomalous dimension*)


\[CapitalGamma]0qqh[s_,t1_,Mst1_,L0]:={{(-13.333333333333332`- 16.755160819145562` I)+(16.755160819145562` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]+(0.` +5.333333333333333` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])],0.8888888888888888` Log[t1^2/(-s-t1)^2]},{4.` Log[t1^2/(-s-t1)^2],(-13.333333333333332`+ 2.094395102393196` I)-(2.094395102393196` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]-(0.` +0.6666666666666663` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+6.` Log[t1^2/(Mst1^2 s)]-1.3333333333333333` Log[t1^2/(-s-t1)^2]}}
\[CapitalGamma]0qqh[s_,t1_,Mst1_,L1]:={{5.333333333333333`,0},{0,5.333333333333333`}}


\[CapitalGamma]1qqh[s_,t1_,Mst1_,L0]:={{(-266.8911027699161`- 115.74755589295437` I)+(281.1143648545534` -263.18945069571623` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]+(38.46582090110702` +165.36680896159905` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2-(201.06192982974676` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-(0.` +201.06192982974676` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(201.06192982974676` +300.03304203805453` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-(263.18945069571623` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-(0.` +64.00000000000001` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+32.00000000000001` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2-(100.53096491487338` -32.00000000000001` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2-(0.` +100.53096491487338` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2-(0.` +10.666666666666666` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3+10.666666666666666` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3-(0.` +32.00000000000001` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-(0.` +100.53096491487338` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+32.00000000000001` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-32.00000000000001` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[3,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))],(28.0730527816994` +0.` I) Log[t1^2/(-s-t1)^2]+(0.` +21.932454224643024` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2]+(16.755160819145566` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[t1^2/(-s-t1)^2]+(0.` +16.755160819145566` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]-(16.755160819145566` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]+(0.` +5.333333333333333` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]-2.6666666666666665` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]-(0.` +2.6666666666666665` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]+(0.` +2.6666666666666665` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]},{(-71.06335050413989`+ 0.` I) Log[t1^2/(-s-t1)^2]-(0.` +98.69604401089359` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2]-(75.39822368615503` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[t1^2/(-s-t1)^2]-(0.` +75.39822368615503` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]+(75.39822368615503` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]-(0.` +24.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]+12.` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]+(0.` +12.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]-(0.` +12.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))],(-14.077019250980726`+ 14.468444486619296` I)-(35.13929560681918` -32.89868133696455` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]-(4.808227612638378` +20.670851120199888` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2+(25.132741228718366` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+(0.` +25.132741228718366` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-(25.132741228718366` +37.50413025475682` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(32.89868133696455` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(0.` +8.000000000000009` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-4.000000000000004` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(12.566370614359183` -4.000000000000004` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(0.` +12.566370614359183` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(0.` +1.3333333333333355` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3-1.3333333333333355` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3+41.449040260130545` Log[t1^2/(Mst1^2 s)]-9.210897835584564` Log[t1^2/(-s-t1)^2]+(0.` +4.000000000000004` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+(0.` +12.566370614359183` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-4.000000000000004` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+4.000000000000004` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[3,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]}}
\[CapitalGamma]1qqh[s_,t1_,Mst1_,L1]:={{36.84359134233826`,0},{0,36.84359134233826`}}


\[CapitalGamma]0qqhTot[L_,s_,t1_,Mst1_]:=\[CapitalGamma]0qqh[s,t1,Mst1,L0]+\[CapitalGamma]0qqh[s,t1,Mst1,L1]L
\[CapitalGamma]1qqhTot[L_,s_,t1_,Mst1_]:=\[CapitalGamma]1qqh[s,t1,Mst1,L0]+\[CapitalGamma]1qqh[s,t1,Mst1,L1]L


\[CapitalGamma]0ggh[s_,t1_,Mst1_,L0]:={{(-20.666666666666668`- 37.69911184307752` I)+(16.755160819145562` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]+(0.` +5.333333333333333` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])],2.` Log[t1^2/(-s-t1)^2],0},{4.` Log[t1^2/(-s-t1)^2],(-20.666666666666668`- 18.84955592153876` I)-(2.094395102393196` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]-(0.` +0.6666666666666663` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+6.` Log[t1^2/(Mst1^2 s)]-3.` Log[t1^2/(-s-t1)^2],1.6666666666666665` Log[t1^2/(-s-t1)^2]},{0,3.` Log[t1^2/(-s-t1)^2],(-20.666666666666668`- 18.84955592153876` I)-(2.094395102393196` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]-(0.` +0.6666666666666663` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+6.` Log[t1^2/(Mst1^2 s)]-3.` Log[t1^2/(-s-t1)^2]}}
\[CapitalGamma]0ggh[s_,t1_,Mst1_,L1]:={{12.`,0,0},{0,12.`,0},{0,0,12.`}}


\[CapitalGamma]1ggh[s_,t1_,Mst1_,L0]:={{(-441.5364708937351`- 260.43200075914734` I)+(281.1143648545534` -263.18945069571623` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]+(38.46582090110702` +165.36680896159905` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2-(201.06192982974676` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-(0.` +201.06192982974676` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(201.06192982974676` +300.03304203805453` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-(263.18945069571623` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-(0.` +64.00000000000001` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+32.00000000000001` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2-(100.53096491487338` -32.00000000000001` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2-(0.` +100.53096491487338` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2-(0.` +10.666666666666666` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3+10.666666666666666` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3-(0.` +32.00000000000001` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-(0.` +100.53096491487338` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+32.00000000000001` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-32.00000000000001` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[3,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))],(63.164368758823635` +0.` I) Log[t1^2/(-s-t1)^2]+(0.` +49.34802200544679` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2]+(37.69911184307752` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[t1^2/(-s-t1)^2]+(0.` +37.69911184307752` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]-(37.69911184307752` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]+(0.` +12.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]-6.` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]-(0.` +6.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]+(0.` +6.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))],0},{(-71.06335050413989`+ 0.` I) Log[t1^2/(-s-t1)^2]-(0.` +98.69604401089359` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2]-(75.39822368615503` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[t1^2/(-s-t1)^2]-(0.` +75.39822368615503` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]+(75.39822368615503` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]-(0.` +24.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]+12.` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]+(0.` +12.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]-(0.` +12.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))],(-188.72238737479972`- 130.2160003795737` I)-(35.13929560681918` -32.89868133696455` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]-(4.808227612638378` +20.670851120199888` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2+(25.132741228718366` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+(0.` +25.132741228718366` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-(25.132741228718366` +37.50413025475682` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(32.89868133696455` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(0.` +8.000000000000009` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-4.000000000000004` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(12.566370614359183` -4.000000000000004` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(0.` +12.566370614359183` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(0.` +1.3333333333333355` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3-1.3333333333333355` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3+41.449040260130545` Log[t1^2/(Mst1^2 s)]-20.724520130065272` Log[t1^2/(-s-t1)^2]+(0.` +4.000000000000004` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+(0.` +12.566370614359183` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-4.000000000000004` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+4.000000000000004` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[3,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))],11.513622294480705` Log[t1^2/(-s-t1)^2]},{0,20.724520130065272` Log[t1^2/(-s-t1)^2],(-188.72238737479972`- 130.2160003795737` I)-(35.13929560681918` -32.89868133696455` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]-(4.808227612638378` +20.670851120199888` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2+(25.132741228718366` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+(0.` +25.132741228718366` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-(25.132741228718366` +37.50413025475682` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(32.89868133696455` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(0.` +8.000000000000009` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-4.000000000000004` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(12.566370614359183` -4.000000000000004` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(0.` +12.566370614359183` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(0.` +1.3333333333333355` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3-1.3333333333333355` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3+41.449040260130545` Log[t1^2/(Mst1^2 s)]-20.724520130065272` Log[t1^2/(-s-t1)^2]+(0.` +4.000000000000004` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+(0.` +12.566370614359183` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-4.000000000000004` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+4.000000000000004` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[3,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]}}
\[CapitalGamma]1ggh[s_,t1_,Mst1_,L1]:={{82.89808052026109`,0,0},{0,82.89808052026109`,0},{0,0,82.89808052026109`}}


\[CapitalGamma]0gghTot[L_,s_,t1_,Mst1_]:=\[CapitalGamma]0ggh[s,t1,Mst1,L0]+\[CapitalGamma]0ggh[s,t1,Mst1,L1]L
\[CapitalGamma]1gghTot[L_,s_,t1_,Mst1_]:=\[CapitalGamma]1ggh[s,t1,Mst1,L0]+\[CapitalGamma]1ggh[s,t1,Mst1,L1]L


(* ::Subsubsection::Closed:: *)
(*PIM soft anomalous dimension*)


\[CapitalGamma]0qqs[s_,t1_,Mst1_,L0,pim]:={{(-5.333333333333332`- 16.755160819145562` I)+(16.755160819145562` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]+(0.` +5.333333333333333` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])],0.8888888888888888` Log[t1^2/(-s-t1)^2]},{4.` Log[t1^2/(-s-t1)^2],(-5.333333333333332`+ 2.094395102393196` I)-(2.094395102393196` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]-(0.` +0.6666666666666663` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+6.` Log[t1^2/(Mst1^2 s)]-1.3333333333333333` Log[t1^2/(-s-t1)^2]}}
\[CapitalGamma]0qqs[s_,t1_,Mst1_,L1,pim]:={{5.333333333333333`,0},{0,5.333333333333333`}}


\[CapitalGamma]1qqs[s_,t1_,Mst1_,L0,pim]:={{(-191.82228845577666`- 115.74755589295437` I)+(281.1143648545534` -263.18945069571623` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]+(38.46582090110702` +165.36680896159905` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2-(201.06192982974676` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-(0.` +201.06192982974676` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(201.06192982974676` +300.03304203805453` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-(263.18945069571623` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-(0.` +64.00000000000001` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+32.00000000000001` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2-(100.53096491487338` -32.00000000000001` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2-(0.` +100.53096491487338` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2-(0.` +10.666666666666666` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3+10.666666666666666` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3-(0.` +32.00000000000001` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-(0.` +100.53096491487338` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+32.00000000000001` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-32.00000000000001` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[3,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))],(28.0730527816994` +0.` I) Log[t1^2/(-s-t1)^2]+(0.` +21.932454224643024` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2]+(16.755160819145566` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[t1^2/(-s-t1)^2]+(0.` +16.755160819145566` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]-(16.755160819145566` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]+(0.` +5.333333333333333` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]-2.6666666666666665` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]-(0.` +2.6666666666666665` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]+(0.` +2.6666666666666665` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]},{(-71.06335050413989`+ 0.` I) Log[t1^2/(-s-t1)^2]-(0.` +98.69604401089359` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2]-(75.39822368615503` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[t1^2/(-s-t1)^2]-(0.` +75.39822368615503` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]+(75.39822368615503` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]-(0.` +24.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]+12.` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]+(0.` +12.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]-(0.` +12.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))],(60.9917950631587` +14.468444486619296` I)-(35.13929560681918` -32.89868133696455` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]-(4.808227612638378` +20.670851120199888` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2+(25.132741228718366` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+(0.` +25.132741228718366` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-(25.132741228718366` +37.50413025475682` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(32.89868133696455` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(0.` +8.000000000000009` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-4.000000000000004` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(12.566370614359183` -4.000000000000004` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(0.` +12.566370614359183` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(0.` +1.3333333333333355` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3-1.3333333333333355` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3+41.449040260130545` Log[t1^2/(Mst1^2 s)]-9.210897835584564` Log[t1^2/(-s-t1)^2]+(0.` +4.000000000000004` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+(0.` +12.566370614359183` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-4.000000000000004` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+4.000000000000004` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[3,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]}}
\[CapitalGamma]1qqs[s_,t1_,Mst1_,L1,pim]:={{36.84359134233826`,0},{0,36.84359134233826`}}


\[CapitalGamma]0ggs[s_,t1_,Mst1_,L0,pim]:={{(-5.333333333333333`- 37.69911184307752` I)+(16.755160819145562` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]+(0.` +5.333333333333333` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])],2.` Log[t1^2/(-s-t1)^2],0},{4.` Log[t1^2/(-s-t1)^2],(-5.333333333333333`- 18.84955592153876` I)-(2.094395102393196` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]-(0.` +0.6666666666666663` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+6.` Log[t1^2/(Mst1^2 s)]-3.` Log[t1^2/(-s-t1)^2],1.6666666666666665` Log[t1^2/(-s-t1)^2]},{0,3.` Log[t1^2/(-s-t1)^2],(-5.333333333333333`- 18.84955592153876` I)-(2.094395102393196` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]-(0.` +0.6666666666666663` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+6.` Log[t1^2/(Mst1^2 s)]-3.` Log[t1^2/(-s-t1)^2]}}
\[CapitalGamma]0ggs[s_,t1_,Mst1_,L1,pim]:={{12.`,0,0},{0,12.`,0},{0,0,12.`}}


\[CapitalGamma]1ggs[s_,t1_,Mst1_,L0,pim]:={{(-96.55884647792934`- 260.43200075914734` I)+(281.1143648545534` -263.18945069571623` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]+(38.46582090110702` +165.36680896159905` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2-(201.06192982974676` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-(0.` +201.06192982974676` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(201.06192982974676` +300.03304203805453` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-(263.18945069571623` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-(0.` +64.00000000000001` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+32.00000000000001` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2-(100.53096491487338` -32.00000000000001` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2-(0.` +100.53096491487338` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2-(0.` +10.666666666666666` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3+10.666666666666666` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3-(0.` +32.00000000000001` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-(0.` +100.53096491487338` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+32.00000000000001` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-32.00000000000001` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[3,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))],(63.164368758823635` +0.` I) Log[t1^2/(-s-t1)^2]+(0.` +49.34802200544679` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2]+(37.69911184307752` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[t1^2/(-s-t1)^2]+(0.` +37.69911184307752` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]-(37.69911184307752` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]+(0.` +12.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]-6.` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]-(0.` +6.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]+(0.` +6.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))],0},{(-71.06335050413989`+ 0.` I) Log[t1^2/(-s-t1)^2]-(0.` +98.69604401089359` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2]-(75.39822368615503` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[t1^2/(-s-t1)^2]-(0.` +75.39822368615503` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]+(75.39822368615503` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]-(0.` +24.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]+12.` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]+(0.` +12.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]-(0.` +12.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))],(156.25523704100604` -130.2160003795737` I)-(35.13929560681918` -32.89868133696455` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]-(4.808227612638378` +20.670851120199888` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2+(25.132741228718366` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+(0.` +25.132741228718366` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-(25.132741228718366` +37.50413025475682` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(32.89868133696455` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(0.` +8.000000000000009` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-4.000000000000004` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(12.566370614359183` -4.000000000000004` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(0.` +12.566370614359183` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(0.` +1.3333333333333355` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3-1.3333333333333355` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3+41.449040260130545` Log[t1^2/(Mst1^2 s)]-20.724520130065272` Log[t1^2/(-s-t1)^2]+(0.` +4.000000000000004` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+(0.` +12.566370614359183` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-4.000000000000004` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+4.000000000000004` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[3,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))],11.513622294480705` Log[t1^2/(-s-t1)^2]},{0,20.724520130065272` Log[t1^2/(-s-t1)^2],(156.25523704100604` -130.2160003795737` I)-(35.13929560681918` -32.89868133696455` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]-(4.808227612638378` +20.670851120199888` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2+(25.132741228718366` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+(0.` +25.132741228718366` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-(25.132741228718366` +37.50413025475682` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(32.89868133696455` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(0.` +8.000000000000009` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-4.000000000000004` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(12.566370614359183` -4.000000000000004` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(0.` +12.566370614359183` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(0.` +1.3333333333333355` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3-1.3333333333333355` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3+41.449040260130545` Log[t1^2/(Mst1^2 s)]-20.724520130065272` Log[t1^2/(-s-t1)^2]+(0.` +4.000000000000004` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+(0.` +12.566370614359183` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-4.000000000000004` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+4.000000000000004` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[3,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]}}
\[CapitalGamma]1ggs[s_,t1_,Mst1_,L1,pim]:={{82.89808052026109`,0,0},{0,82.89808052026109`,0},{0,0,82.89808052026109`}}


(* ::Subsubsection::Closed:: *)
(*1PI soft anomalous dimension*)


\[CapitalGamma]0qqs[s_,t1_,Mst1_,L0,onepi]:={{(-5.333333333333332`- 16.755160819145562` I)+(16.755160819145562` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]+(0.` +5.333333333333333` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+5.333333333333333` Log[(Mst1^2 s)/((-s-t1) t1)],0.8888888888888888` Log[t1^2/(-s-t1)^2]},{4.` Log[t1^2/(-s-t1)^2],(-5.333333333333332`+ 2.094395102393196` I)-(2.094395102393196` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]-(0.` +0.6666666666666663` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+5.333333333333333` Log[(Mst1^2 s)/((-s-t1) t1)]+6.` Log[t1^2/(Mst1^2 s)]-1.3333333333333333` Log[t1^2/(-s-t1)^2]}}
\[CapitalGamma]0qqs[s_,t1_,Mst1_,L1,onepi]:={{5.333333333333333`,0},{0,5.333333333333333`}}


\[CapitalGamma]1qqs[s_,t1_,Mst1_,L0,onepi]:={{(-191.82228845577666`- 115.74755589295437` I)+(281.1143648545534` -263.18945069571623` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]+(38.46582090110702` +165.36680896159905` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2-(201.06192982974676` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-(0.` +201.06192982974676` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(201.06192982974676` +300.03304203805453` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-(263.18945069571623` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-(0.` +64.00000000000001` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+32.00000000000001` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2-(100.53096491487338` -32.00000000000001` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2-(0.` +100.53096491487338` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2-(0.` +10.666666666666666` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3+10.666666666666666` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3+36.84359134233826` Log[(Mst1^2 s)/((-s-t1) t1)]-(0.` +32.00000000000001` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-(0.` +100.53096491487338` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+32.00000000000001` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-32.00000000000001` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[3,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))],(28.0730527816994` +0.` I) Log[t1^2/(-s-t1)^2]+(0.` +21.932454224643024` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2]+(16.755160819145566` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[t1^2/(-s-t1)^2]+(0.` +16.755160819145566` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]-(16.755160819145566` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]+(0.` +5.333333333333333` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]-2.6666666666666665` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]-(0.` +2.6666666666666665` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]+(0.` +2.6666666666666665` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]},{(-71.06335050413989`+ 0.` I) Log[t1^2/(-s-t1)^2]-(0.` +98.69604401089359` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2]-(75.39822368615503` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[t1^2/(-s-t1)^2]-(0.` +75.39822368615503` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]+(75.39822368615503` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]-(0.` +24.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]+12.` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]+(0.` +12.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]-(0.` +12.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))],(60.9917950631587` +14.468444486619296` I)-(35.13929560681918` -32.89868133696455` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]-(4.808227612638378` +20.670851120199888` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2+(25.132741228718366` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+(0.` +25.132741228718366` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-(25.132741228718366` +37.50413025475682` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(32.89868133696455` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(0.` +8.000000000000009` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-4.000000000000004` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(12.566370614359183` -4.000000000000004` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(0.` +12.566370614359183` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(0.` +1.3333333333333355` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3-1.3333333333333355` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3+36.84359134233826` Log[(Mst1^2 s)/((-s-t1) t1)]+41.449040260130545` Log[t1^2/(Mst1^2 s)]-9.210897835584564` Log[t1^2/(-s-t1)^2]+(0.` +4.000000000000004` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+(0.` +12.566370614359183` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-4.000000000000004` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+4.000000000000004` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[3,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]}}
\[CapitalGamma]1qqs[s_,t1_,Mst1_,L1,onepi]:={{36.84359134233826`,0},{0,36.84359134233826`}}


\[CapitalGamma]0ggs[s_,t1_,Mst1_,L0,onepi]:={{(-5.333333333333333`- 37.69911184307752` I)+(16.755160819145562` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]+(0.` +5.333333333333333` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+12.` Log[(Mst1^2 s)/((-s-t1) t1)],2.` Log[t1^2/(-s-t1)^2],0},{4.` Log[t1^2/(-s-t1)^2],(-5.333333333333333`- 18.84955592153876` I)-(2.094395102393196` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]-(0.` +0.6666666666666663` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+12.` Log[(Mst1^2 s)/((-s-t1) t1)]+6.` Log[t1^2/(Mst1^2 s)]-3.` Log[t1^2/(-s-t1)^2],1.6666666666666665` Log[t1^2/(-s-t1)^2]},{0,3.` Log[t1^2/(-s-t1)^2],(-5.333333333333333`- 18.84955592153876` I)-(2.094395102393196` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]-(0.` +0.6666666666666663` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+12.` Log[(Mst1^2 s)/((-s-t1) t1)]+6.` Log[t1^2/(Mst1^2 s)]-3.` Log[t1^2/(-s-t1)^2]}}
\[CapitalGamma]0ggs[s_,t1_,Mst1_,L1,onepi]:={{12.`,0,0},{0,12.`,0},{0,0,12.`}}


\[CapitalGamma]1ggs[s_,t1_,Mst1_,L0,onepi]:={{(-96.55884647792934`- 260.43200075914734` I)+(281.1143648545534` -263.18945069571623` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]+(38.46582090110702` +165.36680896159905` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2-(201.06192982974676` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-(0.` +201.06192982974676` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(201.06192982974676` +300.03304203805453` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-(263.18945069571623` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-(0.` +64.00000000000001` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+32.00000000000001` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2-(100.53096491487338` -32.00000000000001` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2-(0.` +100.53096491487338` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2-(0.` +10.666666666666666` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3+10.666666666666666` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3+82.89808052026109` Log[(Mst1^2 s)/((-s-t1) t1)]-(0.` +32.00000000000001` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-(0.` +100.53096491487338` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+32.00000000000001` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-32.00000000000001` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[3,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))],(63.164368758823635` +0.` I) Log[t1^2/(-s-t1)^2]+(0.` +49.34802200544679` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2]+(37.69911184307752` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[t1^2/(-s-t1)^2]+(0.` +37.69911184307752` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]-(37.69911184307752` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]+(0.` +12.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]-6.` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]-(0.` +6.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]+(0.` +6.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))],0},{(-71.06335050413989`+ 0.` I) Log[t1^2/(-s-t1)^2]-(0.` +98.69604401089359` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2]-(75.39822368615503` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[t1^2/(-s-t1)^2]-(0.` +75.39822368615503` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]+(75.39822368615503` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]-(0.` +24.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] Log[t1^2/(-s-t1)^2]+12.` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]+(0.` +12.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2 Log[t1^2/(-s-t1)^2]-(0.` +12.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[t1^2/(-s-t1)^2] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))],(156.25523704100604` -130.2160003795737` I)-(35.13929560681918` -32.89868133696455` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]-(4.808227612638378` +20.670851120199888` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2+(25.132741228718366` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+(0.` +25.132741228718366` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-(25.132741228718366` +37.50413025475682` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(32.89868133696455` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(0.` +8.000000000000009` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-4.000000000000004` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(12.566370614359183` -4.000000000000004` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(0.` +12.566370614359183` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(0.` +1.3333333333333355` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3-1.3333333333333355` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3+82.89808052026109` Log[(Mst1^2 s)/((-s-t1) t1)]+41.449040260130545` Log[t1^2/(Mst1^2 s)]-20.724520130065272` Log[t1^2/(-s-t1)^2]+(0.` +4.000000000000004` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+(0.` +12.566370614359183` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-4.000000000000004` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+4.000000000000004` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[3,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))],11.513622294480705` Log[t1^2/(-s-t1)^2]},{0,20.724520130065272` Log[t1^2/(-s-t1)^2],(156.25523704100604` -130.2160003795737` I)-(35.13929560681918` -32.89868133696455` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]-(4.808227612638378` +20.670851120199888` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2+(25.132741228718366` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+(0.` +25.132741228718366` I) Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-(25.132741228718366` +37.50413025475682` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(32.89868133696455` +0.` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]+(0.` +8.000000000000009` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[1-E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]-4.000000000000004` Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(12.566370614359183` -4.000000000000004` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(0.` +12.566370614359183` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^2+(0.` +1.3333333333333355` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3-1.3333333333333355` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]^3+82.89808052026109` Log[(Mst1^2 s)/((-s-t1) t1)]+41.449040260130545` Log[t1^2/(Mst1^2 s)]-20.724520130065272` Log[t1^2/(-s-t1)^2]+(0.` +4.000000000000004` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+(0.` +12.566370614359183` I) Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]-4.000000000000004` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])] PolyLog[2,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]+4.000000000000004` Cot[(3.141592653589793` +0.` I)+I Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]]^2 PolyLog[3,E^(-2 ((0.` +3.141592653589793` I)-Log[(1+Sqrt[1-(4 Mst1^2)/s])/(1-Sqrt[1-(4 Mst1^2)/s])]))]}}
\[CapitalGamma]1ggs[s_,t1_,Mst1_,L1,onepi]:={{82.89808052026109`,0,0},{0,82.89808052026109`,0},{0,0,82.89808052026109`}}


\[CapitalGamma]0qqsTot[L_,s_,t1_,Mst1_,kin_]:=\[CapitalGamma]0qqs[s,t1,Mst1,L0,kin]+\[CapitalGamma]0qqs[s,t1,Mst1,L1,kin]L
\[CapitalGamma]1qqsTot[L_,s_,t1_,Mst1_,kin_]:=\[CapitalGamma]1qqs[s,t1,Mst1,L0,kin]+\[CapitalGamma]1qqs[s,t1,Mst1,L1,kin]L


\[CapitalGamma]0ggsTot[L_,s_,t1_,Mst1_,kin_]:=\[CapitalGamma]0ggs[s,t1,Mst1,L0,kin]+\[CapitalGamma]0ggs[s,t1,Mst1,L1,kin]L
\[CapitalGamma]1ggsTot[L_,s_,t1_,Mst1_,kin_]:=\[CapitalGamma]1ggs[s,t1,Mst1,L0,kin]+\[CapitalGamma]1ggs[s,t1,Mst1,L1,kin]L


(* ::Subtitle::Closed:: *)
(*Partonic cross sections*)


(* ::Text:: *)
(*Partonic cross sections*)


(* ::Subsubtitle::Closed:: *)
(*LO*)


(* ::Subsection::Closed:: *)
(*LO soft function*)


sh0qq[s_,t1_,Mst1_]:=Tr[h0qq[s,t1,Mst1].s0qq];
sh0gg[s_,t1_,Mst1_]:=Tr[h0gg[s,t1,Mst1].s0gg];


(* ::Subsection::Closed:: *)
(*LO hard function*)


hh0qq[s_,t1_,Mst1_]:=Tr[h0qq[s,t1,Mst1].s0qq];
hh0gg[s_,t1_,Mst1_]:=Tr[h0gg[s,t1,Mst1].s0gg];


(* ::Subsubtitle::Closed:: *)
(*NLO*)


(* ::Subsection::Closed:: *)
(*NLO soft function*)


(* ::Subsubsection::Closed:: *)
(*qqbar channel*)


(* ::Text:: *)
(*Coefficients of the Logs: *)


sh1qq0[s_,t1_,Mst1_,kin_]:=Tr[h0qq[s,t1,Mst1].s1qq[s,t1,Mst1,kin,L0]];
sh1qq1[s_,t1_,Mst1_,kin_]:=Tr[h0qq[s,t1,Mst1].s1qq[s,t1,Mst1,kin,L1]];
sh1qq2[s_,t1_,Mst1_,kin_]:=Tr[h0qq[s,t1,Mst1].s1qq[s,t1,Mst1,kin,L2]];


(* ::Subsubsection::Closed:: *)
(*gg channel*)


(* ::Text:: *)
(*Coefficients of the Logs: *)


sh1gg0[s_,t1_,Mst1_,kin_]:=Tr[h0gg[s,t1,Mst1].s1gg[s,t1,Mst1,kin,L0]];
sh1gg1[s_,t1_,Mst1_,kin_]:=Tr[h0gg[s,t1,Mst1].s1gg[s,t1,Mst1,kin,L1]];
sh1gg2[s_,t1_,Mst1_,kin_]:=Tr[h0gg[s,t1,Mst1].s1gg[s,t1,Mst1,kin,L2]];


(* ::Subsection::Closed:: *)
(*NLO hard function*)


(* ::Subsubsection::Closed:: *)
(*qqbar channel*)


hh1qq0[s_,t1_,Mst1_]:=Tr[h1qq[s,t1,Mst1,L0].s0qq];
hh1qq1[s_,t1_,Mst1_]:=Tr[h1qq[s,t1,Mst1,L1].s0qq];
hh1qq2[s_,t1_,Mst1_]:=Tr[h1qq[s,t1,Mst1,L2].s0qq];


hh1qq[s_,t1_,Mst1_,\[Mu]_]:=hh1qq0[s,t1,Mst1]+hh1qq1[s,t1,Mst1]Log[s/\[Mu]^2]+hh1qq2[s,t1,Mst1]Log[s/\[Mu]^2]^2;


(* ::Subsubsection::Closed:: *)
(*gg channel*)


hh1gg0[s_,t1_,Mst1_]:=Tr[h1gg[s,t1,Mst1,L0].s0gg];
hh1gg1[s_,t1_,Mst1_]:=Tr[h1gg[s,t1,Mst1,L1].s0gg];
hh1gg2[s_,t1_,Mst1_]:=Tr[h1gg[s,t1,Mst1,L2].s0gg];


hh1gg[s_,t1_,Mst1_,\[Mu]_]:=hh1gg0[s,t1,Mst1]+hh1gg1[s,t1,Mst1]Log[s/\[Mu]^2]+hh1gg2[s,t1,Mst1]Log[s/\[Mu]^2]^2;


(* ::Subsubtitle::Closed:: *)
(*Approximate NNLO*)


(* ::Text:: *)
(*Reconstruct the approximate NNLO from NLO hard and soft function*)


(* ::Subsection::Closed:: *)
(*Reconstruct NNLO soft function from NLO Wilson coefficients*)


(* ::Subsubsection::Closed:: *)
(*qqbar channel*)


(* ::Text:: *)
(*One loop evolution equation*)


RHS2qq0[s_,t1_,Mst1_,kin_]:=-Tr[h0qq[s,t1,Mst1].(s1qq[s,t1,Mst1,kin,L0].\[CapitalGamma]0qqs[s,t1,Mst1,L0,kin]+ConjugateTranspose[\[CapitalGamma]0qqs[s,t1,Mst1,L0,kin]].s1qq[s,t1,Mst1,kin,L0]+s0qq.\[CapitalGamma]1qqs[s,t1,Mst1,L0,kin]+ConjugateTranspose[\[CapitalGamma]1qqs[s,t1,Mst1,L0,kin]].s0qq)]
RHS2qq1[s_,t1_,Mst1_,kin_]:=-Tr[h0qq[s,t1,Mst1].(s1qq[s,t1,Mst1,kin,L0].\[CapitalGamma]0qqs[s,t1,Mst1,L1,kin]+ConjugateTranspose[\[CapitalGamma]0qqs[s,t1,Mst1,L1,kin]].s1qq[s,t1,Mst1,kin,L0]+s1qq[s,t1,Mst1,kin,L1].\[CapitalGamma]0qqs[s,t1,Mst1,L0,kin]+ConjugateTranspose[\[CapitalGamma]0qqs[s,t1,Mst1,L0,kin]].s1qq[s,t1,Mst1,kin,L1]+s0qq.\[CapitalGamma]1qqs[s,t1,Mst1,L1,kin]+ConjugateTranspose[\[CapitalGamma]1qqs[s,t1,Mst1,L1,kin]].s0qq)]
RHS2qq2[s_,t1_,Mst1_,kin_]:=-Tr[h0qq[s,t1,Mst1].(s1qq[s,t1,Mst1,kin,L1].\[CapitalGamma]0qqs[s,t1,Mst1,L1,kin]+ConjugateTranspose[\[CapitalGamma]0qqs[s,t1,Mst1,L1,kin]].s1qq[s,t1,Mst1,kin,L1]+s1qq[s,t1,Mst1,kin,L2].\[CapitalGamma]0qqs[s,t1,Mst1,L0,kin]+ConjugateTranspose[\[CapitalGamma]0qqs[s,t1,Mst1,L0,kin]].s1qq[s,t1,Mst1,kin,L2])]
RHS2qq3[s_,t1_,Mst1_,kin_]:=-Tr[h0qq[s,t1,Mst1].(s1qq[s,t1,Mst1,kin,L2].\[CapitalGamma]0qqs[s,t1,Mst1,L1,kin]+ConjugateTranspose[\[CapitalGamma]0qqs[s,t1,Mst1,L1,kin]].s1qq[s,t1,Mst1,kin,L2])]


(* ::Text:: *)
(*Build the coefficients of shat two loops (without the factors of 4*Pi)*)


sh2qq4[s_,t1_,Mst1_,kin_]:=-(1/8) RHS2qq3[s,t1,Mst1,kin];
sh2qq3[s_,t1_,Mst1_,kin_]:=-(1/6)(RHS2qq2[s,t1,Mst1,kin]+2 \[Beta]0 sh1qq2[s,t1,Mst1,kin]);
sh2qq2[s_,t1_,Mst1_,kin_]:=-(1/4)(RHS2qq1[s,t1,Mst1,kin]+2 \[Beta]0 sh1qq1[s,t1,Mst1,kin]);
sh2qq1[s_,t1_,Mst1_,kin_]:= -(1/2)(RHS2qq0[s,t1,Mst1,kin]+2 \[Beta]0 sh1qq0[s,t1,Mst1,kin]);


(* ::Subsubsection::Closed:: *)
(*gg channel*)


RHS2gg0[s_,t1_,Mst1_,kin_]:=-Tr[h0gg[s,t1,Mst1].(s1gg[s,t1,Mst1,kin,L0].\[CapitalGamma]0ggs[s,t1,Mst1,L0,kin]+ConjugateTranspose[\[CapitalGamma]0ggs[s,t1,Mst1,L0,kin]].s1gg[s,t1,Mst1,kin,L0]+s0gg.\[CapitalGamma]1ggs[s,t1,Mst1,L0,kin]+ConjugateTranspose[\[CapitalGamma]1ggs[s,t1,Mst1,L0,kin]].s0gg)]
RHS2gg1[s_,t1_,Mst1_,kin_]:=-Tr[h0gg[s,t1,Mst1].(s1gg[s,t1,Mst1,kin,L0].\[CapitalGamma]0ggs[s,t1,Mst1,L1,kin]+ConjugateTranspose[\[CapitalGamma]0ggs[s,t1,Mst1,L1,kin]].s1gg[s,t1,Mst1,kin,L0]+s1gg[s,t1,Mst1,kin,L1].\[CapitalGamma]0ggs[s,t1,Mst1,L0,kin]+ConjugateTranspose[\[CapitalGamma]0ggs[s,t1,Mst1,L0,kin]].s1gg[s,t1,Mst1,kin,L1]+s0gg.\[CapitalGamma]1ggs[s,t1,Mst1,L1,kin]+ConjugateTranspose[\[CapitalGamma]1ggs[s,t1,Mst1,L1,kin]].s0gg)]
RHS2gg2[s_,t1_,Mst1_,kin_]:=-Tr[h0gg[s,t1,Mst1].(s1gg[s,t1,Mst1,kin,L1].\[CapitalGamma]0ggs[s,t1,Mst1,L1,kin]+ConjugateTranspose[\[CapitalGamma]0ggs[s,t1,Mst1,L1,kin]].s1gg[s,t1,Mst1,kin,L1]+s1gg[s,t1,Mst1,kin,L2].\[CapitalGamma]0ggs[s,t1,Mst1,L0,kin]+ConjugateTranspose[\[CapitalGamma]0ggs[s,t1,Mst1,L0,kin]].s1gg[s,t1,Mst1,kin,L2])]
RHS2gg3[s_,t1_,Mst1_,kin_]:=-Tr[h0gg[s,t1,Mst1].(s1gg[s,t1,Mst1,kin,L2].\[CapitalGamma]0ggs[s,t1,Mst1,L1,kin]+ConjugateTranspose[\[CapitalGamma]0ggs[s,t1,Mst1,L1,kin]].s1gg[s,t1,Mst1,kin,L2])]


(* ::Text:: *)
(*Build the coefficients of shat two loops (without the factors of 4*Pi)*)


sh2gg4[s_,t1_,Mst1_,kin_]:=-(1/8) RHS2gg3[s,t1,Mst1,kin];
sh2gg3[s_,t1_,Mst1_,kin_]:=-(1/6)(RHS2gg2[s,t1,Mst1,kin]+2 \[Beta]0 sh1gg2[s,t1,Mst1,kin]);
sh2gg2[s_,t1_,Mst1_,kin_]:=-(1/4)(RHS2gg1[s,t1,Mst1,kin]+2 \[Beta]0 sh1gg1[s,t1,Mst1,kin]);
sh2gg1[s_,t1_,Mst1_,kin_]:=-(1/2)(RHS2gg0[s,t1,Mst1,kin]+2 \[Beta]0 sh1gg0[s,t1,Mst1,kin]);


(* ::Subsection::Closed:: *)
(*Reconstruct NNLO hard function from NLO Wilson coefficients*)


(* ::Subsubsection::Closed:: *)
(*qqbar channel*)


(* ::Text:: *)
(*One loop evolution equation (contains two loop Logs)*)


RHh2qq0[s_,t1_,Mst1_]:=Tr[h1qq[s,t1,Mst1,L0].(s0qq.\[CapitalGamma]0qqh[s,t1,Mst1,L0]+ConjugateTranspose[\[CapitalGamma]0qqh[s,t1,Mst1,L0]].s0qq)]+Tr[h0qq[s,t1,Mst1].(s0qq.\[CapitalGamma]1qqh[s,t1,Mst1,L0]+ConjugateTranspose[\[CapitalGamma]1qqh[s,t1,Mst1,L0]].s0qq)]
RHh2qq1[s_,t1_,Mst1_]:=Tr[h1qq[s,t1,Mst1,L1].(s0qq.\[CapitalGamma]0qqh[s,t1,Mst1,L0]+ConjugateTranspose[\[CapitalGamma]0qqh[s,t1,Mst1,L0]].s0qq)]+Tr[h1qq[s,t1,Mst1,L0].(s0qq.\[CapitalGamma]0qqh[s,t1,Mst1,L1]+ConjugateTranspose[\[CapitalGamma]0qqh[s,t1,Mst1,L1]].s0qq)]+Tr[h0qq[s,t1,Mst1].(s0qq.\[CapitalGamma]1qqh[s,t1,Mst1,L1]+ConjugateTranspose[\[CapitalGamma]1qqh[s,t1,Mst1,L1]].s0qq)]
RHh2qq2[s_,t1_,Mst1_]:=Tr[h1qq[s,t1,Mst1,L1].(s0qq.\[CapitalGamma]0qqh[s,t1,Mst1,L1]+ConjugateTranspose[\[CapitalGamma]0qqh[s,t1,Mst1,L1]].s0qq)]+Tr[h1qq[s,t1,Mst1,L2].(s0qq.\[CapitalGamma]0qqh[s,t1,Mst1,L0]+ConjugateTranspose[\[CapitalGamma]0qqh[s,t1,Mst1,L0]].s0qq)]
RHh2qq3[s_,t1_,Mst1_]:=Tr[h1qq[s,t1,Mst1,L2].(s0qq.\[CapitalGamma]0qqh[s,t1,Mst1,L1]+ConjugateTranspose[\[CapitalGamma]0qqh[s,t1,Mst1,L1]].s0qq)]


hh2qq24H[s_,t1_,Mst1_]:=-(1/8)(RHh2qq3[s,t1,Mst1]);
hh2qq23H[s_,t1_,Mst1_]:=-(1/6)(RHh2qq2[s,t1,Mst1]+6 \[Beta]0 hh1qq2[s,t1,Mst1]);
hh2qq22H[s_,t1_,Mst1_]:=-(1/4)(RHh2qq1[s,t1,Mst1]+6 \[Beta]0 hh1qq1[s,t1,Mst1] );
hh2qq21H[s_,t1_,Mst1_]:=-(1/2)(RHh2qq0[s,t1,Mst1]+6 \[Beta]0 hh1qq0[s,t1,Mst1]+4\[Beta]1 hh0qq[s,t1,Mst1]);


hh2qq[s_,t1_,Mst1_,\[Mu]h_]:=hh2qq24H[s,t1,Mst1]Log[s/\[Mu]h^2]^4+hh2qq23H[s,t1,Mst1]Log[s/\[Mu]h^2]^3+hh2qq22H[s,t1,Mst1]Log[s/\[Mu]h^2]^2+hh2qq21H[s,t1,Mst1]Log[s/\[Mu]h^2]; 


(* ::Subsubsection::Closed:: *)
(*gg channel*)


(* ::Text:: *)
(*One loop evolution equation (contains two loop Logs)*)


RHh2gg0[s_,t1_,Mst1_]:=Tr[h1gg[s,t1,Mst1,L0].(s0gg.\[CapitalGamma]0ggh[s,t1,Mst1,L0]+ConjugateTranspose[\[CapitalGamma]0ggh[s,t1,Mst1,L0]].s0gg)]+Tr[h0gg[s,t1,Mst1].(s0gg.\[CapitalGamma]1ggh[s,t1,Mst1,L0]+ConjugateTranspose[\[CapitalGamma]1ggh[s,t1,Mst1,L0]].s0gg)]
RHh2gg1[s_,t1_,Mst1_]:=Tr[h1gg[s,t1,Mst1,L1].(s0gg.\[CapitalGamma]0ggh[s,t1,Mst1,L0]+ConjugateTranspose[\[CapitalGamma]0ggh[s,t1,Mst1,L0]].s0gg)]+Tr[h1gg[s,t1,Mst1,L0].(s0gg.\[CapitalGamma]0ggh[s,t1,Mst1,L1]+ConjugateTranspose[\[CapitalGamma]0ggh[s,t1,Mst1,L1]].s0gg)]+Tr[h0gg[s,t1,Mst1].(s0gg.\[CapitalGamma]1ggh[s,t1,Mst1,L1]+ConjugateTranspose[\[CapitalGamma]1ggh[s,t1,Mst1,L1]].s0gg)]
RHh2gg2[s_,t1_,Mst1_]:=Tr[h1gg[s,t1,Mst1,L1].(s0gg.\[CapitalGamma]0ggh[s,t1,Mst1,L1]+ConjugateTranspose[\[CapitalGamma]0ggh[s,t1,Mst1,L1]].s0gg)]+Tr[h1gg[s,t1,Mst1,L2].(s0gg.\[CapitalGamma]0ggh[s,t1,Mst1,L0]+ConjugateTranspose[\[CapitalGamma]0ggh[s,t1,Mst1,L0]].s0gg)]
RHh2gg3[s_,t1_,Mst1_]:=Tr[h1gg[s,t1,Mst1,L2].(s0gg.\[CapitalGamma]0ggh[s,t1,Mst1,L1]+ConjugateTranspose[\[CapitalGamma]0ggh[s,t1,Mst1,L1]].s0gg)]


hh2gg24H[s_,t1_,Mst1_]:=-(1/8)(RHh2gg3[s,t1,Mst1]);
hh2gg23H[s_,t1_,Mst1_]:=-(1/6)(RHh2gg2[s,t1,Mst1]+6 \[Beta]0 hh1gg2[s,t1,Mst1]);
hh2gg22H[s_,t1_,Mst1_]:=-(1/4)(RHh2gg1[s,t1,Mst1]+6 \[Beta]0 hh1gg1[s,t1,Mst1] );
hh2gg21H[s_,t1_,Mst1_]:=-(1/2)(RHh2gg0[s,t1,Mst1]+6 \[Beta]0 hh1gg0[s,t1,Mst1]+4\[Beta]1 hh0gg[s,t1,Mst1]);


hh2gg[s_,t1_,Mst1_,\[Mu]h_]:=hh2gg24H[s,t1,Mst1]Log[s/\[Mu]h^2]^4+hh2gg23H[s,t1,Mst1]Log[s/\[Mu]h^2]^3+hh2gg22H[s,t1,Mst1]Log[s/\[Mu]h^2]^2+hh2gg21H[s,t1,Mst1]Log[s/\[Mu]h^2]; 


(* ::Subsection::Closed:: *)
(*1 loop soft function x 1 loop hard function*)


(* ::Subsubsection::Closed:: *)
(*qqbar channel*)


(* ::Text:: *)
(*1 loop soft function x 1 loop hard function*)


(* ::Text:: *)
(*Select the coefficients of the Logs*)


RHS1x1qq2[s_,t1_,Mst1_,\[Mu]h_,kin_]:=Tr[h1qqTot[s,t1,Mst1,\[Mu]h].s1qq[s,t1,Mst1,kin,L2]];
RHS1x1qq1[s_,t1_,Mst1_,\[Mu]h_,kin_]:=Tr[h1qqTot[s,t1,Mst1,\[Mu]h].s1qq[s,t1,Mst1,kin,L1]];
RHS1x1qq0[s_,t1_,Mst1_,\[Mu]h_,kin_]:=Tr[h1qqTot[s,t1,Mst1,\[Mu]h].s1qq[s,t1,Mst1,kin,L0]];


(* ::Subsubsection::Closed:: *)
(*gg channel*)


(* ::Text:: *)
(*1 loop soft function x 1 loop hard function*)


(* ::Text:: *)
(*Select the coefficients of the Logs*)


RHS1x1gg2[s_,t1_,Mst1_,\[Mu]h_,kin_]:=Tr[h1ggTot[s,t1,Mst1,\[Mu]h].s1gg[s,t1,Mst1,kin,L2]];
RHS1x1gg1[s_,t1_,Mst1_,\[Mu]h_,kin_]:=Tr[h1ggTot[s,t1,Mst1,\[Mu]h].s1gg[s,t1,Mst1,kin,L1]];
RHS1x1gg0[s_,t1_,Mst1_,\[Mu]h_,kin_]:=Tr[h1ggTot[s,t1,Mst1,\[Mu]h].s1gg[s,t1,Mst1,kin,L0]];


(* ::Subtitle::Closed:: *)
(*Coefficients of the plus distributions (PIM)*)


(* ::Text:: *)
(*Coefficients of the plus distributions in PIM kinematics*)


(* ::Subsubtitle::Closed:: *)
(*LO*)


C0qq[\[Delta],pim][M_,t1_,Mst1_,\[Mu]f_]:=sh0qq[M^2,t1,Mst1];
C0gg[\[Delta],pim][M_,t1_,Mst1_,\[Mu]f_]:=sh0gg[M^2,t1,Mst1];


(* ::Subsubtitle::Closed:: *)
(*NLO*)


C1qq[\[Delta],pim][M_,t1_,Mst1_,\[Mu]f_]:=(hh1qq[M^2,t1,Mst1,\[Mu]f]+sh1qq0[M^2,t1,Mst1,pim]
+Log[M^2/\[Mu]f^2] sh1qq1[M^2,t1,Mst1,pim]-2/3 \[Pi]^2 sh1qq2[M^2,t1,Mst1,pim]+Log[M^2/\[Mu]f^2]^2 sh1qq2[M^2,t1,Mst1,pim])//Chop
C1qq[P0,pim][M_,t1_,Mst1_,\[Mu]f_]:=2 sh1qq1[M^2,t1,Mst1,pim]+4 Log[M^2/\[Mu]f^2] sh1qq2[M^2,t1,Mst1,pim]
C1qq[P1,pim][M_,t1_,Mst1_,\[Mu]f_]:=8 sh1qq2[M^2,t1,Mst1,pim]


C1gg[\[Delta],pim][M_,t1_,Mst1_,\[Mu]f_]:=(hh1gg[M^2,t1,Mst1,\[Mu]f]+sh1gg0[M^2,t1,Mst1,pim]
+Log[M^2/\[Mu]f^2] sh1gg1[M^2,t1,Mst1,pim]-2/3 \[Pi]^2 sh1gg2[M^2,t1,Mst1,pim]+Log[M^2/\[Mu]f^2]^2 sh1gg2[M^2,t1,Mst1,pim])//Chop
C1gg[P0,pim][M_,t1_,Mst1_,\[Mu]f_]:=2 sh1gg1[M^2,t1,Mst1,pim]+4 Log[M^2/\[Mu]f^2] sh1gg2[M^2,t1,Mst1,pim]
C1gg[P1,pim][M_,t1_,Mst1_,\[Mu]f_]:=8 sh1gg2[M^2,t1,Mst1,pim]


(* ::Subsubtitle::Closed:: *)
(*Approximate  NNLO*)


C2qq[\[Delta],pim][M_,t1_,Mst1_,\[Mu]f_]:=(h2 hh2qq[M^2,t1,Mst1,\[Mu]f]+RHS1x1qq0[M^2,t1,Mst1,\[Mu]f,pim]
+Log[M^2/\[Mu]f^2] RHS1x1qq1[M^2,t1,Mst1,\[Mu]f,pim]-2/3 \[Pi]^2 RHS1x1qq2[M^2,t1,Mst1,\[Mu]f,pim]+Log[M^2/\[Mu]f^2]^2 RHS1x1qq2[M^2,t1,Mst1,\[Mu]f,pim]
+Log[M^2/\[Mu]f^2] sh2qq1[M^2,t1,Mst1,pim]-2/3 \[Pi]^2 sh2qq2[M^2,t1,Mst1,pim]+Log[M^2/\[Mu]f^2]^2 sh2qq2[M^2,t1,Mst1,pim]
-2 \[Pi]^2 Log[M^2/\[Mu]f^2] sh2qq3[M^2,t1,Mst1,pim]+Log[M^2/\[Mu]f^2]^3 sh2qq3[M^2,t1,Mst1,pim]+4/15 \[Pi]^4 sh2qq4[M^2,t1,Mst1,pim]
-4 \[Pi]^2 Log[M^2/\[Mu]f^2]^2 sh2qq4[M^2,t1,Mst1,pim]+Log[M^2/\[Mu]f^2]^4 sh2qq4[M^2,t1,Mst1,pim]+16 sh2qq3[M^2,t1,Mst1,pim] Zeta[3]
+64 Log[M^2/\[Mu]f^2] sh2qq4[M^2,t1,Mst1,pim] Zeta[3])//Chop

C2qq[P0,pim][M_,t1_,Mst1_,\[Mu]f_]:=(2 RHS1x1qq1[M^2,t1,Mst1,\[Mu]f,pim]+4 Log[M^2/\[Mu]f^2] RHS1x1qq2[M^2,t1,Mst1,\[Mu]f,pim]
+2 sh2qq1[M^2,t1,Mst1,pim]+4 Log[M^2/\[Mu]f^2] sh2qq2[M^2,t1,Mst1,pim]-4 \[Pi]^2 sh2qq3[M^2,t1,Mst1,pim]+6 Log[M^2/\[Mu]f^2]^2 sh2qq3[M^2,t1,Mst1,pim]
-16 \[Pi]^2 Log[M^2/\[Mu]f^2] sh2qq4[M^2,t1,Mst1,pim]+8 Log[M^2/\[Mu]f^2]^3 sh2qq4[M^2,t1,Mst1,pim]+128 sh2qq4[M^2,t1,Mst1,pim] Zeta[3])//Chop

C2qq[P1,pim][M_,t1_,Mst1_,\[Mu]f_]:=(8 RHS1x1qq2[M^2,t1,Mst1,\[Mu]f,pim]+8 sh2qq2[M^2,t1,Mst1,pim]
+24 Log[M^2/\[Mu]f^2] sh2qq3[M^2,t1,Mst1,pim]-32 \[Pi]^2 sh2qq4[M^2,t1,Mst1,pim]+48 Log[M^2/\[Mu]f^2]^2 sh2qq4[M^2,t1,Mst1,pim])//Chop

C2qq[P2,pim][M_,t1_,Mst1_,\[Mu]f_]:=(24 sh2qq3[M^2,t1,Mst1,pim]+96 Log[M^2/\[Mu]f^2] sh2qq4[M^2,t1,Mst1,pim])//Chop

C2qq[P3,pim][M_,t1_,Mst1_,\[Mu]f_]:=64 sh2qq4[M^2,t1,Mst1,pim]


C2gg[\[Delta],pim][M_,t1_,Mst1_,\[Mu]f_]:=(h2 hh2gg[M^2,t1,Mst1,\[Mu]f]+RHS1x1gg0[M^2,t1,Mst1,\[Mu]f,pim]
+Log[M^2/\[Mu]f^2] RHS1x1gg1[M^2,t1,Mst1,\[Mu]f,pim]-2/3 \[Pi]^2 RHS1x1gg2[M^2,t1,Mst1,\[Mu]f,pim]+Log[M^2/\[Mu]f^2]^2 RHS1x1gg2[M^2,t1,Mst1,\[Mu]f,pim]
+Log[M^2/\[Mu]f^2] sh2gg1[M^2,t1,Mst1,pim]-2/3 \[Pi]^2 sh2gg2[M^2,t1,Mst1,pim]+Log[M^2/\[Mu]f^2]^2 sh2gg2[M^2,t1,Mst1,pim]
-2 \[Pi]^2 Log[M^2/\[Mu]f^2] sh2gg3[M^2,t1,Mst1,pim]+Log[M^2/\[Mu]f^2]^3 sh2gg3[M^2,t1,Mst1,pim]+4/15 \[Pi]^4 sh2gg4[M^2,t1,Mst1,pim]
-4 \[Pi]^2 Log[M^2/\[Mu]f^2]^2 sh2gg4[M^2,t1,Mst1,pim]+Log[M^2/\[Mu]f^2]^4 sh2gg4[M^2,t1,Mst1,pim]+16 sh2gg3[M^2,t1,Mst1,pim] Zeta[3]
+64 Log[M^2/\[Mu]f^2] sh2gg4[M^2,t1,Mst1,pim] Zeta[3])//Chop

C2gg[P0,pim][M_,t1_,Mst1_,\[Mu]f_]:=(2 RHS1x1gg1[M^2,t1,Mst1,\[Mu]f,pim]+4 Log[M^2/\[Mu]f^2] RHS1x1gg2[M^2,t1,Mst1,\[Mu]f,pim]
+2 sh2gg1[M^2,t1,Mst1,pim]+4 Log[M^2/\[Mu]f^2] sh2gg2[M^2,t1,Mst1,pim]-4 \[Pi]^2 sh2gg3[M^2,t1,Mst1,pim]+6 Log[M^2/\[Mu]f^2]^2 sh2gg3[M^2,t1,Mst1,pim]
-16 \[Pi]^2 Log[M^2/\[Mu]f^2] sh2gg4[M^2,t1,Mst1,pim]+8 Log[M^2/\[Mu]f^2]^3 sh2gg4[M^2,t1,Mst1,pim]+128 sh2gg4[M^2,t1,Mst1,pim] Zeta[3])//Chop

C2gg[P1,pim][M_,t1_,Mst1_,\[Mu]f_]:=(8 RHS1x1gg2[M^2,t1,Mst1,\[Mu]f,pim]+8 sh2gg2[M^2,t1,Mst1,pim]
+24 Log[M^2/\[Mu]f^2] sh2gg3[M^2,t1,Mst1,pim]-32 \[Pi]^2 sh2gg4[M^2,t1,Mst1,pim]+48 Log[M^2/\[Mu]f^2]^2 sh2gg4[M^2,t1,Mst1,pim])//Chop

C2gg[P2,pim][M_,t1_,Mst1_,\[Mu]f_]:=(24 sh2gg3[M^2,t1,Mst1,pim]+96 Log[M^2/\[Mu]f^2] sh2gg4[M^2,t1,Mst1,pim])//Chop

C2gg[P3,pim][M_,t1_,Mst1_,\[Mu]f_]:=64 sh2gg4[M^2,t1,Mst1,pim]


(* ::Subtitle:: *)
(*Coefficients of the plus distributions (1PI)*)


(* ::Text:: *)
(*Coefficients of the plus distributions in 1PI kinematics*)


(* ::Subsubtitle::Closed:: *)
(*LO*)


C0qq[\[Delta],onepi][sqrtshat_,t1_,Mst1_,\[Mu]f_]:=sh0qq[sqrtshat^2,t1,Mst1];
C0gg[\[Delta],onepi][sqrtshat_,t1_,Mst1_,\[Mu]f_]:=sh0gg[sqrtshat^2,t1,Mst1];


(* ::Subsubtitle::Closed:: *)
(*NLO*)


C1qq[\[Delta],onepi][sqrtshat_,t1_,Mst1_,\[Mu]f_]:=(hh1qq[sqrtshat^2,t1,Mst1,\[Mu]f]+sh1qq0[sqrtshat^2,t1,Mst1,onepi]-
Log[\[Mu]f^2/Mst1^2] sh1qq1[sqrtshat^2,t1,Mst1,onepi]-(2/3 PI2 - Log[\[Mu]f^2/Mst1^2]^2) sh1qq2[sqrtshat^2,t1,Mst1,onepi])//Chop

C1qq[P0,onepi][sqrtshat_,t1_,Mst1_,\[Mu]f_]:=(2 sh1qq1[sqrtshat^2,t1,Mst1,onepi]
-4 Log[\[Mu]f^2/Mst1^2] sh1qq2[sqrtshat^2,t1,Mst1,onepi])//Chop

C1qq[P1,onepi][sqrtshat_,t1_,Mst1_,\[Mu]f_]:=8 sh1qq2[sqrtshat^2,t1,Mst1,onepi]


C1gg[\[Delta],onepi][sqrtshat_,t1_,Mst1_,\[Mu]f_]:=(hh1gg[sqrtshat^2,t1,Mst1,\[Mu]f]+sh1gg0[sqrtshat^2,t1,Mst1,onepi]-
Log[\[Mu]f^2/Mst1^2] sh1gg1[sqrtshat^2,t1,Mst1,onepi]-(2/3 PI2 - Log[\[Mu]f^2/Mst1^2]^2) sh1gg2[sqrtshat^2,t1,Mst1,onepi])//Chop

C1gg[P0,onepi][sqrtshat_,t1_,Mst1_,\[Mu]f_]:=(2 sh1gg1[sqrtshat^2,t1,Mst1,onepi]
-4 Log[\[Mu]f^2/Mst1^2] sh1gg2[sqrtshat^2,t1,Mst1,onepi])//Chop

C1gg[P1,onepi][sqrtshat_,t1_,Mst1_,\[Mu]f_]:=8 sh1gg2[sqrtshat^2,t1,Mst1,onepi]


(* ::Subsubtitle::Closed:: *)
(*Approximate  NNLO*)


C2qq[\[Delta],onepi][sqrtshat_,t1_,Mst1_,\[Mu]f_]:=
(h2 hh2qq[M^2,t1,Mst1,\[Mu]f]+RHS1x1qq0[sqrtshat^2,t1,Mst1,\[Mu]f,onepi]-
Log[\[Mu]f^2/Mst1^2] RHS1x1qq1[sqrtshat^2,t1,Mst1,\[Mu]f,onepi]+
(-((2 PI2)/3)+Log[\[Mu]f^2/Mst1^2]^2) RHS1x1qq2[sqrtshat^2,t1,Mst1,\[Mu]f,onepi]-
Log[\[Mu]f^2/Mst1^2] sh2qq1[sqrtshat^2,t1,Mst1,onepi]+
(-((2 PI2)/3)+Log[\[Mu]f^2/Mst1^2]^2) sh2qq2[sqrtshat^2,t1,Mst1,onepi]+
(16 Zeta3+2 PI2 Log[\[Mu]f^2/Mst1^2]-Log[\[Mu]f^2/Mst1^2]^3) sh2qq3[sqrtshat^2,t1,Mst1,onepi]+
((4 PI4)/15-64 Zeta3 Log[\[Mu]f^2/Mst1^2]-4 PI2 Log[\[Mu]f^2/Mst1^2]^2+Log[\[Mu]f^2/Mst1^2]^4) sh2qq4[sqrtshat^2,t1,Mst1,onepi])//Chop

C2qq[P0,onepi][sqrtshat_,t1_,Mst1_,\[Mu]f_]:=
(2 RHS1x1qq1[sqrtshat^2,t1,Mst1,\[Mu]f,onepi]-
4 Log[\[Mu]f^2/Mst1^2] RHS1x1qq2[sqrtshat^2,t1,Mst1,\[Mu]f,onepi]+
2 sh2qq1[sqrtshat^2,t1,Mst1,onepi]-
4 Log[\[Mu]f^2/Mst1^2] sh2qq2[sqrtshat^2,t1,Mst1,onepi]+
(-4 PI2+6 Log[\[Mu]f^2/Mst1^2]^2) sh2qq3[sqrtshat^2,t1,Mst1,onepi]+
(128 Zeta3+16 PI2 Log[\[Mu]f^2/Mst1^2]-8 Log[\[Mu]f^2/Mst1^2]^3) sh2qq4[sqrtshat^2,t1,Mst1,onepi])//Chop

C2qq[P1,onepi][sqrtshat_,t1_,Mst1_,\[Mu]f_]:=
(8 RHS1x1qq2[sqrtshat^2,t1,Mst1,\[Mu]f,onepi]+
8 sh2qq2[sqrtshat^2,t1,Mst1,onepi]-
24 Log[\[Mu]f^2/Mst1^2] sh2qq3[sqrtshat^2,t1,Mst1,onepi]
+(-32 PI2+48 Log[\[Mu]f^2/Mst1^2]^2) sh2qq4[sqrtshat^2,t1,Mst1,onepi])//Chop

C2qq[P2,onepi][sqrtshat_,t1_,Mst1_,\[Mu]f_]:=(24 sh2qq3[sqrtshat^2,t1,Mst1,onepi]
-96 Log[\[Mu]f^2/Mst1^2] sh2qq4[sqrtshat^2,t1,Mst1,onepi])//Chop

C2qq[P3,onepi][sqrtshat_,t1_,Mst1_,\[Mu]f_]:=64 sh2qq4[sqrtshat^2,t1,Mst1,onepi]


C2gg[\[Delta],onepi][sqrtshat_,t1_,Mst1_,\[Mu]f_]:=
(h2 hh2gg[M^2,t1,Mst1,\[Mu]f]+RHS1x1gg0[sqrtshat^2,t1,Mst1,\[Mu]f,onepi]-
Log[\[Mu]f^2/Mst1^2] RHS1x1gg1[sqrtshat^2,t1,Mst1,\[Mu]f,onepi]+
(-((2 PI2)/3)+Log[\[Mu]f^2/Mst1^2]^2) RHS1x1gg2[sqrtshat^2,t1,Mst1,\[Mu]f,onepi]-
Log[\[Mu]f^2/Mst1^2] sh2gg1[sqrtshat^2,t1,Mst1,onepi]+
(-((2 PI2)/3)+Log[\[Mu]f^2/Mst1^2]^2) sh2gg2[sqrtshat^2,t1,Mst1,onepi]+
(16 Zeta3+2 PI2 Log[\[Mu]f^2/Mst1^2]-Log[\[Mu]f^2/Mst1^2]^3) sh2gg3[sqrtshat^2,t1,Mst1,onepi]+
((4 PI4)/15-64 Zeta3 Log[\[Mu]f^2/Mst1^2]-4 PI2 Log[\[Mu]f^2/Mst1^2]^2+Log[\[Mu]f^2/Mst1^2]^4) sh2gg4[sqrtshat^2,t1,Mst1,onepi])//Chop

C2gg[P0,onepi][sqrtshat_,t1_,Mst1_,\[Mu]f_]:=
(2 RHS1x1gg1[sqrtshat^2,t1,Mst1,\[Mu]f,onepi]-
4 Log[\[Mu]f^2/Mst1^2] RHS1x1gg2[sqrtshat^2,t1,Mst1,\[Mu]f,onepi]+
2 sh2gg1[sqrtshat^2,t1,Mst1,onepi]-
4 Log[\[Mu]f^2/Mst1^2] sh2gg2[sqrtshat^2,t1,Mst1,onepi]+
(-4 PI2+6 Log[\[Mu]f^2/Mst1^2]^2) sh2gg3[sqrtshat^2,t1,Mst1,onepi]+
(128 Zeta3+16 PI2 Log[\[Mu]f^2/Mst1^2]-8 Log[\[Mu]f^2/Mst1^2]^3) sh2gg4[sqrtshat^2,t1,Mst1,onepi])//Chop

C2gg[P1,onepi][sqrtshat_,t1_,Mst1_,\[Mu]f_]:=
(8 RHS1x1gg2[sqrtshat^2,t1,Mst1,\[Mu]f,onepi]+
8 sh2gg2[sqrtshat^2,t1,Mst1,onepi]-
24 Log[\[Mu]f^2/Mst1^2] sh2gg3[sqrtshat^2,t1,Mst1,onepi]+
(-32 PI2+48 Log[\[Mu]f^2/Mst1^2]^2) sh2gg4[sqrtshat^2,t1,Mst1,onepi])//Chop

C2gg[P2,onepi][sqrtshat_,t1_,Mst1_,\[Mu]f_]:=(24 sh2gg3[sqrtshat^2,t1,Mst1,onepi]
-96 Log[\[Mu]f^2/Mst1^2] sh2gg4[sqrtshat^2,t1,Mst1,onepi])//Chop

C2gg[P3,onepi][sqrtshat_,t1_,Mst1_,\[Mu]f_]:=64 sh2gg4[sqrtshat^2,t1,Mst1,onepi]


(* ::Subtitle:: *)
(*Instructions*)


Cqq[0,pim]:= C0qq[\[Delta],pim][M,T1[M^2,alpha,Mst1],Mst1,muf]\[Delta][1-z]
Cqq[1,pim]:= C1qq[\[Delta],pim][M,T1[M^2,alpha,Mst1],Mst1,muf]\[Delta][1-z]+




\!\(\*SubscriptBox[\(\(\(C1qq[P0, pim]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(1\), \(1 - z\)]]\), \("\<+\>"\)]\)+




\!\(\*SubscriptBox[\(\(\(C1qq[P1, pim]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(ln[1 - z]\), \(1 - z\)]]\), \("\<+\>"\)]\)
Cqq[2,pim]:= C2qq[\[Delta],pim][M,T1[M^2,alpha,Mst1],Mst1,muf]\[Delta][1-z]+




\!\(\*SubscriptBox[\(\(\(C2qq[P0, pim]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(1\), \(1 - z\)]]\), \("\<+\>"\)]\)+




\!\(\*SubscriptBox[\(\(\(C2qq[P1, pim]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(ln[1 - z]\), \(1 - z\)]]\), \("\<+\>"\)]\)+




\!\(\*SubscriptBox[\(\(\(C2qq[P2, pim]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(
\(\*SuperscriptBox[\(ln\), \(2\)]\)[1 - z]\), \(1 - z\)]]\), \("\<+\>"\)]\)+




\!\(\*SubscriptBox[\(\(\(C2qq[P3, pim]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(
\(\*SuperscriptBox[\(ln\), \(3\)]\)[1 - z]\), \(1 - z\)]]\), \("\<+\>"\)]\)


Cgg[0,pim]:= C0gg[\[Delta],pim][M,T1[M^2,alpha,Mst1],Mst1,muf]\[Delta][1-z]
Cgg[1,pim]:= C1gg[\[Delta],pim][M,T1[M^2,alpha,Mst1],Mst1,muf]\[Delta][1-z]+




\!\(\*SubscriptBox[\(\(\(C1gg[P0, pim]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(1\), \(1 - z\)]]\), \("\<+\>"\)]\)+




\!\(\*SubscriptBox[\(\(\(C1gg[P1, pim]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(ln[1 - z]\), \(1 - z\)]]\), \("\<+\>"\)]\)
Cgg[2,pim]:= C2gg[\[Delta],pim][M,T1[M^2,alpha,Mst1],Mst1,muf]\[Delta][1-z]+




\!\(\*SubscriptBox[\(\(\(C2gg[P0, pim]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(1\), \(1 - z\)]]\), \("\<+\>"\)]\)+




\!\(\*SubscriptBox[\(\(\(C2gg[P1, pim]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(ln[1 - z]\), \(1 - z\)]]\), \("\<+\>"\)]\)+




\!\(\*SubscriptBox[\(\(\(C2gg[P2, pim]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(
\(\*SuperscriptBox[\(ln\), \(2\)]\)[1 - z]\), \(1 - z\)]]\), \("\<+\>"\)]\)+




\!\(\*SubscriptBox[\(\(\(C2gg[P3, pim]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(
\(\*SuperscriptBox[\(ln\), \(3\)]\)[1 - z]\), \(1 - z\)]]\), \("\<+\>"\)]\)


Cqq[0,onepi]:= C0qq[\[Delta],onepi][M,T1[M^2,alpha,Mst1],Mst1,muf]\[Delta][Subscript[s, 4]]
Cqq[1,onepi]:= C1qq[\[Delta],onepi][M,T1[M^2,alpha,Mst1],Mst1,muf]\[Delta][Subscript[s, 4]]+




\!\(\*SubscriptBox[\(\(\(C1qq[P0, onepi]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(1\), 
SubscriptBox[\(s\), \(4\)]]]\), \("\<+\>"\)]\)+




\!\(\*SubscriptBox[\(\(\(C1qq[P1, onepi]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(ln[
\*SubscriptBox[\(s\), \(4\)]/
\*SubsuperscriptBox[\(m\), 
SubscriptBox[
OverscriptBox[\(t\), \(~\)], \(1\)], \(2\)]]\), 
SubscriptBox[\(s\), \(4\)]]]\), \("\<+\>"\)]\)
Cqq[2,onepi]:= C2qq[\[Delta],onepi][M,T1[M^2,alpha,Mst1],Mst1,muf]\[Delta][Subscript[s, 4]]+




\!\(\*SubscriptBox[\(\(\(C2qq[P0, onepi]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(1\), 
SubscriptBox[\(s\), \(4\)]]]\), \("\<+\>"\)]\)+




\!\(\*SubscriptBox[\(\(\(C2qq[P1, onepi]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(ln[
\*SubscriptBox[\(s\), \(4\)]/
\*SubsuperscriptBox[\(m\), 
SubscriptBox[
OverscriptBox[\(t\), \(~\)], \(1\)], \(2\)]]\), 
SubscriptBox[\(s\), \(4\)]]]\), \("\<+\>"\)]\)+




\!\(\*SubscriptBox[\(\(\(C2qq[P2, onepi]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(
\(\*SuperscriptBox[\(ln\), \(2\)]\)[
\*SubscriptBox[\(s\), \(4\)]/
\*SubsuperscriptBox[\(m\), 
SubscriptBox[
OverscriptBox[\(t\), \(~\)], \(1\)], \(2\)]]\), 
SubscriptBox[\(s\), \(4\)]]]\), \("\<+\>"\)]\)+




\!\(\*SubscriptBox[\(\(\(C2qq[P3, onepi]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(
\(\*SuperscriptBox[\(ln\), \(3\)]\)[
\*SubscriptBox[\(s\), \(4\)]/
\*SubsuperscriptBox[\(m\), 
SubscriptBox[
OverscriptBox[\(t\), \(~\)], \(1\)], \(2\)]]\), 
SubscriptBox[\(s\), \(4\)]]]\), \("\<+\>"\)]\)


Cgg[0,onepi]:= C0gg[\[Delta],onepi][M,T1[M^2,alpha,Mst1],Mst1,muf]\[Delta][Subscript[s, 4]]
Cgg[1,onepi]:= C1gg[\[Delta],onepi][M,T1[M^2,alpha,Mst1],Mst1,muf]\[Delta][Subscript[s, 4]]+




\!\(\*SubscriptBox[\(\(\(C1gg[P0, onepi]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(1\), 
SubscriptBox[\(s\), \(4\)]]]\), \("\<+\>"\)]\)+




\!\(\*SubscriptBox[\(\(\(C1gg[P1, onepi]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(ln[
\*SubscriptBox[\(s\), \(4\)]/
\*SubsuperscriptBox[\(m\), 
SubscriptBox[
OverscriptBox[\(t\), \(~\)], \(1\)], \(2\)]]\), 
SubscriptBox[\(s\), \(4\)]]]\), \("\<+\>"\)]\)
Cgg[2,onepi]:= C2gg[\[Delta],onepi][M,T1[M^2,alpha,Mst1],Mst1,muf]\[Delta][Subscript[s, 4]]+




\!\(\*SubscriptBox[\(\(\(C2gg[P0, onepi]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(1\), 
SubscriptBox[\(s\), \(4\)]]]\), \("\<+\>"\)]\)+




\!\(\*SubscriptBox[\(\(\(C2gg[P1, onepi]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(ln[
\*SubscriptBox[\(s\), \(4\)]/
\*SubsuperscriptBox[\(m\), 
SubscriptBox[
OverscriptBox[\(t\), \(~\)], \(1\)], \(2\)]]\), 
SubscriptBox[\(s\), \(4\)]]]\), \("\<+\>"\)]\)+




\!\(\*SubscriptBox[\(\(\(C2gg[P2, onepi]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(
\(\*SuperscriptBox[\(ln\), \(2\)]\)[
\*SubscriptBox[\(s\), \(4\)]/
\*SubsuperscriptBox[\(m\), 
SubscriptBox[
OverscriptBox[\(t\), \(~\)], \(1\)], \(2\)]]\), 
SubscriptBox[\(s\), \(4\)]]]\), \("\<+\>"\)]\)+




\!\(\*SubscriptBox[\(\(\(C2gg[P3, onepi]\)[M, T1[M^2, alpha, Mst1], Mst1, muf]\)[
\*FractionBox[\(
\(\*SuperscriptBox[\(ln\), \(3\)]\)[
\*SubscriptBox[\(s\), \(4\)]/
\*SubsuperscriptBox[\(m\), 
SubscriptBox[
OverscriptBox[\(t\), \(~\)], \(1\)], \(2\)]]\), 
SubscriptBox[\(s\), \(4\)]]]\), \("\<+\>"\)]\)


Coeff:=({
 {"\!\(\*SubsuperscriptBox[OverscriptBox[\(Q\), \(^\)], \(0, qq\), \((0, PIM)\)]\)=", C0qq[\[Delta],pim][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(Q\), \(^\)], \(0, gg\), \((0, PIM)\)]\)=", C0gg[\[Delta],pim][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(Q\), \(^\)], \(0, qq\), \((0, 1  PI)\)]\)=", C0qq[\[Delta],onepi][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(Q\), \(^\)], \(0, gg\), \((0, 1  PI)\)]\)=", C0gg[\[Delta],onepi][M,T1[M^2,alpha,Mst1],Mst1,muf]},
 {"\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(1, qq\), \((1, PIM)\)]\)=", C1qq[P1,pim][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(1, gg\), \((1, PIM)\)]\)=", C1gg[P1,pim][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(1, qq\), \((1, 1  PI)\)]\)=", C1qq[P1,onepi][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(1, gg\), \((1, 1  PI)\)]\)=", C1gg[P1,onepi][M,T1[M^2,alpha,Mst1],Mst1,muf]},
 {"\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(0, qq\), \((1, PIM)\)]\)=", C1qq[P0,pim][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(0, gg\), \((1, PIM)\)]\)=", C1gg[P0,pim][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(0, qq\), \((1, 1  PI)\)]\)=", C1qq[P0,onepi][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(0, gg\), \((1, 1  PI)\)]\)=", C1gg[P0,onepi][M,T1[M^2,alpha,Mst1],Mst1,muf]},
 {"\!\(\*SubsuperscriptBox[OverscriptBox[\(Q\), \(^\)], \(0, qq\), \((1, PIM)\)]\)=", C1qq[\[Delta],pim][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(Q\), \(^\)], \(0, gg\), \((1, PIM)\)]\)=", C1gg[\[Delta],pim][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(Q\), \(^\)], \(0, qq\), \((1, 1  PI)\)]\)=", C1qq[\[Delta],onepi][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(Q\), \(^\)], \(0, gg\), \((1, 1  PI)\)]\)=", C1gg[\[Delta],onepi][M,T1[M^2,alpha,Mst1],Mst1,muf]},
 {"\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(3, qq\), \((2, PIM)\)]\)=", C2qq[P3,pim][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(3, gg\), \((2, PIM)\)]\)=", C2gg[P3,pim][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(3, qq\), \((2, 1  PI)\)]\)=", C2qq[P3,onepi][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(3, gg\), \((2, 1  PI)\)]\)=", C2gg[P3,onepi][M,T1[M^2,alpha,Mst1],Mst1,muf]},
 {"\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(2, qq\), \((2, PIM)\)]\)=", C2qq[P2,pim][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(2, gg\), \((2, PIM)\)]\)=", C2gg[P2,pim][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(2, qq\), \((2, 1  PI)\)]\)=", C2qq[P2,onepi][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(2, gg\), \((2, 1  PI)\)]\)=", C2gg[P2,onepi][M,T1[M^2,alpha,Mst1],Mst1,muf]},
 {"\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(1, qq\), \((2, PIM)\)]\)=", C2qq[P1,pim][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(1, gg\), \((2, PIM)\)]\)=", C2gg[P1,pim][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(1, qq\), \((2, 1  PI)\)]\)=", C2qq[P1,onepi][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(1, gg\), \((2, 1  PI)\)]\)=", C2gg[P1,onepi][M,T1[M^2,alpha,Mst1],Mst1,muf]},
 {"\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(0, qq\), \((2, PIM)\)]\)=", C2qq[P0,pim][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(0, gg\), \((2, PIM)\)]\)=", C2gg[P0,pim][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(0, qq\), \((2, 1  PI)\)]\)=", C2qq[P0,onepi][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(D\), \(^\)], \(0, gg\), \((2, 1  PI)\)]\)=", C2gg[P0,onepi][M,T1[M^2,alpha,Mst1],Mst1,muf]},
 {"\!\(\*SubsuperscriptBox[OverscriptBox[\(Q\), \(^\)], \(0, qq\), \((2, PIM)\)]\)=", C2qq[\[Delta],pim][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(Q\), \(^\)], \(0, gg\), \((2, PIM)\)]\)=", C2gg[\[Delta],pim][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(Q\), \(^\)], \(0, qq\), \((2, 1  PI)\)]\)=", C2qq[\[Delta],onepi][M,T1[M^2,alpha,Mst1],Mst1,muf], "\!\(\*SubsuperscriptBox[OverscriptBox[\(Q\), \(^\)], \(0, gg\), \((2, 1  PI)\)]\)=", C2gg[\[Delta],onepi][M,T1[M^2,alpha,Mst1],Mst1,muf]}
})//MatrixForm


Print["PIM, quark-antiquark channel
"]


Print["\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(qq, \\\ PIM\), \((0)\)]\) = ",Cqq[0,pim]]
Print["\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(qq, \\\ PIM\), \((1)\)]\) = ",Cqq[1,pim]]
Print["\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(qq, \\\ PIM\), \((2)\)]\) = ",Cqq[2,pim]]


Print["
PIM, gluon-gluon channel
"]


Print["\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(qq, \\\ PIM\), \((0)\)]\) = ",Cgg[0,pim]]
Print["\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(gg, \\\ PIM\), \((1)\)]\) = ",Cgg[1,pim]]
Print["\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(gg, \\\ PIM\), \((2)\)]\) = ",Cgg[2,pim]]


Print["
1PI, quark-antiquark channel
"]


Print["\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(qq, \\\ 1  PI\), \((0)\)]\) = ",Cqq[0,onepi]]
Print["\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(qq, \\\ 1  PI\), \((1)\)]\) = ",Cqq[1,onepi]]
Print["\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(qq, \\\ 1  PI\), \((2)\)]\) = ",Cqq[2,onepi]]


Print["
1PI, gluon-gluon channel
"]


Print["\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(gg, \\\ 1  PI\), \((0)\)]\) = ",Cgg[0,onepi]]
Print["\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(gg, \\\ 1  PI\), \((1)\)]\) = ",Cgg[1,onepi]]
Print["\!\(\*SubsuperscriptBox[OverscriptBox[\(C\), \(^\)], \(gg, \\\ 1  PI\), \((2)\)]\) = ",Cgg[2,onepi]]


(*Print[Coeff]*)

